Lepton-pair scattering with an off-shell and an on-shell photon at two loops in massless QED

We compute the two-loop QED helicity amplitudes for the scattering of a lepton pair with an off-shell and an on-shell photon, $0\to\ell\bar\ell\gamma\gamma^*$, using the approximation of massless leptons. We express all master integrals relevant for the scattering of four massless particles with a single external off-shell leg up to two loops in a basis of algebraically independent multiple polylogarithms, which guarantees an efficient numerical evaluation and compact analytic representations of the amplitudes. Analytic forms of the amplitudes are reconstructed from numerical evaluations over finite fields. Our results complete the amplitude-level ingredients contributing to the N$^3$LO predictions of electron-muon scattering $e\mu\to e\mu$, which are required to meet the precision goal of the future MUonE experiment.

==> anc/README.md <==
# Ancillary files for "Lepton-pair scattering with an off-shell and an on-shell photon at two loops in massless QED"

## Files

* `amplitudes/`:
    Directory containing the bare helicity subamplitude current coefficients of eq. (2.13).
    The filenames are `a<L>_<i><j>-<h>u.m`, where:

    * `L` is the number of loops
    * `i` is the number of closed lepton loops
    * `j` is the number of external photons attached to closed fermion loops
    * `h` is the helicity configuration of the on-shell legs (from eq. (2.6)), where:

        * `m` = $-$
        * `p` = $+$

    This follows the notation introduced in eq. (2.7).

    The tree-level files (`L` = 0) contain a list of the four amplitude current coefficients, $\{a_1^{(0)},a_2^{(0)},a_3^{(0)},a_4^{(0)}\}$, from eq. (2.8) written in terms of the kinematic variables `ex` (momentum twistor variables).

    The format of the loop-level files (`L` > 0) is:

    ```mma
    {{fs, ys}, {{cs1, cs2, cs3, cs4}, ms}}
    ```

    where:

    * `fs` is a list of replacement rules from the linearly independent rational functions `f` to their expression in terms of the functions `y` (which simply collect common factors in the `f`).
    * `ys` is a list of replacement rules from the functions `y` to their expression in terms of the kinematic variables `ex`.
    * `cs<k>` is a nested list of the rational coefficients $c_{r,w}$ in eq. (2.13) in terms of the `f`.
        The outer list is over orders in $\epsilon$ (index $w$), while the inner list is over the special function monomials (index $r$).
        There is one for each of the four subamplitude coefficients (index $k$).
    * `ms` is a list of monomials of the special functions `F` and constants (`ipi` $= \mathrm{i} \pi$ and `zeta3` $= \zeta_3$).
        These are written as $\mathrm{mon}_r(F)$ in eq. (2.13).

* `current.m`:
    Mathematica script demonstrating the numerical evaluation of the amplitude currents, including summing over subamplitude coefficients from `amplitudes/` as in eq. (2.7), calculation of dependent helicity configurations from the independent ones in eq. (2.6), and restoration of the renormalisation scale dependence on the bare amplitudes as in eq. (2.5).
    `specialFunctions.m` is used to evaluate the special functions.

* `evaluation.wl`:
    Mathematica script demonstrating the construction of the five-particle on-shell matrix elements (eq. (2.11)) for $0\to e^-e^+\gamma\mu^-\mu^+$.
    `current.m` is used to evaluate the amplitude currents.

* `ginac/`:
    This directory contains a C++ code `geval.cpp` which can be used to evaluate MPLs.
    With [GiNaC](https://www.ginac.de/) installed and available through [pkg-config](https://www.freedesktop.org/wiki/Software/pkg-config/), it can be compiled by running `make` in the directory.
    The executable can be run as:

    ```shell
    ./geval <input_file> <output_file> <number_of_digits>
    ```

    where:

    * `input_file` is a file containing the MPLs to be evaluated,
    * `output_file` is the file where the numerical values of these MPLs will be recorded,
    * `number_of_digits` is the precision of the numerical output.

    This is used in `specialFunction.wl` to evaluate the MPLs.

* `mi2func/`:
    Directory containing the maps from master integrals to special functions, and from special functions to MPLs.
    See its `README.md` for details.

* `pure_mi_bases/`:
    Directory containing the pure master integrals bases used in the computation.
    See its `README.md` for details.

* `reference_point.json`:
    JSON file containing the results of `evaluation.wl` at a reference point.
    The reference point is defined in the file with:

    * renormalisation scale "muR" ($\mu_R$),
    * number of leptons "nl" ($n_l$),
    * electromagnetic coupling "alpha" ($\alpha$),
    * phase space point "p" as the list $[p_1,p_2,p_3,p_4,p_5]$ using momentum ordering $p_i = [p_i^0,p_i^1,p_i^2,p_i^3]$.

    The matrix element result "me", as in eq. (2.11), includes:

    * "00": $\mathcal{M}^{(0,0)}$
    * "01": $\mathcal{M}^{(0,1)}$
    * "11": $\mathcal{M}^{(1,1)}$
    * "02": $\mathcal{M}^{(0,2)}$

    Loop-level matrix elements $\mathcal{M}^{(L_1,L_2)}$ are expressed as a list of the coefficients of their $\epsilon$ expansion from $\epsilon^{-2(L_1+L_2)}$ to finite order, i.e. coefficients of:

    * "01": $[\epsilon^{-2},\epsilon^{-1},\epsilon^{0}]$
    * "11": $[\epsilon^{-4},\epsilon^{-3},\epsilon^{-2},\epsilon^{-1},\epsilon^{0}]$
    * "02": $[\epsilon^{-4},\epsilon^{-3},\epsilon^{-2},\epsilon^{-1},\epsilon^{0}]$

* `specialFunctions.m`:
    Mathematica script that numerically evaluates the special functions, including their analytic continuation.
    MPLs are evaluated using GiNaC via the executable from `ginac/`, which must be compiled first.


==> anc/amplitudes/a0_00-mpmu.m <==
{(2*(1 + ex[2]))/(ex[1]*(1 + ex[2] - ex[3])^2), 
 (2*(-1 + ex[2]))/(ex[1]*ex[2]*(1 + ex[2] - ex[3])), 
 (-2*(1 + ex[2]))/(ex[1]*ex[2]*(1 + ex[2] - ex[3])^2), 
 (2*(1 + ex[2]))/(ex[1]*ex[2]*(1 + ex[2] - ex[3])^2)}


==> anc/amplitudes/a0_00-mppu.m <==
{(-2*ex[1]^2*ex[2]*(2 + ex[2] - ex[3]))/(1 + ex[2] - ex[3]), 
 2*ex[1]^2*(-ex[2] + ex[3]), 2*ex[1]^2*(-1 + (1 + ex[2] - ex[3])^(-1)), 
 (2*ex[1]^2*(ex[2] - ex[3]))/(1 + ex[2] - ex[3])}


==> anc/amplitudes/a1_00-mpmu.m <==
{{{f[1] -> -1/3*y[2]/(y[1]*y[3]^3) + 1/(3*y[1]*y[3]^2), 
   f[2] -> y[4]/(y[1]*y[3]) - (4*y[6])/(y[1]*y[5]^2) + y[7]/(y[1]*y[5]) + 
     y[8]/(y[1]*y[3]^2), f[3] -> (-12*y[6])/(y[1]*y[3]) - 
     (8*y[6])/(y[1]*y[5]^2) + y[8]/(y[1]*y[3]^2) + y[9]/(y[1]*y[5]), 
   f[4] -> 2/(y[1]*y[3]) + y[10]/(y[1]*y[3]^2), 
   f[5] -> -2/(y[1]*y[3]) - 2/(y[1]*y[2]*y[3]), 
   f[6] -> -6/(y[1]*y[3]) + 2/(y[1]*y[2]*y[3]) - 4/(y[1]*y[2]*y[11]), 
   f[7] -> 4/(y[1]*y[3]) - 2/(y[1]*y[5]), 
   f[8] -> 4/(y[1]*y[2]) + 16/(y[1]*y[3]) - 16/(y[1]*y[2]*y[3]) - 
     4/(y[1]*y[12]), f[9] -> -2/(y[1]*y[2]^2) - 2/(y[1]*y[2]) + 
     4/(y[1]*y[2]*y[3]), f[10] -> 2/(y[1]*y[2]^2) + 6/(y[1]*y[2]) - 
     8/(y[1]*y[2]*y[3]), f[11] -> -4/(y[1]*y[3]^2) - 4/(y[1]*y[2]*y[3]^2), 
   f[12] -> 6/(y[1]*y[3]^2) + 2/(y[1]*y[2]*y[3]^2) + 4/(y[1]*y[2]^2*y[3]) + 
     8/(y[1]*y[2]*y[3]) + 8/(y[1]*y[2]*y[11]^2) + 4/(y[1]*y[2]^2*y[11]) + 
     8/(y[1]*y[2]*y[11]), f[13] -> -2/(y[1]*y[2]^2*y[3]) - 
     2/(y[1]*y[2]*y[3]), f[14] -> 1/(3*y[1]*y[3]^3) - 1/(3*y[1]*y[2]*y[3]^2), 
   f[15] -> -6/(y[1]*y[3]^2) - 10/(y[1]*y[2]*y[3]^2) - 4/(y[1]*y[2]^2*y[3]) - 
     4/(y[1]*y[2]^2*y[11]), f[16] -> 2/(y[1]*y[3]^2), 
   f[17] -> -2/(y[1]*y[2]*y[3])}, {y[1] -> ex[1], y[2] -> ex[2], 
   y[3] -> 1 + ex[2] - ex[3], y[4] -> -2 - 2*ex[3], y[5] -> ex[2] - ex[3], 
   y[6] -> ex[3], y[7] -> 4 + 2*ex[3], y[8] -> -4 + 4*ex[3], 
   y[9] -> 8 + 12*ex[3], y[10] -> -2 + 2*ex[3], y[11] -> -1 + ex[3], 
   y[12] -> 1 + ex[2]}}, 
 {{{{2*f[4] + 2*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {3*f[4] + 3*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2*f[4] + 2*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {9*f[4] + 2*f[5] + 2*f[7] + 8*f[16] - 2*f[17], f[1], 0, 0, 
     -3*f[4] - 3*f[5] + f[6] - f[16] + 6*f[17], 0, 0, f[4] + f[16], 0, 0, 0, 
     f[2], 0, 0, -12*f[1], 0, 0, 0, 6*f[1], 0, 0, 0, 0, 0, 0, 
     3*f[4] + 3*f[16], 0, 0, -2*f[4] - 2*f[16], 0, 0, 0, 12*f[1], 0, 0, 0, 0, 
     0, 0, 6*f[1] + f[4] + f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -f[4] - f[16], 0, 0, 0, -6*f[1], f[4] + f[16], 0, 0, 0, 0}, 
    {18*f[4] + 4*f[5] + 4*f[7] + 16*f[16] - 4*f[17], 
     (7*f[4])/12 + f[5]/6 + (7*f[16])/12, 0, -28*f[1], 
     -8*f[4] - 8*f[5] + 2*f[6] - 2*f[7] - 6*f[16] + 14*f[17], 
     -1/6*f[4] - f[16]/6, 0, (3*f[4])/2 + f[5]/2 - f[6]/2 + f[16]/2 - 
      3*f[17], 0, -1/3*f[4] - f[16]/3, 0, f[3], f[1], 0, 
     -f[2] - 4*f[4] - 4*f[16], 0, 6*f[1], 0, f[2]/2 + 2*f[4] + 2*f[16], 0, 
     -6*f[1], 0, 2*f[1], 0, 0, 8*f[4] + 2*f[5] + 2*f[7] + 8*f[16] - 2*f[17], 
     f[1] + f[4]/6 + f[16]/6, 0, -3*f[4] - f[5] + f[6] - f[16] + 6*f[17], 0, 
     f[4] + f[16], 0, f[2] + 4*f[4] + 4*f[16], 0, -12*f[1], 0, 6*f[1], 0, 0, 
     (7*f[4])/2 + (7*f[16])/2, 0, -f[4] - f[16], 0, 6*f[1], 0, 0, 
     2*f[1] + f[4]/3 + f[16]/3, 0, 0, 0, f[4], -1/6*f[4] - f[16]/6, 0, f[5], 
     0, -1/3*f[4] - f[16]/3, 0, -2*f[4] - 2*f[16], -f[5], -6*f[1], 
     f[4] + f[16], 0, 0}, {36*f[4] + 8*f[5] + 8*f[7] + 32*f[16] - 8*f[17], 
     f[1] + (5*f[4])/4 + (2*f[5])/3 + f[7]/6 + (7*f[16])/6 - f[17]/6, 
     (-47*f[1])/120, (-49*f[4])/3 - (14*f[5])/3 - (49*f[16])/3, 
     -16*f[4] - 16*f[5] + 4*f[6] - 4*f[7] - 12*f[16] + 28*f[17], 
     -1/4*f[4] - f[5]/12 + f[6]/12 - f[16]/12 + f[17]/2, 
     (14*f[4])/3 + (14*f[16])/3, 4*f[4] + f[5] - f[6] + f[7] + 3*f[16] - 
      7*f[17], f[4]/12 + f[16]/12, -1/2*f[4] - f[5]/6 + f[6]/6 - f[16]/6 + 
      f[17], f[4]/12 + f[16]/12, 2*f[3], f[2]/12 + f[4]/3 + f[16]/3, 
     -28*f[1], -12*f[1] - f[3] - 6*f[4] - 6*f[16], -f[1], 
     f[2]/2 + 2*f[4] + 2*f[16], -2*f[1], 6*f[1] + f[3]/2 + 3*f[4] + 3*f[16], 
     f[1]/2, -1/2*f[2] - 2*f[4] - 2*f[16], 3*f[1], f[2]/6 + (2*f[4])/3 + 
      (2*f[16])/3, -2*f[1], f[1]/2, 16*f[4] + 4*f[5] + 4*f[7] + 16*f[16] - 
      4*f[17], (7*f[4])/12 + (7*f[16])/12, -28*f[1] - (14*f[4])/3 - 
      (14*f[16])/3, -8*f[4] - 2*f[5] + 2*f[6] - 2*f[7] - 6*f[16] + 14*f[17], 
     -1/6*f[4] - f[16]/6, (3*f[4])/2 + f[5]/2 - f[6]/2 + f[16]/2 - 3*f[17], 
     -1/3*f[4] - f[16]/3, 12*f[1] + f[3] + 6*f[4] + 6*f[16], f[1], 
     -f[2] - 4*f[4] - 4*f[16], 6*f[1], f[2]/2 + 2*f[4] + 2*f[16], -6*f[1], 
     2*f[1], 6*f[1] + 7*f[4] + f[5] + f[7] + 7*f[16] - f[17], 
     f[1]/2 + f[4]/12 + f[16]/12, (-3*f[4])/2 - f[5]/2 + f[6]/2 - f[16]/2 + 
      3*f[17], f[4]/2 + f[16]/2, f[2]/2 + 2*f[4] + 2*f[16], -6*f[1], 3*f[1], 
     (7*f[4])/6 + (7*f[16])/6, -1/3*f[4] - f[16]/3, 2*f[1], 
     f[1]/2 + f[4]/12 + f[16]/12, 2*f[4], f[5]/6, (14*f[4])/3 + (14*f[16])/3, 
     f[4]/2 + 3*f[5], -1/12*f[4] - f[16]/12, f[5]/3, -1/12*f[4] - f[16]/12, 
     -6*f[1] - 3*f[4] - 3*f[16], -3*f[5], -2*f[4] - 2*f[16], -f[5], -6*f[1], 
     f[4] + f[16]}}, {{-2*f[5] + 4*f[17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {-3*f[5] + 6*f[17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[5] + 4*f[17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {-9*f[5] + 17*f[17], -1/6*f[16] - f[17]/6, 0, 0, f[6], 0, 
     0, -f[5] + 2*f[17], 0, 0, 0, f[7], 0, 0, 2*f[16] + 2*f[17], 0, 0, 0, 
     -f[16] - f[17], 0, 0, 0, 0, 0, 0, -3*f[5] + 6*f[17], 0, 0, 
     2*f[5] - 4*f[17], 0, 0, 0, -2*f[16] - 2*f[17], 0, 0, 0, 0, 0, 0, 
     -f[5] - f[16] + f[17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     f[5] - 2*f[17], 0, 0, 0, f[16] + f[17], -f[5] + 2*f[17], 0, 0, 0, 0}, 
    {-18*f[5] + 34*f[17], (-7*f[5])/12 + f[9]/6 - f[16]/3 + (5*f[17])/6, 0, 
     (14*f[16])/3 + (14*f[17])/3, -6*f[5] + 2*f[6] - f[8] + 10*f[17], 
     f[5]/6 - f[17]/3, 0, -1/2*f[6] - f[9], 0, f[5]/3 - (2*f[17])/3, 0, 
     -2*f[5] + 2*f[7] + 2*f[17], -1/6*f[16] - f[17]/6, 0, 
     4*f[5] - f[7] + 4*f[16] - 4*f[17], 0, -f[16] - f[17], 0, 
     -2*f[5] + f[7]/2 - 2*f[16] + 2*f[17], 0, f[16] + f[17], 0, 
     -1/3*f[16] - f[17]/3, 0, 0, f[8], -1/6*f[5] - f[16]/6 + f[17]/6, 0, 
     f[6] + 2*f[9], 0, -f[5] + 2*f[17], 0, -4*f[5] + f[7] - 4*f[16] + 
      4*f[17], 0, 2*f[16] + 2*f[17], 0, -f[16] - f[17], 0, 0, 
     (-7*f[5])/2 - 2*f[16] + 5*f[17], 0, f[5] - 2*f[17], 0, -f[16] - f[17], 
     0, 0, -1/3*f[5] - f[16]/3 + f[17]/3, 0, 0, 0, -9*f[5] - f[8] + 17*f[17], 
     f[5]/6 - f[17]/3, 0, f[9], 0, f[5]/3 - (2*f[17])/3, 0, 
     2*f[5] + 2*f[16] - 2*f[17], -f[9], f[16] + f[17], -f[5] + 2*f[17], 0, 
     0}, {-36*f[5] + 68*f[17], (-5*f[5])/4 - f[10]/6 - f[16]/2 + 
      (23*f[17])/12, (47*f[16])/720 + (47*f[17])/720, 
     (49*f[5])/3 - (14*f[9])/3 + (28*f[16])/3 - (70*f[17])/3, 
     -12*f[5] + 4*f[6] - 2*f[8] + 20*f[17], f[6]/12 + f[9]/6, 
     (-14*f[5])/3 + (28*f[17])/3, 3*f[5] - f[6] + f[8]/2 + f[10] - 5*f[17], 
     -1/12*f[5] + f[17]/6, f[6]/6 + f[9]/3, -1/12*f[5] + f[17]/6, 
     -4*f[5] + 4*f[7] + 4*f[17], -1/3*f[5] + f[7]/12 - f[16]/3 + f[17]/3, 
     (14*f[16])/3 + (14*f[17])/3, 8*f[5] - 2*f[7] + 6*f[16] - 8*f[17], 
     f[16]/6 + f[17]/6, -2*f[5] + f[7]/2 - 2*f[16] + 2*f[17], 
     f[16]/3 + f[17]/3, -4*f[5] + f[7] - 3*f[16] + 4*f[17], 
     -1/12*f[16] - f[17]/12, 2*f[5] - f[7]/2 + 2*f[16] - 2*f[17], 
     -1/2*f[16] - f[17]/2, (-2*f[5])/3 + f[7]/6 - (2*f[16])/3 + (2*f[17])/3, 
     f[16]/3 + f[17]/3, -1/12*f[16] - f[17]/12, 2*f[8], 
     (-7*f[5])/12 - f[16]/3 + (5*f[17])/6, (14*f[5])/3 + (14*f[16])/3 - 
      (14*f[17])/3, -6*f[5] + 2*f[6] - f[8] - 2*f[10] + 10*f[17], 
     f[5]/6 - f[17]/3, -1/2*f[6] - f[9], f[5]/3 - (2*f[17])/3, 
     -8*f[5] + 2*f[7] - 6*f[16] + 8*f[17], -1/6*f[16] - f[17]/6, 
     4*f[5] - f[7] + 4*f[16] - 4*f[17], -f[16] - f[17], 
     -2*f[5] + f[7]/2 - 2*f[16] + 2*f[17], f[16] + f[17], 
     -1/3*f[16] - f[17]/3, -3*f[5] + f[8]/2 - 3*f[16] + 3*f[17], 
     -1/12*f[5] - f[16]/12 + f[17]/12, f[6]/2 + f[9], -1/2*f[5] + f[17], 
     -2*f[5] + f[7]/2 - 2*f[16] + 2*f[17], f[16] + f[17], 
     -1/2*f[16] - f[17]/2, (-7*f[5])/6 - (2*f[16])/3 + (5*f[17])/3, 
     f[5]/3 - (2*f[17])/3, -1/3*f[16] - f[17]/3, -1/12*f[5] - f[16]/12 + 
      f[17]/12, -18*f[5] - 2*f[8] + 34*f[17], f[9]/6, 
     (-14*f[5])/3 + (28*f[17])/3, (-9*f[5])/2 - f[8]/2 - f[10] + 
      (17*f[17])/2, f[5]/12 - f[17]/6, f[9]/3, f[5]/12 - f[17]/6, 
     3*f[5] + 3*f[16] - 3*f[17], f[10], 2*f[5] + 2*f[16] - 2*f[17], -f[9], 
     f[16] + f[17], -f[5] + 2*f[17]}}, 
   {{f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(3*f[11])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-6*f[5] + 2*f[6] + 4*f[11] - f[16] + 12*f[17], 
     -1/6*f[11] + f[14] - f[16]/3, 0, 0, f[12], 0, 0, f[11]/2, 0, 0, 0, 
     f[5] + f[7] - 2*f[16] - f[17], 0, 0, 2*f[11] - 12*f[14] + 4*f[16], 0, 0, 
     0, -f[11] + 6*f[14] - 2*f[16], 0, 0, 0, 0, 0, 0, (3*f[11])/2, 0, 0, 
     -f[11], 0, 0, 0, -2*f[11] + 12*f[14] - 4*f[16], 0, 0, 0, 0, 0, 0, 
     -1/2*f[11] + 6*f[14] - 2*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/2*f[11], 0, 0, 0, f[11] - 6*f[14] + 2*f[16], f[11]/2, 0, 0, 0, 0}, 
    {-12*f[5] + 4*f[6] + 8*f[11] - 2*f[16] + 24*f[17], f[11]/8 + f[13]/6, 0, 
     (14*f[11])/3 - 28*f[14] + (28*f[16])/3, -2*f[11] + 2*f[12] - 2*f[16] + 
      2*f[17], -1/12*f[11], 0, -1/2*f[12] - f[13], 0, -1/6*f[11], 0, 
     2*f[5] + 2*f[7] - 2*f[16] - 2*f[17], -1/6*f[11] + f[14] - f[16]/3, 0, 
     -f[5] - f[7] + 2*f[16] + f[17], 0, -f[11] + 6*f[14] - 2*f[16], 0, 
     f[5]/2 + f[7]/2 - f[16] - f[17]/2, 0, f[11] - 6*f[14] + 2*f[16], 0, 
     -1/3*f[11] + 2*f[14] - (2*f[16])/3, 0, 0, -6*f[5] + 2*f[6] + 4*f[11] + 
      10*f[17], -1/12*f[11] + f[14] - f[16]/3, 0, f[12] + 2*f[13], 0, 
     f[11]/2, 0, f[5] + f[7] - 2*f[16] - f[17], 0, 2*f[11] - 12*f[14] + 
      4*f[16], 0, -f[11] + 6*f[14] - 2*f[16], 0, 0, (3*f[11])/4, 0, 
     -1/2*f[11], 0, -f[11] + 6*f[14] - 2*f[16], 0, 0, 
     -1/6*f[11] + 2*f[14] - (2*f[16])/3, 0, 0, 0, -f[16] + 2*f[17], 
     -1/12*f[11], 0, f[13], 0, -1/6*f[11], 0, 0, -f[13], 
     f[11] - 6*f[14] + 2*f[16], f[11]/2, 0, 0}, 
    {-24*f[5] + 8*f[6] + 16*f[11] - 4*f[16] + 48*f[17], 
     -1/2*f[5] + f[6]/6 + f[11]/4 + f[13]/6 + f[14] - (5*f[16])/12 + f[17], 
     (47*f[11])/720 - (47*f[14])/120 + (47*f[16])/360, 
     (-7*f[11])/2 - (14*f[13])/3, -4*f[11] + 4*f[12] - 4*f[16] + 4*f[17], 
     f[12]/12 + f[13]/6, (7*f[11])/3, f[11] - f[12] - f[13] + f[16] - f[17], 
     f[11]/24, f[12]/6 + f[13]/3, f[11]/24, 4*f[5] + 4*f[7] - 4*f[16] - 
      4*f[17], f[5]/12 + f[7]/12 - f[16]/6 - f[17]/12, 
     (14*f[11])/3 - 28*f[14] + (28*f[16])/3, -2*f[5] - 2*f[7] + f[11] - 
      12*f[14] + 6*f[16] + 2*f[17], f[11]/6 - f[14] + f[16]/3, 
     f[5]/2 + f[7]/2 - f[16] - f[17]/2, f[11]/3 - 2*f[14] + (2*f[16])/3, 
     f[5] + f[7] - f[11]/2 + 6*f[14] - 3*f[16] - f[17], 
     -1/12*f[11] + f[14]/2 - f[16]/6, -1/2*f[5] - f[7]/2 + f[16] + f[17]/2, 
     -1/2*f[11] + 3*f[14] - f[16], f[5]/6 + f[7]/6 - f[16]/3 - f[17]/6, 
     f[11]/3 - 2*f[14] + (2*f[16])/3, -1/12*f[11] + f[14]/2 - f[16]/6, 
     -12*f[5] + 4*f[6] + 8*f[11] + 20*f[17], f[11]/8, 
     (7*f[11])/3 - 28*f[14] + (28*f[16])/3, -2*f[11] + 2*f[12] + 2*f[13] - 
      2*f[16] + 2*f[17], -1/12*f[11], -1/2*f[12] - f[13], -1/6*f[11], 
     2*f[5] + 2*f[7] - f[11] + 12*f[14] - 6*f[16] - 2*f[17], 
     -1/6*f[11] + f[14] - f[16]/3, -f[5] - f[7] + 2*f[16] + f[17], 
     -f[11] + 6*f[14] - 2*f[16], f[5]/2 + f[7]/2 - f[16] - f[17]/2, 
     f[11] - 6*f[14] + 2*f[16], -1/3*f[11] + 2*f[14] - (2*f[16])/3, 
     -3*f[5] + f[6] + (3*f[11])/2 + 6*f[14] - 2*f[16] + 5*f[17], 
     -1/24*f[11] + f[14]/2 - f[16]/6, f[12]/2 + f[13], f[11]/4, 
     f[5]/2 + f[7]/2 - f[16] - f[17]/2, f[11] - 6*f[14] + 2*f[16], 
     -1/2*f[11] + 3*f[14] - f[16], f[11]/4, -1/6*f[11], 
     -1/3*f[11] + 2*f[14] - (2*f[16])/3, -1/24*f[11] + f[14]/2 - f[16]/6, 
     -2*f[16] + 4*f[17], f[13]/6, (7*f[11])/3, f[13] - f[16]/2 + f[17], 
     -1/24*f[11], f[13]/3, -1/24*f[11], f[11]/2 - 6*f[14] + 2*f[16], -f[13], 
     0, -f[13], f[11] - 6*f[14] + 2*f[16], f[11]/2}}, 
   {{-f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-3*f[11])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-4*f[11] + f[16], f[14], 0, 0, f[15], 0, 0, -1/2*f[11], 0, 0, 0, 
     -3*f[5] - 3*f[7] - 2*f[16] + 3*f[17], 0, 0, -12*f[14], 0, 0, 0, 6*f[14], 
     0, 0, 0, 0, 0, 0, (-3*f[11])/2, 0, 0, f[11], 0, 0, 0, 12*f[14], 0, 0, 0, 
     0, 0, 0, -1/2*f[11] + 6*f[14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     f[11]/2, 0, 0, 0, -6*f[14], -1/2*f[11], 0, 0, 0, 0}, 
    {-8*f[11] + 2*f[16], (-5*f[11])/24 + f[14] + f[16]/6 + f[17]/6, 0, 
     -28*f[14], f[11] + 2*f[15], f[11]/12, 0, -1/2*f[15] - f[17], 0, f[11]/6, 
     0, -8*f[5] - 8*f[7] - 4*f[16] + 8*f[17], f[14], 0, 
     3*f[5] + 3*f[7] + f[11] - 12*f[14] - 3*f[17], 0, 6*f[14], 0, 
     (-3*f[5])/2 - (3*f[7])/2 - f[11]/2 + 6*f[14] + (3*f[17])/2, 0, -6*f[14], 
     0, 2*f[14], 0, 0, -4*f[11], -1/12*f[11] + f[14], 0, f[15] + 2*f[17], 0, 
     -1/2*f[11], 0, -3*f[5] - 3*f[7] - f[11] + 12*f[14] + 3*f[17], 0, 
     -12*f[14], 0, 6*f[14], 0, 0, (-5*f[11])/4 + 6*f[14] + f[16], 0, f[11]/2, 
     0, 6*f[14], 0, 0, -1/6*f[11] + 2*f[14], 0, 0, 0, f[16], f[11]/12, 0, 
     f[17], 0, f[11]/6, 0, f[11]/2 - 6*f[14] - f[16], -f[17], -6*f[14], 
     -1/2*f[11], 0, 0}, {-16*f[11] + 4*f[16], -1/2*f[11] + 2*f[14] + 
      f[16]/4 + f[17]/2, (-47*f[14])/120, (35*f[11])/6 - 28*f[14] - 
      (14*f[16])/3 - (14*f[17])/3, 2*f[11] + 4*f[15], f[15]/12 + f[17]/6, 
     (-7*f[11])/3, -1/2*f[11] - f[15] - 3*f[17], -1/24*f[11], 
     f[15]/6 + f[17]/3, -1/24*f[11], -16*f[5] - 16*f[7] - 8*f[16] + 16*f[17], 
     -1/4*f[5] - f[7]/4 - f[11]/12 + f[14] + f[17]/4, -28*f[14], 
     8*f[5] + 8*f[7] + 2*f[11] - 24*f[14] + 2*f[16] - 8*f[17], -f[14], 
     (-3*f[5])/2 - (3*f[7])/2 - f[11]/2 + 6*f[14] + (3*f[17])/2, -2*f[14], 
     -4*f[5] - 4*f[7] - f[11] + 12*f[14] - f[16] + 4*f[17], f[14]/2, 
     (3*f[5])/2 + (3*f[7])/2 + f[11]/2 - 6*f[14] - (3*f[17])/2, 3*f[14], 
     -1/2*f[5] - f[7]/2 - f[11]/6 + 2*f[14] + f[17]/2, -2*f[14], f[14]/2, 
     -8*f[11], (-5*f[11])/24 + f[14] + f[16]/6, (7*f[11])/3 - 28*f[14], 
     f[11] + 2*f[15] + 6*f[17], f[11]/12, -1/2*f[15] - f[17], f[11]/6, 
     -8*f[5] - 8*f[7] - 2*f[11] + 24*f[14] - 2*f[16] + 8*f[17], f[14], 
     3*f[5] + 3*f[7] + f[11] - 12*f[14] - 3*f[17], 6*f[14], 
     (-3*f[5])/2 - (3*f[7])/2 - f[11]/2 + 6*f[14] + (3*f[17])/2, -6*f[14], 
     2*f[14], -3*f[11] + 12*f[14] + f[16], -1/24*f[11] + f[14]/2, 
     f[15]/2 + f[17], -1/4*f[11], (-3*f[5])/2 - (3*f[7])/2 - f[11]/2 + 
      6*f[14] + (3*f[17])/2, -6*f[14], 3*f[14], (-5*f[11])/12 + 2*f[14] + 
      f[16]/3, f[11]/6, 2*f[14], -1/24*f[11] + f[14]/2, 2*f[16], f[17]/6, 
     (-7*f[11])/3, f[16]/2 + 3*f[17], f[11]/24, f[17]/3, f[11]/24, 
     f[11] - 12*f[14] - f[16], -3*f[17], f[11]/2 - 6*f[14] - f[16], -f[17], 
     -6*f[14], -1/2*f[11]}}}, {1, ipi^2, ipi^4, zeta3, F[1, 1], 
   ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, ipi^2*F[1, 1]^2, F[1, 1]^3, 
   F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], zeta3*F[1, 2], F[1, 1]*F[1, 2], 
   ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], F[1, 1]^3*F[1, 2], F[1, 2]^2, 
   ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, 
   F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], ipi^2*F[1, 3], zeta3*F[1, 3], 
   F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], 
   F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], ipi^2*F[1, 2]*F[1, 3], 
   F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], F[1, 2]^2*F[1, 3], 
   F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, ipi^2*F[1, 3]^2, 
   F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
   F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
   F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
   zeta3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, F[1, 4]^3, F[1, 4]^4, F[2, 1], 
   F[2, 3], F[3, 18], F[3, 20], F[4, 65], F[4, 67]}}}


==> anc/amplitudes/a1_00-mppu.m <==
{{{f[1] -> -2*y[1]^2 - 2*y[1]^2*y[2] + (2*y[1]^2)/y[3], 
   f[2] -> -4*y[1]^2 - 2*y[1]^2*y[2] - (4*y[1]^2*y[5]^2)/y[4] + y[7]/y[6], 
   f[3] -> -4*y[1]^2*y[2] - 4*y[1]^2*y[5] + y[7]/y[6]^2 + y[8]/y[6], 
   f[4] -> 4*y[1]^2 + 4*y[1]^2*y[2], f[5] -> -6*y[1]^2*y[2] - 6*y[1]^2*y[5] + 
     y[9]/y[6] + y[10]/y[6]^2, f[6] -> -4*y[1]^2*y[2] + 4*y[1]^2*y[5], 
   f[7] -> y[11]/(3*y[2]), f[8] -> -4*y[1]^2*y[2] + 4*y[1]^2*y[5] + 
     (4*y[1]^2*y[5])/y[3]^2 + y[12]/y[3], 
   f[9] -> -10*y[1]^2 - 10*y[1]^2*y[2] + 10*y[1]^2*y[5] + 
     (8*y[1]^2*y[5])/y[3]^2 + y[13]/y[3], 
   f[10] -> -18*y[1]^2 + (16*y[1]^2)/y[6] + (8*y[1]^2*y[2])/y[14], 
   f[11] -> (2*y[1]^2)/y[3] - (6*y[1]^2)/y[6] - (8*y[1]^2*y[2])/y[14]^2 + 
     y[15]/y[14], f[12] -> 4*y[1]^2 + y[16]/y[6]^2 + y[17]/y[6], 
   f[13] -> 2*y[1]^2 + (2*y[1]^2)/y[2], 
   f[14] -> -1/3*y[1]^2/y[2] + y[1]^2/(3*y[6]), 
   f[15] -> -4*y[1]^2 - (6*y[1]^2)/y[3] + (6*y[1]^2)/y[6] - (4*y[1]^2)/y[14], 
   f[16] -> 2*y[1]^2, f[17] -> 4*y[1]^2 + y[18]/y[6]}, 
  {y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2], y[4] -> ex[2] - ex[3], 
   y[5] -> ex[3], y[6] -> 1 + ex[2] - ex[3], 
   y[7] -> 4*ex[1]^2 - 8*ex[1]^2*ex[3] + 4*ex[1]^2*ex[3]^2, 
   y[8] -> -4*ex[1]^2 + 8*ex[1]^2*ex[3] - 4*ex[1]^2*ex[3]^2, 
   y[9] -> -2*ex[1]^2 + 8*ex[1]^2*ex[3] - 6*ex[1]^2*ex[3]^2, 
   y[10] -> 2*ex[1]^2 - 4*ex[1]^2*ex[3] + 2*ex[1]^2*ex[3]^2, 
   y[11] -> -ex[1]^2 + ex[1]^2*ex[3], y[12] -> 4*ex[1]^2 - 6*ex[1]^2*ex[3], 
   y[13] -> 12*ex[1]^2 - 4*ex[1]^2*ex[3], y[14] -> -1 + ex[3], 
   y[15] -> -4*ex[1]^2 - 8*ex[1]^2*ex[2], 
   y[16] -> 4*ex[1]^2 - 4*ex[1]^2*ex[3], 
   y[17] -> -8*ex[1]^2 + 4*ex[1]^2*ex[3], 
   y[18] -> -4*ex[1]^2 + 4*ex[1]^2*ex[3]}}, 
 {{{{-f[4] + 2*f[16] - f[17], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-3*f[4])/2 + 3*f[16] - (3*f[17])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[4] + 2*f[16] - f[17], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(-9*f[4])/2 + 9*f[16] - 4*f[17], 
     -1/6*f[16] + f[17]/12, 0, 0, f[1] + (3*f[4])/2 + f[10]/2 - 4*f[13] - 
      24*f[14] + (11*f[16])/2 + (3*f[17])/2, 0, 0, f[16] - f[17]/2, 0, 0, 0, 
     0, 0, 0, -f[4] + 2*f[16] - f[17], 0, 0, 0, f[4]/2 - f[16] + f[17]/2, 0, 
     0, 0, 0, 0, 0, -f[1] - (3*f[4])/2 + 3*f[16] - (3*f[17])/2, 0, 
     -2*f[16] + f[17], 0, 0, 0, f[4] - 2*f[16] + f[17], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, f[1], 0, 0, -f[16] + f[17]/2, 0, 0, 0, 
     -1/2*f[4] + f[16] - f[17]/2, f[16] - f[17]/2, 0, 0, 0, 0}, 
    {-9*f[4] + 18*f[16] - 8*f[17], -1/12*f[3] - (7*f[4])/24 + f[16]/4 - 
      f[17]/8, 0, (14*f[16])/3 - (7*f[17])/3, 2*f[1] + (7*f[4])/2 + f[10] - 
      8*f[13] - 48*f[14] + 10*f[16] + 5*f[17], -1/6*f[16] + f[17]/12, 0, 
     -1/2*f[1] + f[4]/4 - f[10]/4 + 2*f[13] + 12*f[14] - (11*f[16])/4 - 
      (3*f[17])/4, 0, -1/3*f[16] + f[17]/6, 0, f[2], 
     f[4]/12 - f[16]/6 + f[17]/12, 0, f[3], 0, f[4]/2 - f[16] + f[17]/2, 0, 
     -1/2*f[3], 0, -1/2*f[4] + f[16] - f[17]/2, 0, 
     f[4]/6 - f[16]/3 + f[17]/6, 0, 0, -2*f[1] - (7*f[4])/2 + 7*f[16] - 
      4*f[17], 0, f[1] - f[4]/2 + f[10]/2 - 4*f[13] - 24*f[14] + 
      (11*f[16])/2 + (3*f[17])/2, 0, f[16] - f[17]/2, 0, -f[3], 0, 
     -f[4] + 2*f[16] - f[17], 0, f[4]/2 - f[16] + f[17]/2, 0, 0, 
     -1/2*f[1] - f[3]/2 - (3*f[4])/4 + (3*f[16])/2 - (3*f[17])/4, 
     -f[16] + f[17]/2, 0, f[4]/2 - f[16] + f[17]/2, 0, 0, 0, 0, 0, 
     2*f[1] - f[4] + 2*f[16], -1/6*f[16] + f[17]/12, 0, f[1]/2 - f[4], 0, 
     -1/3*f[16] + f[17]/6, 0, f[3]/2, f[4], -1/2*f[4] + f[16] - f[17]/2, 
     f[16] - f[17]/2, 0, 0}, {-18*f[4] + 36*f[16] - 16*f[17], 
     (-5*f[4])/8 - f[5]/6 + (3*f[16])/4 - f[17]/3, 
     (47*f[16])/720 - (47*f[17])/1440, (7*f[3])/3 + (49*f[4])/6 - 7*f[16] + 
      (7*f[17])/2, 4*f[1] + 7*f[4] + 2*f[10] - 16*f[13] - 96*f[14] + 
      20*f[16] + 10*f[17], f[1]/12 - f[4]/24 + f[10]/24 - f[13]/3 - 2*f[14] + 
      (11*f[16])/24 + f[17]/8, (14*f[16])/3 - (7*f[17])/3, 
     -f[1] - f[4]/4 - f[10]/2 + 4*f[13] + 24*f[14] - 5*f[16] - (5*f[17])/2, 
     f[16]/12 - f[17]/24, f[1]/6 - f[4]/12 + f[10]/12 - (2*f[13])/3 - 
      4*f[14] + (11*f[16])/12 + f[17]/4, f[16]/12 - f[17]/24, 2*f[2], 
     -1/12*f[3], (-7*f[4])/3 + (14*f[16])/3 - (7*f[17])/3, -f[2] + 2*f[5], 
     -1/12*f[4] + f[16]/6 - f[17]/12, -1/2*f[3], -1/6*f[4] + f[16]/3 - 
      f[17]/6, f[2]/2 - f[5], f[4]/24 - f[16]/12 + f[17]/24, f[3]/2, 
     f[4]/4 - f[16]/2 + f[17]/4, -1/6*f[3], -1/6*f[4] + f[16]/3 - f[17]/6, 
     f[4]/24 - f[16]/12 + f[17]/24, -4*f[1] - 7*f[4] + 14*f[16] - 8*f[17], 
     -1/12*f[1] - f[3]/12 - f[4]/8 + f[16]/4 - f[17]/8, 
     2*f[1] + f[4]/2 + f[10] - 8*f[13] - 48*f[14] + 10*f[16] + 5*f[17], 
     -1/6*f[16] + f[17]/12, -1/2*f[1] + f[4]/4 - f[10]/4 + 2*f[13] + 
      12*f[14] - (11*f[16])/4 - (3*f[17])/4, -1/3*f[16] + f[17]/6, 
     f[2] - 2*f[5], f[4]/12 - f[16]/6 + f[17]/12, f[3], 
     f[4]/2 - f[16] + f[17]/2, -1/2*f[3], -1/2*f[4] + f[16] - f[17]/2, 
     f[4]/6 - f[16]/3 + f[17]/6, -f[1] - (7*f[4])/4 - f[5] + (7*f[16])/2 - 
      2*f[17], f[1]/2 - f[4]/4 + f[10]/4 - 2*f[13] - 12*f[14] + 
      (11*f[16])/4 + (3*f[17])/4, f[16]/2 - f[17]/4, -1/2*f[3], 
     -1/2*f[4] + f[16] - f[17]/2, f[4]/4 - f[16]/2 + f[17]/4, 
     -1/6*f[1] - f[3]/6 - f[4]/4 + f[16]/2 - f[17]/4, -1/3*f[16] + f[17]/6, 
     f[4]/6 - f[16]/3 + f[17]/6, 4*f[1] - 2*f[4] + 4*f[16], f[1]/12 - f[4]/6, 
     (14*f[16])/3 - (7*f[17])/3, f[1] - 2*f[4] + f[16], 
     -1/12*f[16] + f[17]/24, f[1]/6 - f[4]/3, -1/12*f[16] + f[17]/24, f[5], 
     (3*f[4])/2, f[3]/2, f[4], -1/2*f[4] + f[16] - f[17]/2, 
     f[16] - f[17]/2}}, {{f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(3*f[6])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {2*f[1] + f[4] + (9*f[6])/2 - 3*f[16], f[7], 0, 0, 
     -f[8] + f[10]/2 - 4*f[13] - 24*f[14] + (21*f[16])/2, 0, 0, -6*f[7], 0, 
     0, 0, 0, 0, 0, f[6], 0, 0, 0, -1/2*f[6], 0, 0, 0, 0, 0, 0, f[8], 0, 
     12*f[7], 0, 0, 0, -f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (3*f[6])/2 - f[8], 0, 0, 6*f[7], 0, 0, 0, f[6]/2, -6*f[7], 0, 0, 0, 0}, 
    {4*f[1] + 2*f[4] + 9*f[6] - 6*f[16], f[4]/12 + (7*f[6])/24 - f[16]/6 - 
      f[17]/12, 0, -28*f[7], -f[9] + f[10] - 8*f[13] - 48*f[14] + 19*f[16], 
     f[7], 0, -f[6] + f[8]/2 - f[10]/4 + 2*f[13] + 12*f[14] - (21*f[16])/4, 
     0, 2*f[7], 0, f[6]/2 - f[16], -1/12*f[6], 0, -f[4] + 2*f[16] + f[17], 0, 
     -1/2*f[6], 0, f[4]/2 - f[16] - f[17]/2, 0, f[6]/2, 0, -1/6*f[6], 0, 0, 
     f[9], 0, 2*f[6] - f[8] + f[10]/2 - 4*f[13] - 24*f[14] + (21*f[16])/2, 0, 
     -6*f[7], 0, f[4] - 2*f[16] - f[17], 0, f[6], 0, -1/2*f[6], 0, 0, 
     f[4]/2 + f[8]/2 - f[16] - f[17]/2, 6*f[7], 0, -1/2*f[6], 0, 0, 0, 0, 0, 
     2*f[1] + f[4] + (9*f[6])/2 - f[9] - 3*f[16], f[7], 0, 
     (7*f[6])/4 - f[8]/2, 0, 2*f[7], 0, -1/2*f[4] + f[16] + f[17]/2, -f[6], 
     f[6]/2, -6*f[7], 0, 0}, {8*f[1] + 4*f[4] + 18*f[6] - 12*f[16], 
     f[1]/6 + f[4]/3 + (5*f[6])/8 + f[7] - (3*f[16])/4 - f[17]/4, 
     (-47*f[7])/120, (-7*f[4])/3 - (49*f[6])/6 + (14*f[16])/3 + (7*f[17])/3, 
     -2*f[9] + 2*f[10] - 16*f[13] - 96*f[14] + 38*f[16], 
     f[6]/6 - f[8]/12 + f[10]/24 - f[13]/3 - 2*f[14] + (7*f[16])/8, -28*f[7], 
     (-3*f[6])/2 - 6*f[7] + f[9]/2 - f[10]/2 + 4*f[13] + 24*f[14] - 
      (19*f[16])/2, -1/2*f[7], f[6]/3 - f[8]/6 + f[10]/12 - (2*f[13])/3 - 
      4*f[14] + (7*f[16])/4, -1/2*f[7], f[6] - 2*f[16], 
     f[4]/12 - f[16]/6 - f[17]/12, (7*f[6])/3, -3*f[4] - f[6]/2 + 7*f[16] + 
      3*f[17], f[6]/12, f[4]/2 - f[16] - f[17]/2, f[6]/6, 
     (3*f[4])/2 + f[6]/4 - (7*f[16])/2 - (3*f[17])/2, -1/24*f[6], 
     -1/2*f[4] + f[16] + f[17]/2, -1/4*f[6], f[4]/6 - f[16]/3 - f[17]/6, 
     f[6]/6, -1/24*f[6], 2*f[9], f[4]/12 + f[8]/12 - f[16]/6 - f[17]/12, 
     3*f[6] + 12*f[7] - f[9] + f[10] - 8*f[13] - 48*f[14] + 19*f[16], f[7], 
     -f[6] + f[8]/2 - f[10]/4 + 2*f[13] + 12*f[14] - (21*f[16])/4, 2*f[7], 
     3*f[4] + f[6]/2 - 7*f[16] - 3*f[17], -1/12*f[6], 
     -f[4] + 2*f[16] + f[17], -1/2*f[6], f[4]/2 - f[16] - f[17]/2, f[6]/2, 
     -1/6*f[6], (3*f[4])/2 + f[9]/2 - 3*f[16] - (3*f[17])/2, 
     f[6] - f[8]/2 + f[10]/4 - 2*f[13] - 12*f[14] + (21*f[16])/4, -3*f[7], 
     f[4]/2 - f[16] - f[17]/2, f[6]/2, -1/4*f[6], f[4]/6 + f[8]/6 - f[16]/3 - 
      f[17]/6, 2*f[7], -1/6*f[6], 4*f[1] + 2*f[4] + 9*f[6] - 2*f[9] - 
      6*f[16], (7*f[6])/24 - f[8]/12, -28*f[7], f[1] + f[4]/2 + (15*f[6])/4 + 
      6*f[7] - f[9]/2 - (3*f[16])/2, f[7]/2, (7*f[6])/12 - f[8]/6, f[7]/2, 
     (-3*f[4])/2 + 3*f[16] + (3*f[17])/2, (-3*f[6])/2 - 6*f[7], 
     -1/2*f[4] + f[16] + f[17]/2, -f[6], f[6]/2, -6*f[7]}}, 
   {{2*f[13] + 12*f[14] - 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {3*f[13] + 18*f[14] - 6*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[13] + 12*f[14] - 4*f[16], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {f[10], -1/3*f[13] - f[14] + f[16]/3, 0, 0, f[11], 0, 
     0, 2*f[13] + 6*f[14] - 2*f[16], 0, 0, 0, 0, 0, 0, 
     2*f[13] + 12*f[14] - 4*f[16], 0, 0, 0, -f[13] - 6*f[14] + 2*f[16], 0, 0, 
     0, 0, 0, 0, -f[1] - f[4]/2 + 3*f[13] + 18*f[14] - 3*f[16], 0, 
     -4*f[13] - 12*f[14] + 4*f[16], 0, 0, 0, -2*f[13] - 12*f[14] + 4*f[16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1] + f[4]/2 - 3*f[16], 0, 
     0, -2*f[13] - 6*f[14] + 2*f[16], 0, 0, 0, f[13] + 6*f[14] - 2*f[16], 
     2*f[13] + 6*f[14] - 2*f[16], 0, 0, 0, 0}, 
    {2*f[10], -1/12*f[12] + f[13]/4 + (3*f[14])/2 - f[16]/2, 0, 
     (28*f[13])/3 + 28*f[14] - (28*f[16])/3, 2*f[11] - 4*f[13] - 24*f[14] + 
      9*f[16], -1/3*f[13] - f[14] + f[16]/3, 0, -1/2*f[11], 0, 
     (-2*f[13])/3 - 2*f[14] + (2*f[16])/3, 0, -f[16] - f[17], 
     -1/6*f[13] - f[14] + f[16]/3, 0, f[12], 0, -f[13] - 6*f[14] + 2*f[16], 
     0, -1/2*f[12], 0, f[13] + 6*f[14] - 2*f[16], 0, 
     -1/3*f[13] - 2*f[14] + (2*f[16])/3, 0, 0, -2*f[1] - f[4] + f[10] + 
      4*f[16], 0, f[11], 0, 2*f[13] + 6*f[14] - 2*f[16], 0, -f[12], 0, 
     2*f[13] + 12*f[14] - 4*f[16], 0, -f[13] - 6*f[14] + 2*f[16], 0, 0, 
     -1/2*f[1] - f[4]/4 - f[12]/2 + (3*f[13])/2 + 9*f[14] - (3*f[16])/2, 
     -2*f[13] - 6*f[14] + 2*f[16], 0, -f[13] - 6*f[14] + 2*f[16], 0, 0, 0, 0, 
     0, 2*f[1] + f[4] - 4*f[16], -1/3*f[13] - f[14] + f[16]/3, 0, 
     f[1]/2 + f[4]/4 - (3*f[16])/2, 0, (-2*f[13])/3 - 2*f[14] + (2*f[16])/3, 
     0, f[12]/2, 0, f[13] + 6*f[14] - 2*f[16], 2*f[13] + 6*f[14] - 2*f[16], 
     0, 0}, {4*f[10], f[10]/12 - f[12]/12 - f[13]/6, 
     (47*f[13])/360 + (47*f[14])/120 - (47*f[16])/360, 
     (7*f[12])/3 - 7*f[13] - 42*f[14] + 14*f[16], 4*f[11] - 8*f[13] - 
      48*f[14] + 18*f[16], f[11]/12, (28*f[13])/3 + 28*f[14] - (28*f[16])/3, 
     -f[11] + 3*f[13] + 12*f[14] - (9*f[16])/2, f[13]/6 + f[14]/2 - f[16]/6, 
     f[11]/6, f[13]/6 + f[14]/2 - f[16]/6, -2*f[16] - 2*f[17], -1/12*f[12], 
     (14*f[13])/3 + 28*f[14] - (28*f[16])/3, f[12] + f[16] + f[17], 
     f[13]/6 + f[14] - f[16]/3, -1/2*f[12], f[13]/3 + 2*f[14] - (2*f[16])/3, 
     -1/2*f[12] - f[16]/2 - f[17]/2, -1/12*f[13] - f[14]/2 + f[16]/6, 
     f[12]/2, -1/2*f[13] - 3*f[14] + f[16], -1/6*f[12], 
     f[13]/3 + 2*f[14] - (2*f[16])/3, -1/12*f[13] - f[14]/2 + f[16]/6, 
     -4*f[1] - 2*f[4] + 2*f[10] + 8*f[16], -1/12*f[1] - f[4]/24 - f[12]/12 + 
      f[13]/4 + (3*f[14])/2 - f[16]/4, 2*f[11] - 6*f[13] - 24*f[14] + 
      9*f[16], -1/3*f[13] - f[14] + f[16]/3, -1/2*f[11], 
     (-2*f[13])/3 - 2*f[14] + (2*f[16])/3, -f[12] - f[16] - f[17], 
     -1/6*f[13] - f[14] + f[16]/3, f[12], -f[13] - 6*f[14] + 2*f[16], 
     -1/2*f[12], f[13] + 6*f[14] - 2*f[16], -1/3*f[13] - 2*f[14] + 
      (2*f[16])/3, -f[1] - f[4]/2 + f[10]/2 - f[12]/2 + 2*f[16], f[11]/2, 
     f[13] + 3*f[14] - f[16], -1/2*f[12], f[13] + 6*f[14] - 2*f[16], 
     -1/2*f[13] - 3*f[14] + f[16], -1/6*f[1] - f[4]/12 - f[12]/6 + f[13]/2 + 
      3*f[14] - f[16]/2, (-2*f[13])/3 - 2*f[14] + (2*f[16])/3, 
     -1/3*f[13] - 2*f[14] + (2*f[16])/3, 4*f[1] + 2*f[4] - 8*f[16], 
     f[1]/12 + f[4]/24 - f[16]/4, (28*f[13])/3 + 28*f[14] - (28*f[16])/3, 
     f[1] + f[4]/2 - f[13] - 2*f[16], -1/6*f[13] - f[14]/2 + f[16]/6, 
     f[1]/6 + f[4]/12 - f[16]/2, -1/6*f[13] - f[14]/2 + f[16]/6, f[12]/2, 
     f[13], f[12]/2, 0, f[13] + 6*f[14] - 2*f[16], 
     2*f[13] + 6*f[14] - 2*f[16]}}, {{-2*f[13] - 12*f[14] + 4*f[16], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {-3*f[13] - 18*f[14] + 6*f[16], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -2*f[13] - 12*f[14] + 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-8*f[13] - 48*f[14] + 17*f[16], f[14], 0, 0, f[15], 0, 0, -6*f[14], 0, 
     0, 0, 0, 0, 0, -2*f[13] - 12*f[14] + 4*f[16], 0, 0, 0, 
     f[13] + 6*f[14] - 2*f[16], 0, 0, 0, 0, 0, 0, 3*f[1] + (3*f[4])/2 - 
      3*f[13] - 18*f[14] + 5*f[16], 0, 12*f[14], 0, 0, 0, 
     2*f[13] + 12*f[14] - 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, -3*f[1] - (3*f[4])/2 + f[16], 0, 0, 6*f[14], 0, 0, 0, 
     -f[13] - 6*f[14] + 2*f[16], -6*f[14], 0, 0, 0, 0}, 
    {-16*f[13] - 96*f[14] + 34*f[16], (-5*f[13])/12 - (3*f[14])/2 + f[16] - 
      f[17]/12, 0, -28*f[14], -2*f[1] - f[4] + 2*f[13] + 12*f[14] + 2*f[15] - 
      3*f[16], f[14], 0, f[13] - f[15]/2 - 3*f[16], 0, 2*f[14], 0, f[16], 
     f[13]/6 + f[14] - f[16]/3, 0, f[17], 0, f[13] + 6*f[14] - 2*f[16], 0, 
     -1/2*f[17], 0, -f[13] - 6*f[14] + 2*f[16], 0, 
     f[13]/3 + 2*f[14] - (2*f[16])/3, 0, 0, 8*f[1] + 4*f[4] - 8*f[13] - 
      48*f[14] + 13*f[16], 0, -2*f[13] + f[15] + 6*f[16], 0, -6*f[14], 0, 
     -f[17], 0, -2*f[13] - 12*f[14] + 4*f[16], 0, f[13] + 6*f[14] - 2*f[16], 
     0, 0, (3*f[1])/2 + (3*f[4])/4 - (3*f[13])/2 - 9*f[14] + (5*f[16])/2 - 
      f[17]/2, 6*f[14], 0, f[13] + 6*f[14] - 2*f[16], 0, 0, 0, 0, 0, 
     -8*f[1] - 4*f[4] + 4*f[16], f[14], 0, (-3*f[1])/2 - (3*f[4])/4 - f[13] + 
      (7*f[16])/2, 0, 2*f[14], 0, f[17]/2, f[13] - 3*f[16], 
     -f[13] - 6*f[14] + 2*f[16], -6*f[14], 0, 0}, 
    {-32*f[13] - 192*f[14] + 68*f[16], -f[13] - 4*f[14] + (9*f[16])/4 - 
      f[17]/4, (-47*f[14])/120, (35*f[13])/3 + 42*f[14] - 28*f[16] + 
      (7*f[17])/3, -4*f[1] - 2*f[4] + 4*f[13] + 24*f[14] + 4*f[15] - 6*f[16], 
     -1/6*f[13] + f[15]/12 + f[16]/2, -28*f[14], f[1] + f[4]/2 + f[13] - 
      6*f[14] - f[15] - (7*f[16])/2, -1/2*f[14], -1/3*f[13] + f[15]/6 + 
      f[16], -1/2*f[14], 2*f[16], -1/12*f[17], (-14*f[13])/3 - 28*f[14] + 
      (28*f[16])/3, -f[16] + 3*f[17], -1/6*f[13] - f[14] + f[16]/3, 
     -1/2*f[17], -1/3*f[13] - 2*f[14] + (2*f[16])/3, f[16]/2 - (3*f[17])/2, 
     f[13]/12 + f[14]/2 - f[16]/6, f[17]/2, f[13]/2 + 3*f[14] - f[16], 
     -1/6*f[17], -1/3*f[13] - 2*f[14] + (2*f[16])/3, 
     f[13]/12 + f[14]/2 - f[16]/6, 16*f[1] + 8*f[4] - 16*f[13] - 96*f[14] + 
      26*f[16], f[1]/4 + f[4]/8 - f[13]/4 - (3*f[14])/2 + (5*f[16])/12 - 
      f[17]/12, -2*f[1] - f[4] - 2*f[13] + 12*f[14] + 2*f[15] + 7*f[16], 
     f[14], f[13] - f[15]/2 - 3*f[16], 2*f[14], f[16] - 3*f[17], 
     f[13]/6 + f[14] - f[16]/3, f[17], f[13] + 6*f[14] - 2*f[16], -1/2*f[17], 
     -f[13] - 6*f[14] + 2*f[16], f[13]/3 + 2*f[14] - (2*f[16])/3, 
     4*f[1] + 2*f[4] - 4*f[13] - 24*f[14] + (13*f[16])/2 - (3*f[17])/2, 
     -f[13] + f[15]/2 + 3*f[16], -3*f[14], -1/2*f[17], 
     -f[13] - 6*f[14] + 2*f[16], f[13]/2 + 3*f[14] - f[16], 
     f[1]/2 + f[4]/4 - f[13]/2 - 3*f[14] + (5*f[16])/6 - f[17]/6, 2*f[14], 
     f[13]/3 + 2*f[14] - (2*f[16])/3, -16*f[1] - 8*f[4] + 8*f[16], 
     -1/4*f[1] - f[4]/8 - f[13]/6 + (7*f[16])/12, -28*f[14], 
     -4*f[1] - 2*f[4] - 2*f[13] + 7*f[16], f[14]/2, 
     -1/2*f[1] - f[4]/4 - f[13]/3 + (7*f[16])/6, f[14]/2, (3*f[17])/2, 
     2*f[13] - 5*f[16], f[17]/2, f[13] - 3*f[16], -f[13] - 6*f[14] + 2*f[16], 
     -6*f[14]}}}, {1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], 
   zeta3*F[1, 1], F[1, 1]^2, ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], 
   ipi^2*F[1, 2], zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], 
   F[1, 1]^2*F[1, 2], F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, 
   F[1, 2]^4, F[1, 3], ipi^2*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
   F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
   ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
   F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], 
   F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
   F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
   F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 4], ipi^2*F[1, 4], 
   zeta3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, F[1, 4]^3, F[1, 4]^4, F[2, 1], 
   F[2, 3], F[3, 18], F[3, 20], F[4, 65], F[4, 67]}}}


==> anc/amplitudes/a1_11-mpmu.m <==
{{{f[1] -> 8/(3*y[1]*y[2]) + (8*y[3])/(3*y[1]*y[2]^2), 
   f[2] -> 8/(3*y[1]*y[2]) - 8/(3*y[1]*y[2]*y[4]), 
   f[3] -> -8/(3*y[1]*y[2]^2) - 8/(3*y[1]*y[2]^2*y[4])}, 
  {y[1] -> ex[1], y[2] -> 1 + ex[2] - ex[3], y[3] -> ex[3], y[4] -> ex[2]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[1], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(5*f[1])/3, 0, 0, -f[1], 0, 0, 0, f[1], 0, 0, 0, 0, 
     0, 0}, {(28*f[1])/9, f[1]/12, 0, (-5*f[1])/3, 0, f[1]/2, 0, (5*f[1])/3, 
     0, -f[1], 0, f[1]/2, 0, 0}, {(164*f[1])/27, (5*f[1])/36, (-7*f[1])/3, 
     (-28*f[1])/9, -1/12*f[1], (5*f[1])/6, -1/6*f[1], (28*f[1])/9, f[1]/12, 
     (-5*f[1])/3, f[1]/2, (5*f[1])/6, -1/2*f[1], f[1]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[2], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(5*f[2])/3, 0, 0, -f[2], 0, 0, 0, f[2], 0, 0, 0, 0, 
     0, 0}, {(28*f[2])/9, f[2]/12, 0, (-5*f[2])/3, 0, f[2]/2, 0, (5*f[2])/3, 
     0, -f[2], 0, f[2]/2, 0, 0}, {(164*f[2])/27, (5*f[2])/36, (-7*f[2])/3, 
     (-28*f[2])/9, -1/12*f[2], (5*f[2])/6, -1/6*f[2], (28*f[2])/9, f[2]/12, 
     (-5*f[2])/3, f[2]/2, (5*f[2])/6, -1/2*f[2], f[2]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(5*f[3])/3, 0, 0, -f[3], 0, 0, 0, f[3], 0, 0, 0, 0, 
     0, 0}, {(28*f[3])/9, f[3]/12, 0, (-5*f[3])/3, 0, f[3]/2, 0, (5*f[3])/3, 
     0, -f[3], 0, f[3]/2, 0, 0}, {(164*f[3])/27, (5*f[3])/36, (-7*f[3])/3, 
     (-28*f[3])/9, -1/12*f[3], (5*f[3])/6, -1/6*f[3], (28*f[3])/9, f[3]/12, 
     (-5*f[3])/3, f[3]/2, (5*f[3])/6, -1/2*f[3], f[3]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-f[3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(-5*f[3])/3, 0, 0, f[3], 0, 0, 0, -f[3], 0, 0, 0, 0, 
     0, 0}, {(-28*f[3])/9, -1/12*f[3], 0, (5*f[3])/3, 0, -1/2*f[3], 0, 
     (-5*f[3])/3, 0, f[3], 0, -1/2*f[3], 0, 0}, 
    {(-164*f[3])/27, (-5*f[3])/36, (7*f[3])/3, (28*f[3])/9, f[3]/12, 
     (-5*f[3])/6, f[3]/6, (-28*f[3])/9, -1/12*f[3], (5*f[3])/3, -1/2*f[3], 
     (-5*f[3])/6, f[3]/2, -1/6*f[3]}}}, {1, ipi^2, zeta3, F[1, 1], 
   ipi^2*F[1, 1], F[1, 1]^2, F[1, 1]^3, F[1, 3], ipi^2*F[1, 3], 
   F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 3]^3}}}


==> anc/amplitudes/a1_11-mppu.m <==
{{{f[1] -> (-8*y[1])/3 - (8*y[3])/(3*y[2]), 
   f[2] -> (-8*y[4]^2*y[5])/3 + (8*y[4]^2*y[6])/3, 
   f[3] -> (-8*y[4]^2)/3 + (8*y[4]^2)/(3*y[2])}, 
  {y[1] -> ex[1]^2 + ex[1]^2*ex[2], y[2] -> 1 + ex[2] - ex[3], 
   y[3] -> -ex[1]^2 + ex[1]^2*ex[3], y[4] -> ex[1], y[5] -> ex[2], 
   y[6] -> ex[3]}}, {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(5*f[1])/3, 0, 0, -f[1], 0, 0, 0, f[1], 0, 0, 0, 0, 0, 0}, 
    {(28*f[1])/9, f[1]/12, 0, (-5*f[1])/3, 0, f[1]/2, 0, (5*f[1])/3, 0, 
     -f[1], 0, f[1]/2, 0, 0}, {(164*f[1])/27, (5*f[1])/36, (-7*f[1])/3, 
     (-28*f[1])/9, -1/12*f[1], (5*f[1])/6, -1/6*f[1], (28*f[1])/9, f[1]/12, 
     (-5*f[1])/3, f[1]/2, (5*f[1])/6, -1/2*f[1], f[1]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[2], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(5*f[2])/3, 0, 0, -f[2], 0, 0, 0, f[2], 0, 0, 0, 0, 
     0, 0}, {(28*f[2])/9, f[2]/12, 0, (-5*f[2])/3, 0, f[2]/2, 0, (5*f[2])/3, 
     0, -f[2], 0, f[2]/2, 0, 0}, {(164*f[2])/27, (5*f[2])/36, (-7*f[2])/3, 
     (-28*f[2])/9, -1/12*f[2], (5*f[2])/6, -1/6*f[2], (28*f[2])/9, f[2]/12, 
     (-5*f[2])/3, f[2]/2, (5*f[2])/6, -1/2*f[2], f[2]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(5*f[3])/3, 0, 0, -f[3], 0, 0, 0, f[3], 0, 0, 0, 0, 
     0, 0}, {(28*f[3])/9, f[3]/12, 0, (-5*f[3])/3, 0, f[3]/2, 0, (5*f[3])/3, 
     0, -f[3], 0, f[3]/2, 0, 0}, {(164*f[3])/27, (5*f[3])/36, (-7*f[3])/3, 
     (-28*f[3])/9, -1/12*f[3], (5*f[3])/6, -1/6*f[3], (28*f[3])/9, f[3]/12, 
     (-5*f[3])/3, f[3]/2, (5*f[3])/6, -1/2*f[3], f[3]/6}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-f[3], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(-5*f[3])/3, 0, 0, f[3], 0, 0, 0, -f[3], 0, 0, 0, 0, 
     0, 0}, {(-28*f[3])/9, -1/12*f[3], 0, (5*f[3])/3, 0, -1/2*f[3], 0, 
     (-5*f[3])/3, 0, f[3], 0, -1/2*f[3], 0, 0}, 
    {(-164*f[3])/27, (-5*f[3])/36, (7*f[3])/3, (28*f[3])/9, f[3]/12, 
     (-5*f[3])/6, f[3]/6, (-28*f[3])/9, -1/12*f[3], (5*f[3])/3, -1/2*f[3], 
     (-5*f[3])/6, f[3]/2, -1/6*f[3]}}}, {1, ipi^2, zeta3, F[1, 1], 
   ipi^2*F[1, 1], F[1, 1]^2, F[1, 1]^3, F[1, 3], ipi^2*F[1, 3], 
   F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 3]^3}}}


==> anc/amplitudes/a2_00-mpmu.m <==
{{{f[1] -> (-2*y[2])/(3*y[1]*y[3]^3) + 2/(3*y[1]*y[3]^2), 
   f[2] -> y[4]/(y[1]*y[3]) - (8*y[6])/(y[1]*y[5]^2) + y[7]/(y[1]*y[5]) + 
     y[8]/(y[1]*y[3]^2), f[3] -> (-28*y[6])/(y[1]*y[5]^2) + 
     y[9]/(y[1]*y[3]) + y[10]/(y[1]*y[3]^2) + y[11]/(y[1]*y[5]), 
   f[4] -> 4/(y[1]*y[3]) + y[12]/(y[1]*y[3]^2), 
   f[5] -> 4/(y[1]*y[2]*y[3]^2) - 212/(y[1]*y[3]) - 78/(y[1]*y[2]*y[3]) - 
     32/(y[1]*y[5]^2) + 40/(y[1]*y[5]) + y[13]/(y[1]*y[3]^2) - 
     50/(y[1]*y[2]*y[14]), f[6] -> 8/y[1] + (23*y[6])/(y[1]*y[5]^2) + 
     (72*y[2])/(y[1]*y[14]^2) - (12*y[2])/(y[1]*y[14]) + 
     3/(y[1]*y[3]*y[14]) + y[15]/(2*y[1]*y[5]) + y[16]/(2*y[1]*y[3]^2) + 
     y[17]/(2*y[1]*y[3]), f[7] -> -4/(y[1]*y[2]*y[3]^3) + 
     12/(y[1]*y[2]*y[3]^2) - 24/(y[1]*y[2]*y[3]) + (64*y[6])/(y[1]*y[5]^3) + 
     y[18]/(y[1]*y[5]^2) + y[19]/(y[1]*y[3]^2) + y[20]/(y[1]*y[3]) + 
     y[21]/(y[1]*y[5]) + y[22]/(y[1]*y[3]^3), 
   f[8] -> -4/(3*y[1]*y[2]*y[3]^3) + 4/(y[1]*y[2]*y[3]^2) + 
     (32*y[6])/(3*y[1]*y[5]) - (4*y[23])/(3*y[1]*y[3]^3) - 
     (4*y[24])/(3*y[1]*y[3]) - (4*y[25])/(3*y[1]*y[3]^2), 
   f[9] -> 4/(3*y[1]*y[2]*y[3]^3) - 4/(y[1]*y[2]*y[3]^2) + 4/(3*y[1]*y[3]) + 
     8/(3*y[1]*y[2]*y[3]) + (4*y[26])/(3*y[1]*y[3]^2) + 
     (4*y[27])/(3*y[1]*y[3]^3), f[10] -> 16/(3*y[1]*y[3]^3) + 
     4/(3*y[1]*y[2]*y[3]^3) - 4/(y[1]*y[2]*y[3]^2) + 
     (4*y[28])/(3*y[1]*y[3]^2), f[11] -> 4/(y[1]*y[3]) - 4/(y[1]*y[2]*y[3]), 
   f[12] -> 45/(y[1]*y[3]) - 41/(y[1]*y[2]*y[3]), 
   f[13] -> -12/(y[1]*y[3]) + 4/(y[1]*y[2]*y[3]) - 8/(y[1]*y[2]*y[14]), 
   f[14] -> 8/(y[1]*y[3]) - 4/(y[1]*y[5]), 
   f[15] -> 8/(y[1]*y[2]) + 86/(y[1]*y[3]) - 82/(y[1]*y[2]*y[3]) - 
     8/(y[1]*y[29]), f[16] -> -4/(y[1]*y[2]^2) - 4/(y[1]*y[2]) - 
     6/(y[1]*y[3]) + 14/(y[1]*y[2]*y[3]), 
   f[17] -> 1339/(4*y[1]*y[3]) - 1151/(4*y[1]*y[2]*y[3]) - 
     4/(y[1]*y[3]*y[29]), f[18] -> -32/(y[1]*y[2]) - 163/(y[1]*y[3]) + 
     72/(y[1]*y[14]) - 189/(y[1]*y[2]*y[14]) + 79/(y[1]*y[3]*y[14]) - 
     4/(y[1]*y[29]^2) - 6/(y[1]*y[29]) + 8/(y[1]*y[3]*y[29]), 
   f[19] -> 90/(y[1]*y[3]) - 51/(y[1]*y[5]) - 72/(y[1]*y[14]), 
   f[20] -> -12/(y[1]*y[2]^2) - 52/(y[1]*y[2]) - 136/(y[1]*y[3]) - 
     16/(y[1]*y[2]*y[5]) + 4/(y[1]*y[2]*y[14]^2) - 4/(y[1]*y[3]*y[14]^2) + 
     4/(y[1]*y[2]^2*y[14]) - 170/(y[1]*y[2]*y[14]) + 120/(y[1]*y[3]*y[14]) + 
     16/(y[1]*y[29]), f[21] -> 10/(y[1]*y[2]) - 25/(y[1]*y[3]^2) + 
     215/(2*y[1]*y[3]) + 9/(2*y[1]*y[5]) + 72/(y[1]*y[14]^2) + 
     2/(y[1]*y[2]*y[14]^2) - 2/(y[1]*y[3]*y[14]^2) + 24/(y[1]*y[14]) + 
     117/(2*y[1]*y[2]*y[14]) + 2/(y[1]*y[3]^2*y[14]) - 
     87/(2*y[1]*y[3]*y[14]) - 12/(y[1]*y[29]) + 4/(y[1]*y[3]^2*y[29]), 
   f[22] -> 20/y[1] + 35/(2*y[1]*y[3]) + 23/(2*y[1]*y[5]) + 
     (72*y[2])/(y[1]*y[14]^2) + 15/(2*y[1]*y[2]*y[14]) - 
     9/(2*y[1]*y[3]*y[14]) + 4/(y[1]*y[3]*y[29]) + y[30]/(2*y[1]*y[14]), 
   f[23] -> 48/(y[1]*y[2]^2) + 68/(y[1]*y[3]^2) - 126/(y[1]*y[3]) + 
     48/(y[1]*y[5]^2) - 26/(y[1]*y[5]) - 8/(y[1]*y[2]*y[14]^3) + 
     8/(y[1]*y[3]*y[14]^3) - 4/(y[1]*y[2]^2*y[14]^2) - 
     4/(y[1]*y[2]*y[14]^2) - 4/(y[1]*y[3]^2*y[14]^2) + 
     4/(y[1]*y[3]*y[14]^2) - 4/(y[1]*y[2]^2*y[14]) + 6/(y[1]*y[2]*y[14]) - 
     42/(y[1]*y[3]*y[14]) - 8/(y[1]*y[3]*y[29]^2) + 28/(y[1]*y[3]*y[29]) + 
     y[31]/(y[1]*y[2]), f[24] -> -24/(y[1]*y[3]) + 8/(y[1]*y[2]*y[3]) + 
     16/(y[1]*y[5]^2) - 12/(y[1]*y[5]) - (144*y[2])/(y[1]*y[14]^3) - 
     44/(y[1]*y[2]*y[14]) + y[32]/(y[1]*y[14]^2) + y[33]/(y[1]*y[2]), 
   f[25] -> 4/(3*y[1]*y[3]^2) + 4/(3*y[1]*y[2]^2*y[3]^2) + 16/(3*y[1]*y[3]) - 
     4/(3*y[1]*y[2]^2*y[3]) + 4/(y[1]*y[2]*y[3]) + (4*y[34])/(3*y[1]*y[2]), 
   f[26] -> 8/(3*y[1]*y[2]^2) + 8/(3*y[1]*y[2]) - 4/(3*y[1]*y[2]^2*y[3]^2) - 
     4/(3*y[1]*y[3]) + 4/(3*y[1]*y[2]^2*y[3]) - 40/(3*y[1]*y[2]*y[3]) - 
     (4*y[35])/(3*y[1]*y[3]^2), f[27] -> 8/(y[1]*y[2]) + 8/(y[1]*y[3]^2) - 
     4/(3*y[1]*y[2]^2*y[3]^2) - 8/(y[1]*y[3]) + 4/(3*y[1]*y[2]^2*y[3]) - 
     8/(y[1]*y[2]*y[3]), f[28] -> -4/(y[1]*y[3]^2) - 4/(y[1]*y[2]*y[3]^2), 
   f[29] -> 12/(y[1]*y[3]^2) + 4/(y[1]*y[2]*y[3]^2) + 8/(y[1]*y[2]^2*y[3]) + 
     16/(y[1]*y[2]*y[3]) + 16/(y[1]*y[2]*y[14]^2) + 8/(y[1]*y[2]^2*y[14]) + 
     16/(y[1]*y[2]*y[14]), f[30] -> 6/(y[1]*y[3]^2) + 6/(y[1]*y[2]*y[3]^2) - 
     4/(y[1]*y[2]^2*y[3]) - 4/(y[1]*y[2]*y[3]), 
   f[31] -> -82/(y[1]*y[3]^2) + 51/(y[1]*y[3]) - 51/(y[1]*y[5]) + 
     144/(y[1]*y[14]^2) + 68/(y[1]*y[3]*y[14]), 
   f[32] -> 39/(y[1]*y[3]^2) + 49/(y[1]*y[2]*y[3]^2) - 7/(y[1]*y[3]) + 
     164/(y[1]*y[2]^2*y[3]) + 76/(y[1]*y[2]*y[3]) + 7/(y[1]*y[5]) + 
     288/(y[1]*y[14]^3) + 192/(y[1]*y[14]^2) + 96/(y[1]*y[2]*y[14]^2) + 
     164/(y[1]*y[2]^2*y[14]) + 72/(y[1]*y[2]*y[14]), 
   f[33] -> -47/(2*y[1]*y[3]^2) - 13/(2*y[1]*y[2]*y[3]^2) - 
     39/(2*y[1]*y[3]) - 5/(y[1]*y[2]^2*y[3]) - 68/(y[1]*y[2]*y[3]) + 
     23/(2*y[1]*y[5]) - (144*y[2])/(y[1]*y[14]^3) - 6/(y[1]*y[2]*y[14]^2) - 
     12/(y[1]*y[14]) - 5/(y[1]*y[2]^2*y[14]) - 68/(y[1]*y[2]*y[14]) + 
     y[32]/(2*y[1]*y[14]^2), f[34] -> -4/(y[1]*y[2]) - 24/(y[1]*y[3]^2) - 
     40/(y[1]*y[2]*y[3]^2) + 40/(y[1]*y[3]) + 44/(y[1]*y[2]^2*y[3]) + 
     136/(y[1]*y[2]*y[3]) + 16/(y[1]*y[5]^2) - 12/(y[1]*y[5]) + 
     (288*y[2])/(y[1]*y[14]^4) + 136/(y[1]*y[2]*y[14]^2) + 
     44/(y[1]*y[2]^2*y[14]) + 112/(y[1]*y[2]*y[14]) + y[36]/(y[1]*y[14]^3), 
   f[35] -> 2/(3*y[1]*y[3]^3) - 2/(3*y[1]*y[2]*y[3]^2), 
   f[36] -> -12/(y[1]*y[3]^2) - 20/(y[1]*y[2]*y[3]^2) - 
     8/(y[1]*y[2]^2*y[3]) - 8/(y[1]*y[2]^2*y[14]), f[37] -> 4/(y[1]*y[3]^2), 
   f[38] -> -4/(3*y[1]*y[2]^2*y[3]^3) - 16/(3*y[1]*y[2]*y[3]^3) + 
     4/(y[1]*y[3]^2) + 4/(3*y[1]*y[2]^2*y[3]^2) + 8/(y[1]*y[2]*y[3]^2) + 
     8/(3*y[1]*y[2]*y[3]) - (4*y[37])/(3*y[1]*y[3]^3)}, 
  {y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2] - ex[3], 
   y[4] -> -4 - 4*ex[3], y[5] -> ex[2] - ex[3], y[6] -> ex[3], 
   y[7] -> 8 + 4*ex[3], y[8] -> -8 + 8*ex[3], y[9] -> -6 - 30*ex[3], 
   y[10] -> -20 + 20*ex[3], y[11] -> 28 + 30*ex[3], y[12] -> -4 + 4*ex[3], 
   y[13] -> 24 - 136*ex[3], y[14] -> -1 + ex[3], y[15] -> 10 - 35*ex[3], 
   y[16] -> -34 + 47*ex[3], y[17] -> 64 + 51*ex[3], y[18] -> 32 - 32*ex[3], 
   y[19] -> 40 - 168*ex[3], y[20] -> -76 - 148*ex[3], 
   y[21] -> 32 + 144*ex[3], y[22] -> -68 + 44*ex[3] + 8*ex[3]^2, 
   y[23] -> 7 - 3*ex[3], y[24] -> -1 + 9*ex[3], y[25] -> -8 + 12*ex[3], 
   y[26] -> -2 + ex[3], y[27] -> 1 + ex[3] + 2*ex[3]^2, y[28] -> 2 - 2*ex[3], 
   y[29] -> 1 + ex[2], y[30] -> -48 - 24*ex[2], y[31] -> 150 + 6*ex[3], 
   y[32] -> 48 - 48*ex[2], y[33] -> 20 + 4*ex[3], y[34] -> -3 - ex[3], 
   y[35] -> -1 - 6*ex[3], y[36] -> -48 + 192*ex[2], y[37] -> 3 + 2*ex[3]}}, 
 {{{{f[4] + f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {3*f[4] + 3*f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2*f[4] + 2*f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(45*f[4])/4 + (41*f[11])/2 - 2*f[12] + 2*f[14] + (41*f[37])/4, f[1], 0, 
     0, -3*f[4] + 3*f[11] + f[13] - f[37], 0, 0, f[4] + f[37], 0, 0, 0, f[2], 
     0, 0, -12*f[1], 0, 0, 0, 6*f[1], 0, 0, 0, 0, 0, 0, 6*f[4] + 6*f[37], 0, 
     0, -2*f[4] - 2*f[37], 0, 0, 0, 12*f[1], 0, 0, 0, 0, 0, 0, 
     6*f[1] + 2*f[4] + 2*f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[4] - f[37], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6*f[1], 0, 0, 0, 
     f[4] + f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(249*f[4])/8 + (287*f[11])/4 - 7*f[12] + 7*f[14] + (221*f[37])/8, 
     (3*f[1])/2 + f[4]/12 + (43*f[11])/12 - f[12]/3 + f[37]/12, 0, 
     398*f[1] - (251*f[4])/3 - (251*f[37])/3, (-25*f[4])/2 - 10*f[11] + 
      2*f[12] + (7*f[13])/2 - 2*f[14] - (15*f[37])/2, 
     8*f[1] - (3*f[4])/2 - (3*f[37])/2, 0, 3*f[4] - 23*f[11] + 2*f[12] - 
      f[13]/2 + 2*f[37], 0, 22*f[1] - 3*f[4] - 3*f[37], 0, f[3], 
     -15*f[1] + (7*f[4])/3 + (7*f[37])/3, 0, -18*f[1] - f[2] - 4*f[4] - 
      4*f[37], 0, -54*f[1] + 7*f[4] + 7*f[37], 0, 9*f[1] + f[2]/2 + 2*f[4] + 
      2*f[37], 0, 54*f[1] - 10*f[4] - 10*f[37], 0, 
     -18*f[1] + 4*f[4] + 4*f[37], 0, 0, (43*f[4])/2 + 41*f[11] - 4*f[12] + 
      4*f[14] + (41*f[37])/2, -23*f[1] + (13*f[4])/3 + (13*f[37])/3, 0, 
     -9*f[4] + 49*f[11] - 4*f[12] + 2*f[13] - 5*f[37], 0, 
     -60*f[1] + 10*f[4] + 10*f[37], 0, 18*f[1] + 2*f[2] + 4*f[4] + 4*f[37], 
     0, 120*f[1] - 18*f[4] - 18*f[37], 0, -60*f[1] + 11*f[4] + 11*f[37], 0, 
     0, 9*f[1] + 8*f[4] + 8*f[37], 0, 48*f[1] - 8*f[4] - 8*f[37], 0, 
     -72*f[1] + 11*f[4] + 11*f[37], 0, 0, -16*f[1] + (10*f[4])/3 + 
      (10*f[37])/3, 0, 0, 0, f[4], f[4]/3 + f[37]/3, 0, 0, 0, f[4] + f[37], 
     0, 0, 0, -2*f[4] - 2*f[37], 0, f[4] + f[37], 0, 0, 0, 0, 0, 0, 0, 
     f[4] + f[37], 0, 0, 0, (-3*f[4])/2 + (43*f[11])/2 - 2*f[12] - 
      (3*f[37])/2, 0, -f[4] - f[37], 0, f[4] + f[37], 0, 0, f[4] + f[37], 0, 
     0, 0, -f[4] - f[37], 0, 0, 0, 0, -9*f[1] - 2*f[4] - 2*f[37], 0, 0, 0, 
     (3*f[4])/2 - (43*f[11])/2 + 2*f[12] + (3*f[37])/2, 0, 
     -12*f[1] + 2*f[4] + 2*f[37], -48*f[1] + 8*f[4] + 8*f[37], 
     28*f[1] - (14*f[4])/3 - (14*f[37])/3, -24*f[1] + 2*f[4] + 2*f[37], 
     -24*f[1] + 4*f[4] + 4*f[37], -60*f[1] + 12*f[4] + 12*f[37], 
     -12*f[1] - 6*f[4] - 6*f[37], 0, 0, -4*f[4] - 4*f[37], 0, 0, 0, 0, 
     24*f[1], (2*f[4])/3 + (2*f[37])/3, -4*f[1], 60*f[1] - 11*f[4] - 
      11*f[37], -f[4] - f[37], f[4] + f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(1339*f[4])/16 + (1845*f[11])/8 - (45*f[12])/2 + 
      (45*f[14])/2 + (1151*f[37])/16, (25*f[1])/4 + (47*f[2])/48 - 
      (7*f[3])/24 + (41*f[4])/12 + f[5]/12 - f[6]/6 - (37*f[11])/16 - 
      (37*f[13])/48 - f[14]/6 + f[28]/12 - f[35]/2 + 2*f[37], 
     (-27077*f[1])/960 + (421*f[4])/384 + (421*f[37])/384, 
     -246*f[1] - (6943*f[2])/36 + (164*f[3])/3 - (1585*f[4])/9 - 
      (27*f[7])/2 + (163*f[8])/2 + (395*f[9])/6 - (197*f[10])/3 + 
      (71711*f[11])/18 - (3406*f[12])/9 - 31*f[13] - (3535*f[37])/9, 
     (-163*f[4])/4 - (747*f[11])/8 + (77*f[12])/8 + (55*f[13])/4 + 
      (11*f[14])/4 + f[17]/2 - f[19] - (75*f[37])/4, 
     (-71*f[1])/6 - (73*f[2])/36 + (23*f[3])/36 - (131*f[4])/36 - 
      (13*f[7])/72 + (2*f[8])/3 + (13*f[9])/12 - (13*f[10])/12 + 
      (11285*f[11])/144 - (89*f[12])/12 - (23*f[13])/72 - (97*f[37])/12, 
     -687*f[1] + (1201*f[4])/36 + (1201*f[37])/36, 
     (-35*f[2])/16 + (3*f[3])/8 - (51*f[4])/8 - f[5]/2 + (3031*f[11])/32 - 
      (71*f[12])/8 + (5*f[13])/4 + f[14]/8 + f[19]/3 - f[31]/2 - 
      (147*f[37])/8, (231*f[1])/8 - (427*f[4])/144 - (427*f[37])/144, 
     (-55*f[1])/6 - (55*f[2])/18 + (17*f[3])/18 + (71*f[4])/36 - 
      (5*f[7])/18 + (19*f[8])/12 + f[9]/6 - (5*f[10])/12 + (4117*f[11])/36 - 
      11*f[12] - (19*f[13])/18 - (67*f[37])/12, 
     (-93*f[1])/4 + (217*f[4])/288 + (217*f[37])/288, 
     11*f[2] + f[3]/2 - 4*f[4] + 246*f[11] - 24*f[12] - (15*f[14])/4 + f[19], 
     (169*f[1])/12 + (367*f[2])/72 - (53*f[3])/36 + (51*f[4])/8 + 
      (17*f[7])/36 - (49*f[8])/24 - (29*f[9])/12 + (21*f[10])/8 - 
      (871*f[11])/6 + (124*f[12])/9 + (17*f[13])/18 + (1043*f[37])/72, 
     (-2465*f[1])/4 + (12413*f[4])/144 + (12413*f[37])/144, 
     -75*f[1] - (85*f[2])/8 + (13*f[3])/4 - (87*f[4])/4 + 2*f[6] + 
      (337*f[11])/2 - 16*f[12] + (3*f[13])/2 + 16*f[14] - f[28] + 6*f[35] - 
      (65*f[37])/4, (-207*f[1])/4 + (281*f[4])/72 + (281*f[37])/72, 
     (93*f[1])/2 + 16*f[2] - (9*f[3])/2 + (21*f[4])/4 + (3*f[7])/2 - 
      (27*f[8])/4 - 3*f[9] + (9*f[10])/4 - (1629*f[11])/4 + 39*f[12] + 
      (7*f[13])/2 + (117*f[37])/4, (111*f[1])/4 - (407*f[4])/144 - 
      (407*f[37])/144, (75*f[1])/2 + (163*f[2])/16 - (19*f[3])/8 + 
      (83*f[4])/8 - f[6] - (5267*f[11])/32 + (127*f[12])/8 - (5*f[13])/8 - 
      (57*f[14])/8 - f[19]/3 + f[28]/2 + f[31]/2 - 3*f[35] + (183*f[37])/8, 
     (495*f[1])/32 - (167*f[4])/128 - (167*f[37])/128, 
     -72*f[1] - (59*f[2])/2 + 8*f[3] - (37*f[4])/2 - 2*f[7] + (21*f[8])/2 + 
      6*f[9] - (9*f[10])/2 + (1091*f[11])/2 - 52*f[12] - (9*f[13])/2 - 
      (97*f[37])/2, (-2385*f[1])/16 + (2135*f[4])/192 + (2135*f[37])/192, 
     (89*f[1])/3 + (233*f[2])/18 - (31*f[3])/9 + (28*f[4])/3 + (7*f[7])/9 - 
      (13*f[8])/3 - (7*f[9])/3 + 2*f[10] - (411*f[11])/2 + (176*f[12])/9 + 
      (31*f[13])/18 + (188*f[37])/9, (1071*f[1])/8 - (2731*f[4])/288 - 
      (2731*f[37])/288, (-297*f[1])/8 + (757*f[4])/288 + (757*f[37])/288, 
     (235*f[4])/4 + (1569*f[11])/8 - (125*f[12])/8 + (13*f[14])/4 - f[17]/2 + 
      f[19] + (221*f[37])/4, (37*f[1])/2 + (289*f[2])/36 - (29*f[3])/12 + 
      (325*f[4])/36 + (5*f[7])/8 - (10*f[8])/3 - (11*f[9])/4 + (19*f[10])/6 - 
      (28919*f[11])/144 + (685*f[12])/36 + (91*f[13])/72 + (79*f[37])/4, 
     (22333*f[1])/16 - (51641*f[4])/576 - (51641*f[37])/576, f[5], 
     (-687*f[1])/8 + (2365*f[4])/288 + (2365*f[37])/288, 
     30*f[1] + (27*f[2])/2 - 4*f[3] + 2*f[4] + f[7] - 6*f[8] - 3*f[9] + 
      3*f[10] - (819*f[11])/2 + 39*f[12] + (11*f[13])/4 + 23*f[37], 
     (521*f[1])/8 + (83*f[4])/288 + (83*f[37])/288, 
     75*f[1] + 16*f[2] - 4*f[3] + (55*f[4])/2 - 2*f[6] - (6287*f[11])/16 + 
      (151*f[12])/4 - 2*f[13] - (81*f[14])/4 - (2*f[19])/3 + f[28] + f[31] - 
      6*f[35] + 50*f[37], (873*f[1])/16 - (811*f[4])/192 - (811*f[37])/192, 
     -117*f[1] - (95*f[2])/2 + 13*f[3] - (51*f[4])/2 - 4*f[7] + (39*f[8])/2 + 
      (21*f[9])/2 - (15*f[10])/2 + (4317*f[11])/4 - 103*f[12] - 
      (17*f[13])/2 - (173*f[37])/2, (-537*f[1])/8 + (197*f[4])/32 + 
      (197*f[37])/32, (177*f[1])/2 + (211*f[2])/6 - (19*f[3])/2 + 
      (305*f[4])/12 + (5*f[7])/2 - (53*f[8])/4 - (15*f[9])/2 + (19*f[10])/4 - 
      (3887*f[11])/6 + (185*f[12])/3 + (61*f[13])/12 + (251*f[37])/4, 
     (4539*f[1])/16 - (3989*f[4])/192 - (3989*f[37])/192, 
     (-2071*f[1])/16 + (5291*f[4])/576 + (5291*f[37])/576, 
     (75*f[1])/2 + (59*f[2])/16 - (11*f[3])/8 + (255*f[4])/8 - 
      (4283*f[11])/32 + (103*f[12])/8 - (5*f[13])/8 - (33*f[14])/8 - 
      f[19]/3 + f[28]/2 + f[31]/2 - 3*f[35] + (347*f[37])/8, 
     (739*f[1])/32 - (4547*f[4])/1152 - (4547*f[37])/1152, 
     -30*f[1] - (27*f[2])/2 + 4*f[3] - 9*f[4] - f[7] + 6*f[8] + 3*f[9] - 
      3*f[10] + (723*f[11])/2 - 34*f[12] - f[13] - 25*f[37], 
     (-219*f[1])/16 - (1595*f[4])/192 - (1595*f[37])/192, 
     (141*f[1])/2 + (187*f[2])/6 - (17*f[3])/2 + (233*f[4])/12 + (5*f[7])/2 - 
      (53*f[8])/4 - (15*f[9])/2 + (19*f[10])/4 - (2005*f[11])/3 + 
      (191*f[12])/3 + (61*f[13])/12 + (235*f[37])/4, 
     (327*f[1])/8 - (353*f[4])/96 - (353*f[37])/96, 
     (-1041*f[1])/8 + (947*f[4])/96 + (947*f[37])/96, 
     (37*f[1])/2 + (109*f[2])/18 - (11*f[3])/6 + (233*f[4])/36 + f[7]/2 - 
      (35*f[8])/12 - (3*f[9])/2 + (13*f[10])/12 - (1180*f[11])/9 + 
      (113*f[12])/9 + (43*f[13])/36 + (187*f[37])/12, 
     (-1577*f[1])/16 + (8485*f[4])/576 + (8485*f[37])/576, 
     (47*f[1])/16 + (29*f[4])/576 + (29*f[37])/576, 
     (493*f[1])/16 - (1769*f[4])/576 - (1769*f[37])/576, 
     (7*f[4])/2 - (421*f[11])/8 + (13*f[12])/8 + (43*f[14])/4 + f[17]/2 - 
      f[19], -13*f[1] - (7*f[2])/12 + f[3]/6 - (5*f[4])/6 - f[8]/6 - f[9]/3 + 
      f[10]/2 - (535*f[11])/72 + (2*f[12])/3 - f[13]/72 - (25*f[37])/18, 
     (-41191*f[1])/16 + (47795*f[4])/576 + (47795*f[37])/576, 
     (-35*f[2])/8 + (3*f[3])/4 - (19*f[4])/4 + (3263*f[11])/16 - 
      (79*f[12])/4 + f[13]/2 + (9*f[14])/4 + (2*f[19])/3 - f[31] - 
      (131*f[37])/4, (-61*f[1])/8 + (9*f[4])/32 + (9*f[37])/32, 
     (5*f[1])/2 + (13*f[2])/3 - (7*f[3])/6 + (53*f[4])/12 + f[7]/6 - 
      (5*f[8])/4 - (5*f[9])/2 + (7*f[10])/4 - (385*f[11])/6 + 6*f[12] + 
      f[13]/3 + (19*f[37])/4, (-59*f[1])/8 + (125*f[4])/96 + (125*f[37])/96, 
     (-69*f[2])/8 + (13*f[3])/4 - (23*f[4])/4 + (173*f[11])/4 - 4*f[12] + 
      (3*f[13])/4 + 4*f[14] - (17*f[37])/4, (45*f[1])/16 - (185*f[4])/576 - 
      (185*f[37])/576, -9*f[1] - (7*f[2])/2 + f[3] - (7*f[4])/2 + 
      (3*f[8])/2 + (3*f[9])/2 - (3*f[10])/2 + (211*f[11])/4 - 5*f[12] - 
      f[13]/2 - (13*f[37])/2, (129*f[1])/8 - (223*f[4])/96 - (223*f[37])/96, 
     (-17*f[1])/2 - f[2]/3 + f[3]/6 - (17*f[4])/12 - f[7]/6 + f[8]/4 + 
      f[9]/2 + (5*f[10])/4 + (65*f[11])/6 - f[12] + f[13]/12 - (25*f[37])/12, 
     (-231*f[1])/16 + (281*f[4])/192 + (281*f[37])/192, 
     (71*f[1])/16 - (19*f[4])/64 - (19*f[37])/64, f[4], 
     (167*f[1])/16 - (347*f[4])/576 - (347*f[37])/576, 
     (45*f[1])/2 - (15*f[4])/8 - (15*f[37])/8, (-105*f[1])/4 + 
      (119*f[4])/48 + (119*f[37])/48, (69*f[1])/8 - (155*f[4])/96 - 
      (155*f[37])/96, (3*f[4])/2 - (43*f[11])/2 + 2*f[12] + (3*f[37])/2, 
     (-291*f[1])/16 + (109*f[4])/192 + (109*f[37])/192, 
     (69*f[1])/16 - (59*f[4])/192 - (59*f[37])/192, 
     (15*f[1])/2 - (7*f[4])/24 - (7*f[37])/24, (-35*f[2])/16 + (3*f[3])/8 + 
      (85*f[4])/8 + f[5]/2 - f[6] + (3583*f[11])/32 - (95*f[12])/8 - 
      (13*f[13])/4 + (25*f[14])/8 + f[19]/3 - f[31]/2 - (71*f[37])/8, 
     (1871*f[1])/32 - (1049*f[4])/384 - (1049*f[37])/384, 
     (5*f[1])/2 + (13*f[2])/3 - (7*f[3])/6 + (53*f[4])/12 + f[7]/6 - 
      (5*f[8])/4 - (5*f[9])/2 + (7*f[10])/4 - (35*f[11])/3 + f[12] + 
      f[13]/12 + (15*f[37])/4, (183*f[1])/16 + (5*f[4])/64 + (5*f[37])/64, 
     (-17*f[1])/2 - (13*f[2])/3 + (7*f[3])/6 - (41*f[4])/12 - f[7]/6 + 
      f[8]/4 + f[9]/2 + (5*f[10])/4 - (29*f[11])/3 + f[12] + f[13]/12 - 
      (25*f[37])/12, (-81*f[1])/8 + (5*f[4])/32 + (5*f[37])/32, 
     (9*f[1])/2 + (5*f[4])/24 + (5*f[37])/24, (3*f[4])/2 - (43*f[11])/2 + 
      2*f[12] + (3*f[37])/2, (-291*f[1])/16 + (109*f[4])/192 + 
      (109*f[37])/192, (69*f[1])/16 - (59*f[4])/192 - (59*f[37])/192, 
     (45*f[1])/4 - (7*f[4])/16 - (7*f[37])/16, -2*f[1] - (7*f[4])/6 - 
      f[8]/3 - (2*f[9])/3 + f[10] + (259*f[11])/18 - (4*f[12])/3 + f[13]/18 - 
      (17*f[37])/18, (-49*f[1])/16 - f[4]/192 - f[37]/192, 
     (71*f[1])/16 - (19*f[4])/64 - (19*f[37])/64, (15*f[1])/2 - (7*f[4])/24 - 
      (7*f[37])/24, (-67*f[1])/16 + (707*f[4])/576 + (707*f[37])/576, 
     (-75*f[1])/2 - (59*f[2])/16 + (11*f[3])/8 - (87*f[4])/8 + 
      (5595*f[11])/32 - (135*f[12])/8 + (5*f[13])/8 + (65*f[14])/8 + 
      f[19]/3 - f[28]/2 - f[31]/2 + 3*f[35] - (183*f[37])/8, 
     (-331*f[1])/16 + (127*f[4])/576 + (127*f[37])/576, f[6], 
     (233*f[1])/8 - (433*f[4])/288 - (433*f[37])/288, 
     (35*f[2])/16 - (3*f[3])/8 - (81*f[4])/8 - f[5]/2 - (3583*f[11])/32 + 
      (95*f[12])/8 + (13*f[13])/4 - (25*f[14])/8 - f[19]/3 + f[31]/2 + 
      (71*f[37])/8, (75*f[1])/8 + (47*f[4])/288 + (47*f[37])/288, 
     15*f[1] + (22*f[2])/3 - 2*f[3] + (71*f[4])/6 + f[7]/2 - (5*f[8])/2 - 
      3*f[9] + (7*f[10])/2 - (1577*f[11])/12 + (37*f[12])/3 + (2*f[13])/3 + 
      (37*f[37])/2, 30*f[1] + (27*f[2])/2 - 4*f[3] + 3*f[4] + f[7] - 6*f[8] - 
      3*f[9] + 3*f[10] - (711*f[11])/2 + 34*f[12] + 3*f[13] + 23*f[37], 
     -33*f[1] - (71*f[2])/6 + (10*f[3])/3 - (21*f[4])/2 - (5*f[7])/6 + 
      (9*f[8])/2 + 3*f[9] - (7*f[10])/2 + (2821*f[11])/12 - (67*f[12])/3 - 
      (11*f[13])/6 - (139*f[37])/6, 15*f[1] + 11*f[2] - 3*f[3] + 
      (15*f[4])/2 + f[7] - (9*f[8])/2 - 3*f[9] + (3*f[10])/2 - 
      (421*f[11])/2 + 20*f[12] + (3*f[13])/2 + (39*f[37])/2, 
     -14*f[4] - 121*f[11] + 12*f[12] + 2*f[13] - 6*f[37], 
     66*f[1] + 25*f[2] - 7*f[3] + (15*f[4])/2 + (3*f[7])/2 - 9*f[8] - 
      (9*f[9])/2 + 3*f[10] - (69211*f[11])/96 + (1643*f[12])/24 + 
      (55*f[13])/8 - (13*f[14])/4 + (3*f[15])/2 + f[16]/6 - f[19]/3 - f[21] + 
      f[26]/4 - f[27]/4 - f[28]/2 + f[31]/2 + (533*f[37])/12, f[7], 
     -5*f[1] + (17*f[2])/6 - (2*f[3])/3 + (31*f[4])/6 + f[7]/6 + f[8]/2 - 
      2*f[9] + (5*f[10])/2 - (391*f[11])/12 + 3*f[12] + f[13]/6 + 
      (35*f[37])/6, 5*f[1] - (17*f[2])/6 + (2*f[3])/3 - (25*f[4])/6 - 
      f[7]/6 - f[8]/2 + f[9] - (5*f[10])/2 + (73*f[11])/4 - (5*f[12])/3 - 
      f[13]/6 - (29*f[37])/6, -6*f[4] + 86*f[11] - 8*f[12] - 6*f[37], 
     3*f[1] + 8*f[2] - 2*f[3] + (23*f[4])/2 + f[5]/2 + f[7]/2 - (9*f[8])/2 - 
      (3*f[9])/2 - (3*f[10])/2 - (707*f[11])/48 + (25*f[12])/12 + f[13]/24 - 
      (9*f[14])/4 + (8*f[16])/3 + (2*f[19])/3 + f[24] + 3*f[25] + 4*f[26] - 
      f[27] + f[28]/2 - f[31]/3 + (113*f[37])/6, -25*f[1] - (17*f[2])/6 + 
      (2*f[3])/3 - (25*f[4])/6 - f[7]/6 + f[8]/2 + f[9] + f[10]/2 + 
      (623*f[11])/12 - 5*f[12] - f[13]/3 - (19*f[37])/2, 
     19*f[1] + (17*f[2])/6 - (2*f[3])/3 + (23*f[4])/6 + f[7]/6 - f[8]/2 - 
      (3*f[10])/2 - (125*f[11])/4 + 3*f[12] + f[13]/6 + (43*f[37])/6, f[8], 
     36*f[1] + 18*f[2] - 4*f[3] + 16*f[4] + 82*f[11] - 8*f[12] + 8*f[37], 
     f[9], f[10], (-141*f[1])/2 - (51*f[2])/2 + (15*f[3])/2 - (95*f[4])/4 - 
      2*f[7] + (45*f[8])/4 + (15*f[9])/2 - (27*f[10])/4 + (2357*f[11])/4 - 
      56*f[12] - (17*f[13])/4 - (231*f[37])/4, (27*f[1])/2 + (3*f[2])/2 - 
      f[3]/2 - (7*f[4])/4 - (3*f[8])/4 + (3*f[9])/2 - (15*f[10])/4 + 
      (169*f[11])/4 - 4*f[12] - f[13]/4 - (15*f[37])/4, 
     (45*f[1])/2 - (3*f[2])/2 + f[3]/2 - f[4]/4 + (3*f[8])/4 + (3*f[9])/2 - 
      (9*f[10])/4 - (161*f[11])/4 + 4*f[12] + f[13]/4 + (23*f[37])/4, 
     (-3*f[1])/2 - f[4]/8 - f[37]/8, (-3*f[1])/4 - f[4]/16 - f[37]/16, 
     f[4]/4 + f[37]/4, -3*f[1] + f[4]/2 + f[37]/2, 3*f[1] + (3*f[4])/2 + 
      (3*f[37])/2, (33*f[1])/4 + (11*f[4])/16 + (11*f[37])/16, 
     (-3*f[1])/8 - f[4]/32 - f[37]/32, (-15*f[1])/2 + (9*f[4])/8 + 
      (9*f[37])/8, (-105*f[1])/4 - (67*f[4])/16 - (67*f[37])/16, 
     (-9*f[1])/2 - (5*f[4])/8 - (5*f[37])/8, -1/2*f[4] - f[37]/2, 
     (-9*f[1])/2 - (5*f[4])/8 - (5*f[37])/8, (-57*f[1])/4 + (13*f[4])/16 + 
      (13*f[37])/16, (-3*f[1])/2 + f[4]/8 + f[37]/8, 
     (3*f[1])/2 + f[4]/8 + f[37]/8, (9*f[1])/2 + (3*f[4])/8 + (3*f[37])/8, 
     -f[4] - f[37], (-9*f[1])/2 + (29*f[4])/8 + (29*f[37])/8, 
     (-111*f[1])/16 - (431*f[4])/192 - (431*f[37])/192, 
     (-4425*f[1])/16 + (637*f[4])/64 + (637*f[37])/64, 
     (793*f[1])/8 - (77*f[4])/32 - (77*f[37])/32, 
     (-219*f[1])/8 + (877*f[4])/96 + (877*f[37])/96, 
     (-243*f[1])/8 + (733*f[4])/96 + (733*f[37])/96, 
     -234*f[1] + (87*f[4])/4 + (87*f[37])/4, 15*f[1] - (9*f[4])/4 - 
      (9*f[37])/4, (-2343*f[1])/8 + (1561*f[4])/96 + (1561*f[37])/96, 
     (423*f[1])/4 + (213*f[4])/16 + (213*f[37])/16, f[4]/2 + f[37]/2, 
     (-9*f[1])/2 - (3*f[4])/8 - (3*f[37])/8, (-39*f[1])/16 + (49*f[4])/192 + 
      (49*f[37])/192, (4779*f[1])/16 - (975*f[4])/64 - (975*f[37])/64, 
     (-777*f[1])/8 + (463*f[4])/96 + (463*f[37])/96, 
     (-3*f[1])/8 + (13*f[4])/96 + (13*f[37])/96, (-3*f[1])/8 + (61*f[4])/96 + 
      (61*f[37])/96, -81*f[1] - (13*f[4])/4 - (13*f[37])/4, 
     9*f[1] + (3*f[4])/4 + (3*f[37])/4, (1881*f[1])/8 - (1223*f[4])/96 - 
      (1223*f[37])/96, 9*f[1] + f[4]/2 + f[37]/2, (-63*f[1])/2 - (7*f[4])/8 - 
      (7*f[37])/8, 24*f[1] + (19*f[4])/12 + (19*f[37])/12, 
     -12*f[1] - (11*f[4])/12 - (11*f[37])/12, (-531*f[1])/8 + (253*f[4])/96 + 
      (253*f[37])/96, (-459*f[1])/8 + (205*f[4])/96 + (205*f[37])/96, 
     (-339*f[1])/8 + (133*f[4])/96 + (133*f[37])/96, 
     12*f[1] - (3*f[4])/4 - (3*f[37])/4, (-81*f[1])/2 + (23*f[4])/8 + 
      (23*f[37])/8, 17*f[1] - (11*f[4])/12 - (11*f[37])/12, 
     (-663*f[1])/8 + (673*f[4])/96 + (673*f[37])/96, 
     (-579*f[1])/8 + (589*f[4])/96 + (589*f[37])/96, 
     -132*f[1] + 11*f[4] + 11*f[37], 36*f[1] - f[4] - f[37], -f[4] - f[37], 
     (-9*f[1])/2 + (17*f[4])/8 + (17*f[37])/8, (-3*f[1])/8 + (157*f[4])/96 + 
      (157*f[37])/96, (-3*f[1])/8 + (109*f[4])/96 + (109*f[37])/96, 
     6*f[1] + f[4]/4 + f[37]/4, (-21*f[1])/2 + (3*f[4])/8 + (3*f[37])/8, 
     -3*f[1] - f[4]/4 - f[37]/4, (105*f[1])/8 + (193*f[4])/96 + 
      (193*f[37])/96, (105*f[1])/8 + (169*f[4])/96 + (169*f[37])/96, 
     6*f[1] + f[4] + f[37], f[4] + f[37], (993*f[1])/2 - (127*f[4])/24 - 
      (127*f[37])/24, -699*f[1] + (433*f[4])/12 + (433*f[37])/12, 
     -225*f[1] - (47*f[4])/12 - (47*f[37])/12}}, 
   {{f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*f[11], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[11], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {f[12], (-15*f[11])/8 + f[12]/6 - f[37]/6, 0, 0, 
     f[13], 0, 0, f[11], 0, 0, 0, f[14], 0, 0, (45*f[11])/2 - 2*f[12] + 
      2*f[37], 0, 0, 0, (-45*f[11])/4 + f[12] - f[37], 0, 0, 0, 0, 0, 0, 
     6*f[11], 0, 0, -2*f[11], 0, 0, 0, (-45*f[11])/2 + 2*f[12] - 2*f[37], 0, 
     0, 0, 0, 0, 0, (-37*f[11])/4 + f[12] - f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     (45*f[11])/4 - f[12] + f[37], 0, 0, 0, f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}, {(-33*f[11])/4 + (7*f[12])/2, 
     (-299*f[11])/48 + (7*f[12])/12 + f[16]/6 - (7*f[37])/12, 0, 
     (-9959*f[11])/12 + (199*f[12])/3 - (199*f[37])/3, 
     (-57*f[11])/4 + 3*f[12] + (7*f[13])/2 - f[15], 
     (-33*f[11])/2 + (4*f[12])/3 - (4*f[37])/3, 0, -1/2*f[13] - f[16], 0, 
     (-177*f[11])/4 + (11*f[12])/3 - (11*f[37])/3, 0, 
     (-41*f[11])/2 + 2*f[12] + (7*f[14])/2, (731*f[11])/24 - (5*f[12])/2 + 
      (5*f[37])/2, 0, (299*f[11])/4 - 7*f[12] - f[14] + 7*f[37], 0, 
     (433*f[11])/4 - 9*f[12] + 9*f[37], 0, (-299*f[11])/8 + (7*f[12])/2 + 
      f[14]/2 - (7*f[37])/2, 0, (-445*f[11])/4 + 9*f[12] - 9*f[37], 0, 
     (151*f[11])/4 - 3*f[12] + 3*f[37], 0, 0, f[15], 
     (1139*f[11])/24 - (23*f[12])/6 + (23*f[37])/6, 0, 2*f[13] + 2*f[16], 0, 
     (245*f[11])/2 - 10*f[12] + 10*f[37], 0, (-299*f[11])/4 + 7*f[12] + 
      2*f[14] - 7*f[37], 0, -243*f[11] + 20*f[12] - 20*f[37], 0, 
     (247*f[11])/2 - 10*f[12] + 10*f[37], 0, 0, (-251*f[11])/8 + 
      (7*f[12])/2 - (7*f[37])/2, 0, -98*f[11] + 8*f[12] - 8*f[37], 0, 
     146*f[11] - 12*f[12] + 12*f[37], 0, 0, (100*f[11])/3 - (8*f[12])/3 + 
      (8*f[37])/3, 0, 0, 0, 2*f[12] - f[15], f[11]/3, 0, 0, 0, f[11], 0, 0, 
     0, -2*f[11], 0, f[11], 0, 0, 0, 0, 0, 0, 0, f[11], 0, 0, 0, f[16], 0, 
     -f[11], 0, f[11], 0, 0, f[11], 0, 0, 0, -f[11], 0, 0, 0, 0, 
     (299*f[11])/8 - (7*f[12])/2 + (7*f[37])/2, 0, 0, 0, -f[16], 0, 
     (49*f[11])/2 - 2*f[12] + 2*f[37], 98*f[11] - 8*f[12] + 8*f[37], 
     (-343*f[11])/6 + (14*f[12])/3 - (14*f[37])/3, 47*f[11] - 4*f[12] + 
      4*f[37], 49*f[11] - 4*f[12] + 4*f[37], (249*f[11])/2 - 10*f[12] + 
      10*f[37], (33*f[11])/2 - 2*f[12] + 2*f[37], 0, 0, -4*f[11], 0, 0, 0, 0, 
     -45*f[11] + 4*f[12] - 4*f[37], (2*f[11])/3, (15*f[11])/2 - (2*f[12])/3 + 
      (2*f[37])/3, (-247*f[11])/2 + 10*f[12] - 10*f[37], -f[11], f[11], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[17], -1/12*f[4] + (5447*f[11])/576 - f[12]/144 - (7*f[13])/6 + 
      f[14]/2 - f[15]/12 + f[16]/36 - f[17]/6 + f[19]/18 + f[20]/12 + 
      f[21]/6 - f[22]/6 + f[26]/24 - f[27]/24 - f[31]/12 - (31*f[37])/18, 
     (-36623*f[11])/1536 + (12769*f[12])/5760 - (12769*f[37])/5760, 
     (1103*f[4])/3 + (27*f[5])/2 + (2569*f[11])/36 - (115*f[12])/18 - 
      (923*f[13])/8 + (2861*f[14])/36 + (361*f[16])/3 + 41*f[25] + 71*f[26] - 
      (425*f[27])/6 + (27*f[28])/2 + (2201*f[37])/9, f[18], 
     (28*f[4])/9 + (13*f[5])/72 + (541*f[11])/864 + (11*f[12])/108 - 
      (139*f[13])/96 + (31*f[14])/24 + (155*f[16])/54 + f[25]/8 + 
      (37*f[26])/18 - (37*f[27])/18 + (13*f[28])/72 + (563*f[37])/216, 
     (220697*f[11])/72 - (539*f[12])/2 + (539*f[37])/2, 
     f[4]/2 + (3379*f[11])/96 + (91*f[12])/24 - (7*f[13])/4 + (5*f[14])/4 - 
      f[15]/2 - f[16]/6 - f[17] + f[19]/3 - f[20]/2 - f[26]/4 + f[27]/4 - 
      f[31]/2 - (61*f[37])/6, (31097*f[11])/576 - (81*f[12])/16 + 
      (81*f[37])/16, (41*f[4])/9 + (5*f[5])/18 - (33743*f[11])/432 + 
      (829*f[12])/108 - (67*f[13])/24 + (23*f[14])/12 + (113*f[16])/27 + 
      (3*f[25])/4 + (16*f[26])/9 - (73*f[27])/36 + (5*f[28])/18 - 
      (163*f[37])/108, (23801*f[11])/144 - (117*f[12])/8 + (117*f[37])/8, 
     f[19], (-112*f[4])/9 - (17*f[5])/36 - (7153*f[11])/864 + 
      (179*f[12])/216 + (187*f[13])/48 - (26*f[14])/9 - (227*f[16])/54 - 
      (5*f[25])/8 - (101*f[26])/36 + (217*f[27])/72 - (17*f[28])/36 - 
      (1889*f[37])/216, (-863879*f[11])/288 + (6583*f[12])/24 - 
      (6583*f[37])/24, -f[4] - (4873*f[11])/48 - (61*f[12])/12 + 
      (25*f[13])/4 - (23*f[14])/4 + 3*f[15] + f[16]/3 + 2*f[17] - 
      (2*f[19])/3 - 2*f[21] + 2*f[22] + f[26]/2 - f[27]/2 + f[31] + 
      (61*f[37])/3, (-20341*f[11])/288 + (53*f[12])/8 - (53*f[37])/8, 
     -31*f[4] - (3*f[5])/2 + (16535*f[11])/48 - (385*f[12])/12 + 
      (103*f[13])/8 - (35*f[14])/4 - (38*f[16])/3 - (9*f[25])/4 - 
      (17*f[26])/2 + (31*f[27])/4 - (3*f[28])/2 - (197*f[37])/12, 
     (-96799*f[11])/288 + (237*f[12])/8 - (237*f[37])/8, 
     (205*f[11])/8 - (3*f[12])/2 + 3*f[14] - (3*f[15])/2 + f[21] - f[22], 
     (7721*f[11])/256 - (179*f[12])/64 + (179*f[37])/64, 
     44*f[4] + 2*f[5] - (1145*f[11])/4 + 27*f[12] - 17*f[13] + (21*f[14])/2 + 
      18*f[16] + (9*f[25])/2 + 12*f[26] - (21*f[27])/2 + 2*f[28] + 32*f[37], 
     (156955*f[11])/384 - (1131*f[12])/32 + (1131*f[37])/32, 
     (-164*f[4])/9 - (7*f[5])/9 + (12997*f[11])/216 - (311*f[12])/54 + 
      (79*f[13])/12 - (34*f[14])/9 - (182*f[16])/27 - 2*f[25] - 
      (37*f[26])/9 + (34*f[27])/9 - (7*f[28])/9 - (769*f[37])/54, 
     (-137087*f[11])/576 + (325*f[12])/16 - (325*f[37])/16, 
     (31079*f[11])/576 - (73*f[12])/16 + (73*f[37])/16, 
     (-213*f[11])/4 + 10*f[12] + (55*f[13])/4 - f[18], 
     (-275*f[4])/18 - (5*f[5])/8 + (34585*f[11])/864 - (203*f[12])/54 + 
      (1489*f[13])/288 - (301*f[14])/72 - (355*f[16])/54 - (35*f[25])/24 - 
      (139*f[26])/36 + (77*f[27])/18 - (5*f[28])/8 - (1657*f[37])/216, 
     (-5127037*f[11])/1152 + (37213*f[12])/96 - (37213*f[37])/96, f[20], 
     (-30505*f[11])/576 + (87*f[12])/16 - (87*f[37])/16, 
     -19*f[4] - f[5] + (447*f[11])/2 - 22*f[12] + 9*f[13] - (13*f[14])/2 - 
      15*f[16] - 3*f[25] - (15*f[26])/2 + (15*f[27])/2 - f[28] - (9*f[37])/2, 
     (-348809*f[11])/576 + (2585*f[12])/48 - (2585*f[37])/48, 
     (-633*f[11])/8 + 24*f[12] - (3*f[13])/4 + (17*f[14])/4 - 3*f[15] - 
      2*f[17] + 2*f[21] - 2*f[22], (24973*f[11])/384 - (197*f[12])/32 + 
      (197*f[37])/32, 87*f[4] + 4*f[5] - (2215*f[11])/3 + (206*f[12])/3 - 
      (67*f[13])/2 + 22*f[14] + (100*f[16])/3 + (15*f[25])/2 + 23*f[26] - 
      20*f[27] + 4*f[28] + (160*f[37])/3, (62449*f[11])/64 - 
      (1379*f[12])/16 + (1379*f[37])/16, (-173*f[4])/3 - (5*f[5])/2 + 
      (40351*f[11])/144 - (941*f[12])/36 + (497*f[13])/24 - (157*f[14])/12 - 
      (181*f[16])/9 - (23*f[25])/4 - (41*f[26])/3 + (131*f[27])/12 - 
      (5*f[28])/2 - (1447*f[37])/36, (-302953*f[11])/384 + (2185*f[12])/32 - 
      (2185*f[37])/32, (264247*f[11])/1152 - (1879*f[12])/96 + 
      (1879*f[37])/96, f[21], (147101*f[11])/2304 - (1157*f[12])/192 + 
      (1157*f[37])/192, 20*f[4] + f[5] - (563*f[11])/3 + (55*f[12])/3 - 
      (29*f[13])/4 + (13*f[14])/2 + (38*f[16])/3 + 3*f[25] + 7*f[26] - 
      7*f[27] + f[28] + (26*f[37])/3, (285305*f[11])/384 - (2137*f[12])/32 + 
      (2137*f[37])/32, (-173*f[4])/3 - (5*f[5])/2 + (48163*f[11])/144 - 
      (1121*f[12])/36 + (497*f[13])/24 - (163*f[14])/12 - (181*f[16])/9 - 
      (23*f[25])/4 - (41*f[26])/3 + (131*f[27])/12 - (5*f[28])/2 - 
      (1195*f[37])/36, (-177421*f[11])/192 + (1309*f[12])/16 - 
      (1309*f[37])/16, (71419*f[11])/192 - (515*f[12])/16 + (515*f[37])/16, 
     (-101*f[4])/9 - f[5]/2 + (22501*f[11])/432 - (503*f[12])/108 + 
      (311*f[13])/72 - (121*f[14])/36 - (106*f[16])/27 - (17*f[25])/12 - 
      (26*f[26])/9 + (89*f[27])/36 - f[28]/2 - (733*f[37])/108, 
     (-327415*f[11])/1152 + (2551*f[12])/96 - (2551*f[37])/96, 
     (317713*f[11])/1152 - (2353*f[12])/96 + (2353*f[37])/96, 
     (69227*f[11])/1152 - (539*f[12])/96 + (539*f[37])/96, 
     (147*f[11])/4 - 3*f[12] - (55*f[13])/4 + f[18], 
     (-20*f[4])/9 - (13541*f[11])/432 + (319*f[12])/108 - f[13]/72 + 
      (5*f[16])/27 - f[25]/6 + (7*f[26])/9 - (11*f[27])/18 - (35*f[37])/54, 
     (2409895*f[11])/1152 - (17143*f[12])/96 + (17143*f[37])/96, 
     f[4] + (4063*f[11])/48 + (55*f[12])/12 - (11*f[13])/2 + (5*f[14])/2 - 
      f[16]/3 - 2*f[17] + (2*f[19])/3 - f[26]/2 + f[27]/2 - f[31] - 
      (61*f[37])/3, (933*f[11])/64 - (61*f[12])/48 + (61*f[37])/48, 
     (-16*f[4])/3 - f[5]/6 - (929*f[11])/144 + (19*f[12])/36 + (11*f[13])/8 - 
      (3*f[14])/4 - (22*f[16])/9 - (3*f[25])/4 - (13*f[26])/6 + 
      (17*f[27])/12 - f[28]/6 - (253*f[37])/36, (2905*f[11])/192 - 
      (59*f[12])/48 + (59*f[37])/48, (305*f[11])/8 - 18*f[12] + (3*f[13])/4 + 
      (11*f[14])/4 + 2*f[17], (-6445*f[11])/1152 + (15*f[12])/32 - 
      (15*f[37])/32, f[4] + (1585*f[11])/12 - (35*f[12])/3 - f[13]/2 + 
      (8*f[16])/3 + (3*f[25])/2 + f[26] - f[27] + (11*f[37])/3, 
     (-6251*f[11])/192 + (43*f[12])/16 - (43*f[37])/16, 
     3*f[4] + f[5]/6 - (11927*f[11])/144 + (265*f[12])/36 - (23*f[13])/24 + 
      (5*f[14])/4 - f[16]/9 - f[25]/4 + (4*f[26])/3 + (5*f[27])/12 + 
      f[28]/6 + (35*f[37])/36, (10957*f[11])/384 - (77*f[12])/32 + 
      (77*f[37])/32, (-1103*f[11])/128 + (71*f[12])/96 - (71*f[37])/96, 
     2*f[12] - f[15], (-23239*f[11])/1152 + (167*f[12])/96 - (167*f[37])/96, 
     (-705*f[11])/16 + (15*f[12])/4 - (15*f[37])/4, 
     (4963*f[11])/96 - (35*f[12])/8 + (35*f[37])/8, 
     (-3415*f[11])/192 + (23*f[12])/16 - (23*f[37])/16, -f[16], 
     (13313*f[11])/384 - (97*f[12])/32 + (97*f[37])/32, 
     (-3223*f[11])/384 + (23*f[12])/32 - (23*f[37])/32, 
     (-689*f[11])/48 + (5*f[12])/4 - (5*f[37])/4, f[4]/2 + (5431*f[11])/96 + 
      (7*f[12])/24 - (25*f[13])/4 + (5*f[14])/4 + f[15]/2 - f[16]/6 - f[17] + 
      f[19]/3 + f[20]/2 - f[22] - f[26]/4 + f[27]/4 - f[31]/2 - (61*f[37])/6, 
     (-19333*f[11])/768 + (383*f[12])/192 - (383*f[37])/192, 
     (-19*f[4])/3 - f[5]/6 - (4829*f[11])/144 + (115*f[12])/36 + 
      (9*f[13])/8 - (3*f[14])/4 - f[16]/9 - (3*f[25])/4 - (5*f[26])/3 + 
      (11*f[27])/12 - f[28]/6 - (259*f[37])/36, (-2735*f[11])/128 + 
      (61*f[12])/32 - (61*f[37])/32, 3*f[4] + f[5]/6 - (14879*f[11])/144 + 
      (337*f[12])/36 - (23*f[13])/24 + (3*f[14])/4 - f[16]/9 - f[25]/4 + 
      (4*f[26])/3 + (5*f[27])/12 + f[28]/6 + (35*f[37])/36, 
     (1225*f[11])/64 - (27*f[12])/16 + (27*f[37])/16, 
     (-395*f[11])/48 + (3*f[12])/4 - (3*f[37])/4, -f[16], 
     (13313*f[11])/384 - (97*f[12])/32 + (97*f[37])/32, 
     (-3223*f[11])/384 + (23*f[12])/32 - (23*f[37])/32, 
     (-689*f[11])/32 + (15*f[12])/8 - (15*f[37])/8, 
     (-10*f[4])/9 - (4927*f[11])/108 + (113*f[12])/27 + f[13]/18 + 
      (25*f[16])/27 - f[25]/3 - f[26]/9 + (4*f[27])/9 - (56*f[37])/27, 
     (2203*f[11])/384 - (49*f[12])/96 + (49*f[37])/96, 
     (-1103*f[11])/128 + (71*f[12])/96 - (71*f[37])/96, 
     (-689*f[11])/48 + (5*f[12])/4 - (5*f[37])/4, (10459*f[11])/1152 - 
      (67*f[12])/96 + (67*f[37])/96, -f[12] + (3*f[15])/2 - f[21], 
     (44939*f[11])/1152 - (331*f[12])/96 + (331*f[37])/96, f[22], 
     (-4781*f[11])/576 + (29*f[12])/48 - (29*f[37])/48, 
     -1/2*f[4] - (5431*f[11])/96 + (17*f[12])/24 + (25*f[13])/4 - 
      (5*f[14])/4 - f[15] + f[16]/6 + f[17] - f[19]/3 - f[20]/2 + f[26]/4 - 
      f[27]/4 + f[31]/2 + (61*f[37])/6, (-10031*f[11])/576 + (25*f[12])/16 - 
      (25*f[37])/16, (-46*f[4])/3 - f[5]/2 - (1417*f[11])/36 + 
      (73*f[12])/18 + (91*f[13])/24 - (8*f[14])/3 - (32*f[16])/9 - f[25] - 
      (7*f[26])/3 + (17*f[27])/6 - f[28]/2 - (83*f[37])/9, 
     -20*f[4] - f[5] + (563*f[11])/3 - (55*f[12])/3 + (37*f[13])/4 - 
      (13*f[14])/2 - (38*f[16])/3 - 3*f[25] - 7*f[26] + 7*f[27] - f[28] - 
      (26*f[37])/3, 22*f[4] + (5*f[5])/6 - (235*f[11])/9 + (43*f[12])/18 - 
      (169*f[13])/24 + (29*f[14])/6 + (64*f[16])/9 + 2*f[25] + (11*f[26])/3 - 
      (25*f[27])/6 + (5*f[28])/6 + (133*f[37])/9, 
     -24*f[4] - f[5] + (4565*f[11])/24 - (103*f[12])/6 + (31*f[13])/4 - 
      (11*f[14])/2 - (16*f[16])/3 - (3*f[25])/2 - 5*f[26] + (7*f[27])/2 - 
      f[28] - (77*f[37])/6, 4*f[4] + (755*f[11])/6 - (38*f[12])/3 + 2*f[13] - 
      (16*f[16])/3 - 2*f[26] + 2*f[27] + (26*f[37])/3, f[23], 
     -30*f[4] - f[5] + (847*f[11])/3 - (71*f[12])/3 + (25*f[13])/4 - 
      6*f[14] + (20*f[16])/3 + 3*f[25] + f[26] - f[27] - f[28] - 
      (64*f[37])/3, -8*f[4] - f[5]/6 - (1643*f[11])/18 + (157*f[12])/18 + 
      (29*f[13])/24 - f[14]/2 - (2*f[16])/9 + f[25] - f[26]/3 + (5*f[27])/6 - 
      f[28]/6 - (77*f[37])/9, 8*f[4] + f[5]/6 + (1643*f[11])/18 - 
      (157*f[12])/18 - (29*f[13])/24 + f[14]/2 - (4*f[16])/9 - f[25] - 
      (2*f[26])/3 - (5*f[27])/6 + f[28]/6 + (77*f[37])/9, 4*f[16], f[24], 
     (-2*f[4])/3 + f[5]/6 - (967*f[11])/36 + (49*f[12])/18 - (11*f[13])/8 + 
      f[14]/2 + (22*f[16])/9 + (11*f[26])/3 - (13*f[27])/6 + f[28]/6 + 
      (25*f[37])/9, -1/6*f[5] + (1417*f[11])/18 - (131*f[12])/18 + 
      (29*f[13])/24 - f[14]/2 - (14*f[16])/9 - (7*f[26])/3 + (5*f[27])/6 - 
      f[28]/6 - (5*f[37])/9, f[25], (-135*f[11])/2 + 6*f[12] + 4*f[14] - 
      14*f[37], f[26], f[27], 49*f[4] + 2*f[5] - (5035*f[11])/48 + 
      (119*f[12])/12 - (67*f[13])/4 + (51*f[14])/4 + (55*f[16])/3 + 
      (21*f[25])/4 + 11*f[26] - (41*f[27])/4 + 2*f[28] + (355*f[37])/12, 
     5*f[4] + (9341*f[11])/48 - (217*f[12])/12 - f[13]/4 - f[14]/4 + 
      f[16]/3 - (3*f[25])/4 - f[26] - (5*f[27])/4 + (91*f[37])/12, 
     7*f[4] + (2899*f[11])/48 - (71*f[12])/12 + f[13]/4 + f[14]/4 - 
      (7*f[16])/3 + (3*f[25])/4 - 2*f[26] + (5*f[27])/4 + (53*f[37])/12, 
     (43*f[11])/16 - f[12]/4 + f[37]/4, (43*f[11])/32 - f[12]/8 + f[37]/8, 
     f[11]/4, (49*f[11])/8 - f[12]/2 + f[37]/2, (-33*f[11])/8 + f[12]/2 - 
      f[37]/2, (-473*f[11])/32 + (11*f[12])/8 - (11*f[37])/8, 
     (43*f[11])/64 - f[12]/16 + f[37]/16, (243*f[11])/16 - (5*f[12])/4 + 
      (5*f[37])/4, (1441*f[11])/32 - (35*f[12])/8 + (35*f[37])/8, 
     (125*f[11])/16 - (3*f[12])/4 + (3*f[37])/4, -1/2*f[11], 
     (125*f[11])/16 - (3*f[12])/4 + (3*f[37])/4, (881*f[11])/32 - 
      (19*f[12])/8 + (19*f[37])/8, (47*f[11])/16 - f[12]/4 + f[37]/4, 
     (-43*f[11])/16 + f[12]/4 - f[37]/4, (-129*f[11])/16 + (3*f[12])/4 - 
      (3*f[37])/4, -f[11], (193*f[11])/16 - (3*f[12])/4 + (3*f[37])/4, 
     (4133*f[11])/384 - (37*f[12])/32 + (37*f[37])/32, 
     (67649*f[11])/128 - (1475*f[12])/32 + (1475*f[37])/32, 
     (-12049*f[11])/64 + (793*f[12])/48 - (793*f[37])/48, 
     (11609*f[11])/192 - (73*f[12])/16 + (73*f[37])/16, 
     (12401*f[11])/192 - (81*f[12])/16 + (81*f[37])/16, 
     (921*f[11])/2 - 39*f[12] + 39*f[37], (-243*f[11])/8 + (5*f[12])/2 - 
      (5*f[37])/2, (108557*f[11])/192 - (781*f[12])/16 + (781*f[37])/16, 
     (-8079*f[11])/32 + (189*f[12])/8 - (189*f[37])/8, f[11]/2, 
     (129*f[11])/16 - (3*f[12])/4 + (3*f[37])/4, (-4627*f[11])/384 + 
      (35*f[12])/32 - (35*f[37])/32, (-6675*f[11])/128 + (105*f[12])/32 - 
      (105*f[37])/32, (5651*f[11])/192 - (35*f[12])/16 + (35*f[37])/16, 
     (161*f[11])/192 - f[12]/16 + f[37]/16, (257*f[11])/192 - f[12]/16 + 
      f[37]/16, (1189*f[11])/8 - (27*f[12])/2 + (27*f[37])/2, 
     (-129*f[11])/8 + (3*f[12])/2 - (3*f[37])/2, (-15811*f[11])/192 + 
      (99*f[12])/16 - (99*f[37])/16, (-131*f[11])/8 + (3*f[12])/2 - 
      (3*f[37])/2, (931*f[11])/16 - (21*f[12])/4 + (21*f[37])/4, 
     (-521*f[11])/12 + 4*f[12] - 4*f[37], (259*f[11])/12 - 2*f[12] + 2*f[37], 
     (24401*f[11])/192 - (177*f[12])/16 + (177*f[37])/16, 
     (21065*f[11])/192 - (153*f[12])/16 + (153*f[37])/16, 
     (15521*f[11])/192 - (113*f[12])/16 + (113*f[37])/16, 
     (21*f[11])/2 - f[12] + f[37], (-359*f[11])/16 + (9*f[12])/4 - 
      (9*f[37])/4, (293*f[11])/24 - (7*f[12])/6 + (7*f[37])/6, 
     (-14179*f[11])/192 + (115*f[12])/16 - (115*f[37])/16, 
     (-11647*f[11])/192 + (95*f[12])/16 - (95*f[37])/16, 
     (-181*f[11])/4 + 5*f[12] - 5*f[37], -f[11], -f[11], 
     (169*f[11])/16 - (3*f[12])/4 + (3*f[37])/4, (449*f[11])/192 - f[12]/16 + 
      f[37]/16, (353*f[11])/192 - f[12]/16 + f[37]/16, 
     -11*f[11] + f[12] - f[37], (321*f[11])/16 - (7*f[12])/4 + (7*f[37])/4, 
     (43*f[11])/8 - f[12]/2 + f[37]/2, (-4339*f[11])/192 + (35*f[12])/16 - 
      (35*f[37])/16, (-4387*f[11])/192 + (35*f[12])/16 - (35*f[37])/16, 
     (-41*f[11])/4 + f[12] - f[37], f[11], (-44939*f[11])/48 + 
      (331*f[12])/4 - (331*f[37])/4, (4781*f[11])/24 - (29*f[12])/2 + 
      (29*f[37])/2, (10031*f[11])/24 - (75*f[12])/2 + (75*f[37])/2}}, 
   {{f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {3*f[28], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[28], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {6*f[11] + 2*f[13] + (41*f[28])/4 - f[37], 
     -1/3*f[28] + f[35] - f[37]/3, 0, 0, f[29], 0, 0, f[28], 0, 0, 0, 
     (41*f[11])/4 - f[12] + f[14] - 2*f[37], 0, 0, 4*f[28] - 12*f[35] + 
      4*f[37], 0, 0, 0, -2*f[28] + 6*f[35] - 2*f[37], 0, 0, 0, 0, 0, 0, 
     6*f[28], 0, 0, -2*f[28], 0, 0, 0, -4*f[28] + 12*f[35] - 4*f[37], 0, 0, 
     0, 0, 0, 0, 6*f[35] - 2*f[37], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[28], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[28] - 6*f[35] + 2*f[37], 0, 
     0, 0, f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {21*f[11] + 7*f[13] + (221*f[28])/8 - (7*f[37])/2, 
     -1/2*f[28] + f[30]/6 + (3*f[35])/2 - f[37]/2, 0, 
     (-649*f[28])/3 + 398*f[35] - (398*f[37])/3, (45*f[11])/2 - 2*f[12] - 
      4*f[28] + (7*f[29])/2 - 2*f[37], (-25*f[28])/6 + 8*f[35] - (8*f[37])/3, 
     0, -1/2*f[29] - f[30], 0, (-31*f[28])/3 + 22*f[35] - (22*f[37])/3, 0, 
     (287*f[11])/8 - (7*f[12])/2 + (7*f[14])/2 - 5*f[37], 
     (22*f[28])/3 - 15*f[35] + 5*f[37], 0, (-41*f[11])/4 + f[12] - f[14] + 
      6*f[28] - 18*f[35] + 8*f[37], 0, 25*f[28] - 54*f[35] + 18*f[37], 0, 
     (41*f[11])/8 - f[12]/2 + f[14]/2 - 3*f[28] + 9*f[35] - 4*f[37], 0, 
     -28*f[28] + 54*f[35] - 18*f[37], 0, 10*f[28] - 18*f[35] + 6*f[37], 0, 0, 
     (-21*f[11])/2 + 2*f[12] + 4*f[13] + (41*f[28])/2 - f[37], 
     12*f[28] - 23*f[35] + (23*f[37])/3, 0, 2*f[29] + 2*f[30], 0, 
     30*f[28] - 60*f[35] + 20*f[37], 0, (41*f[11])/2 - 2*f[12] + 2*f[14] - 
      6*f[28] + 18*f[35] - 10*f[37], 0, -58*f[28] + 120*f[35] - 40*f[37], 0, 
     31*f[28] - 60*f[35] + 20*f[37], 0, 0, 3*f[28] + 9*f[35] - 3*f[37], 0, 
     -24*f[28] + 48*f[35] - 16*f[37], 0, 35*f[28] - 72*f[35] + 24*f[37], 0, 
     0, (26*f[28])/3 - 16*f[35] + (16*f[37])/3, 0, 0, 0, 
     (45*f[11])/2 - 2*f[12] - f[37], f[28]/3, 0, 0, 0, f[28], 0, 0, 0, 
     -2*f[28], 0, f[28], 0, 0, 0, 0, 0, 0, 0, f[28], 0, 0, 0, f[30], 0, 
     -f[28], 0, f[28], 0, 0, f[28], 0, 0, 0, -f[28], 0, 0, 0, 0, 
     3*f[28] - 9*f[35] + 3*f[37], 0, 0, 0, -f[30], 0, 
     6*f[28] - 12*f[35] + 4*f[37], 24*f[28] - 48*f[35] + 16*f[37], 
     -14*f[28] + 28*f[35] - (28*f[37])/3, 10*f[28] - 24*f[35] + 8*f[37], 
     12*f[28] - 24*f[35] + 8*f[37], 32*f[28] - 60*f[35] + 20*f[37], 
     -2*f[28] - 12*f[35] + 4*f[37], 0, 0, -4*f[28], 0, 0, 0, 0, 
     -8*f[28] + 24*f[35] - 8*f[37], (2*f[28])/3, (4*f[28])/3 - 4*f[35] + 
      (4*f[37])/3, -31*f[28] + 60*f[35] - 20*f[37], -f[28], f[28], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(135*f[11])/2 + (45*f[13])/2 + (1151*f[28])/16 - (47*f[37])/4, 
     f[4]/6 + f[10]/4 - (127*f[11])/16 + f[12]/2 - (25*f[13])/48 - f[14]/24 + 
      f[15]/6 - f[16]/4 + f[20]/12 + f[27]/4 - (67*f[28])/24 - f[29]/4 + 
      f[30]/4 - f[33]/6 + (17*f[35])/4 + f[36]/6 - (7*f[37])/2, 
     (20623*f[28])/5760 - (27077*f[35])/960 + (27077*f[37])/2880, 
     (794*f[1])/3 + (3950*f[4])/9 + (27*f[5])/2 + (177169*f[11])/144 - 
      (659*f[12])/4 - (1403*f[13])/8 + (2861*f[14])/36 - (41*f[16])/9 - 
      (41*f[26])/6 + (41*f[27])/6 + (7847*f[28])/9 - 31*f[29] + 73*f[30] - 
      (1760*f[35])/3 - 182*f[36] + (14411*f[37])/18 - (245*f[38])/6, 
     (3607*f[11])/16 - (213*f[12])/8 - (13*f[13])/2 + (51*f[14])/4 + 
      f[17]/2 - (15*f[28])/2 + (55*f[29])/4 - f[31] + f[36]/2 - 27*f[37], 
     (8*f[1])/3 + (131*f[4])/24 + (13*f[5])/72 + (22367*f[11])/576 - 
      (211*f[12])/48 - (877*f[13])/288 + (31*f[14])/24 - f[16]/72 - 
      f[26]/48 + f[27]/48 + (1273*f[28])/72 - (23*f[29])/72 + (3*f[30])/2 - 
      (35*f[35])/3 - (23*f[36])/6 + (1603*f[37])/144 - f[38]/8, 
     (15025*f[28])/36 - 687*f[35] + 229*f[37], (969*f[11])/16 - 
      (15*f[12])/4 + (39*f[13])/8 - f[15] + (3*f[16])/2 - f[20]/2 - 
      (3*f[27])/2 - (59*f[28])/8 - (17*f[29])/8 - (3*f[30])/2 + f[32]/2 + 
      3*f[36] + f[37]/4, (-391*f[28])/144 + (231*f[35])/8 - (77*f[37])/8, 
     (4*f[1])/3 + (127*f[4])/12 + (5*f[5])/18 + (3301*f[11])/96 - 
      (311*f[12])/72 - (293*f[13])/72 + (23*f[14])/12 - f[16]/12 - f[26]/8 + 
      f[27]/8 + (691*f[28])/36 - (19*f[29])/18 + 3*f[30] - (16*f[35])/3 - 
      (14*f[36])/3 + (389*f[37])/24 - f[38], (5545*f[28])/288 - 
      (93*f[35])/4 + (31*f[37])/4, f[31], (-22*f[1])/3 - (1075*f[4])/72 - 
      (17*f[5])/36 - (1867*f[11])/64 + (209*f[12])/48 + (881*f[13])/144 - 
      (26*f[14])/9 + (5*f[16])/72 + (5*f[26])/48 - (5*f[27])/48 - 
      (2141*f[28])/72 + (17*f[29])/18 - (7*f[30])/3 + (49*f[35])/3 + 
      (19*f[36])/3 - (3269*f[37])/144 + (5*f[38])/6, 
     (-12295*f[28])/144 - (2465*f[35])/4 + (2465*f[37])/12, 
     -2*f[4] - 3*f[10] - (253*f[11])/16 + (5*f[12])/4 - f[13] + (3*f[14])/4 + 
      (155*f[28])/4 + (3*f[29])/2 + 2*f[33] - 51*f[35] - (13*f[36])/2 + 
      (83*f[37])/2, (425*f[28])/72 - (207*f[35])/4 + (69*f[37])/4, 
     (-215*f[4])/4 - (3*f[5])/2 - (1989*f[11])/32 + (77*f[12])/8 + 
      (115*f[13])/8 - (35*f[14])/4 + f[16]/4 + (3*f[26])/8 - (3*f[27])/8 - 
      (175*f[28])/4 + (7*f[29])/2 - 7*f[30] - 3*f[35] + 10*f[36] - 
      (445*f[37])/8 + (3*f[38])/2, (-5339*f[28])/144 + (111*f[35])/4 - 
      (37*f[37])/4, f[4] + (3*f[10])/2 + (91*f[11])/4 - 2*f[12] + 
      (3*f[13])/4 + f[14] - (155*f[28])/8 - (3*f[29])/8 - f[32]/2 - f[33] + 
      (51*f[35])/2 + 3*f[36] - (93*f[37])/4, (-139*f[28])/128 + 
      (495*f[35])/32 - (165*f[37])/32, 12*f[1] + (139*f[4])/2 + 2*f[5] + 
      (2453*f[11])/16 - (81*f[12])/4 - (43*f[13])/2 + (21*f[14])/2 - 
      f[16]/2 - (3*f[26])/4 + (3*f[27])/4 + 90*f[28] - (9*f[29])/2 + 
      10*f[30] - 45*f[35] - 18*f[36] + (417*f[37])/4 - 3*f[38], 
     (13691*f[28])/192 - (2385*f[35])/16 + (795*f[37])/16, 
     (-20*f[1])/3 - (244*f[4])/9 - (7*f[5])/9 - (163*f[11])/3 + 
      (23*f[12])/3 + (331*f[13])/36 - (34*f[14])/9 + (2*f[16])/9 + f[26]/3 - 
      f[27]/3 - (781*f[28])/18 + (31*f[29])/18 - 4*f[30] + (77*f[35])/3 + 
      (26*f[36])/3 - (430*f[37])/9 + (5*f[38])/3, (-15007*f[28])/288 + 
      (1071*f[35])/8 - (357*f[37])/8, (3853*f[28])/288 - (297*f[35])/8 + 
      (99*f[37])/8, (-3007*f[11])/16 + (213*f[12])/8 + 19*f[13] - 
      (51*f[14])/4 - f[17]/2 + (221*f[28])/4 + f[31] + 17*f[37], 
     -11*f[1] - (1481*f[4])/72 - (5*f[5])/8 - (136645*f[11])/1728 + 
      (4211*f[12])/432 + (815*f[13])/96 - (301*f[14])/72 + (35*f[16])/216 + 
      (35*f[26])/144 - (35*f[27])/144 - (2885*f[28])/72 + (91*f[29])/72 - 
      4*f[30] + (57*f[35])/2 + (55*f[36])/6 - (15665*f[37])/432 + 
      (15*f[38])/8, (-408917*f[28])/576 + (22333*f[35])/16 - 
      (22333*f[37])/48, (-813*f[11])/8 + (11*f[12])/2 - (43*f[13])/4 + 
      2*f[15] - 3*f[16] + f[20] + 3*f[27] + (31*f[28])/4 + (25*f[29])/4 + 
      3*f[30] - 5*f[36] - (5*f[37])/2, (4921*f[28])/288 - (687*f[35])/8 + 
      (229*f[37])/8, -12*f[1] - 35*f[4] - f[5] - (1951*f[11])/12 + 
      (56*f[12])/3 + (51*f[13])/4 - (13*f[14])/2 + f[16]/3 + f[26]/2 - 
      f[27]/2 - (245*f[28])/4 + (11*f[29])/4 - 10*f[30] + 36*f[35] + 
      13*f[36] - (170*f[37])/3 + 3*f[38], (-18553*f[28])/288 + 
      (521*f[35])/8 - (521*f[37])/24, 2*f[4] + 3*f[10] + (417*f[11])/16 - 
      (9*f[12])/4 + f[13] + f[14]/4 - (151*f[28])/4 - (3*f[29])/2 - f[32] - 
      2*f[33] + 51*f[35] + (13*f[36])/2 - (87*f[37])/2, 
     (-1375*f[28])/192 + (873*f[35])/16 - (291*f[37])/16, 
     12*f[1] + (281*f[4])/2 + 4*f[5] + (9319*f[11])/48 - (347*f[12])/12 - 
      40*f[13] + 22*f[14] - (5*f[16])/6 - (5*f[26])/4 + (5*f[27])/4 + 
      139*f[28] - (17*f[29])/2 + 18*f[30] - 24*f[35] - 30*f[36] + 
      (2009*f[37])/12 - (9*f[38])/2, (3313*f[28])/32 - (537*f[35])/8 + 
      (179*f[37])/8, -12*f[1] - (1043*f[4])/12 - (5*f[5])/2 - 
      (32383*f[11])/288 + (1319*f[12])/72 + (225*f[13])/8 - (157*f[14])/12 + 
      (23*f[16])/36 + (23*f[26])/24 - (23*f[27])/24 - (365*f[28])/3 + 
      (61*f[29])/12 - 11*f[30] + 48*f[35] + 25*f[36] - (9551*f[37])/72 + 
      3*f[38], (-26177*f[28])/192 + (4539*f[35])/16 - (1513*f[37])/16, 
     (28991*f[28])/576 - (2071*f[35])/16 + (2071*f[37])/48, 
     f[4] + (3*f[10])/2 - (119*f[11])/4 + 4*f[12] + (19*f[13])/4 - 2*f[14] + 
      (9*f[28])/8 - (3*f[29])/8 - f[32]/2 + (51*f[35])/2 + 3*f[36] - 
      (65*f[37])/4, (-2039*f[28])/1152 + (739*f[35])/32 - (739*f[37])/96, 
     12*f[1] + 35*f[4] + f[5] + (917*f[11])/6 - (53*f[12])/3 - (49*f[13])/4 + 
      (13*f[14])/2 - f[16]/3 - f[26]/2 + f[27]/2 + 57*f[28] - f[29] + 
      8*f[30] - 36*f[35] - 12*f[36] + (337*f[37])/6 - 3*f[38], 
     (11665*f[28])/192 - (219*f[35])/16 + (73*f[37])/16, 
     -12*f[1] - (1043*f[4])/12 - (5*f[5])/2 - (27955*f[11])/288 + 
      (1211*f[12])/72 + (225*f[13])/8 - (163*f[14])/12 + (23*f[16])/36 + 
      (23*f[26])/24 - (23*f[27])/24 - (347*f[28])/3 + (61*f[29])/12 - 
      11*f[30] + 30*f[35] + 25*f[36] - (8759*f[37])/72 + 3*f[38], 
     (-8861*f[28])/96 + (327*f[35])/8 - (109*f[37])/8, 
     (6119*f[28])/96 - (1041*f[35])/8 + (347*f[37])/8, 
     -4*f[1] - (629*f[4])/36 - f[5]/2 - (35197*f[11])/864 + 
      (1205*f[12])/216 + (151*f[13])/24 - (121*f[14])/36 + (17*f[16])/108 + 
      (17*f[26])/72 - (17*f[27])/72 - (239*f[28])/9 + (43*f[29])/36 - 
      2*f[30] + 16*f[35] + (19*f[36])/3 - (6161*f[37])/216 + f[38], 
     (2641*f[28])/576 - (1577*f[35])/16 + (1577*f[37])/48, 
     (13865*f[28])/576 + (47*f[35])/16 - (47*f[37])/48, 
     (-1493*f[28])/576 + (493*f[35])/16 - (493*f[37])/48, 
     (3679*f[11])/16 - (213*f[12])/8 - 5*f[13] + (51*f[14])/4 + f[17]/2 - 
      f[31] - 24*f[37], (-8*f[1])/3 + (7*f[4])/18 + (9001*f[11])/432 - 
      (209*f[12])/108 - f[13]/12 + f[16]/54 + f[26]/36 - f[27]/36 + 
      (19*f[28])/72 - f[29]/72 - f[30]/3 - (16*f[35])/3 - f[36]/6 + 
      (169*f[37])/54 + f[38]/3, (397799*f[28])/576 - (41191*f[35])/16 + 
      (41191*f[37])/48, f[32], (271*f[28])/96 - (61*f[35])/8 + (61*f[37])/24, 
     -8*f[1] - (13*f[4])/4 - f[5]/6 - (5561*f[11])/96 + (137*f[12])/24 + 
      (25*f[13])/24 - (3*f[14])/4 + f[16]/12 + f[26]/8 - f[27]/8 - 
      (89*f[28])/12 + f[29]/3 - f[30] + 20*f[35] - (229*f[37])/24, 
     (361*f[28])/96 - (59*f[35])/8 + (59*f[37])/24, 
     (475*f[11])/16 - (11*f[12])/4 + f[13]/2 + (11*f[14])/4 - f[28] + 
      (3*f[29])/4 - f[36]/2 + 2*f[37], (-725*f[28])/576 + (45*f[35])/16 - 
      (15*f[37])/16, 12*f[1] - (3*f[4])/2 + (3923*f[11])/48 - 
      (103*f[12])/12 - 3*f[13] - f[16]/6 - f[26]/4 + f[27]/4 + 35*f[28] - 
      f[29]/2 + 2*f[30] - 48*f[35] - 6*f[36] + (301*f[37])/12 - (3*f[38])/2, 
     (-739*f[28])/96 + (129*f[35])/8 - (43*f[37])/8, 
     -8*f[1] + (67*f[4])/12 + f[5]/6 - (10133*f[11])/288 + (229*f[12])/72 - 
      (13*f[13])/24 + (5*f[14])/4 + f[16]/36 + f[26]/24 - f[27]/24 - 
      (11*f[28])/2 + f[29]/12 - f[30] + 20*f[35] + f[36] - (193*f[37])/72 + 
      2*f[38], (1205*f[28])/192 - (231*f[35])/16 + (77*f[37])/16, 
     (-341*f[28])/192 + (71*f[35])/16 - (71*f[37])/48, 
     (45*f[11])/2 - 2*f[12] - f[37], (-2351*f[28])/576 + (167*f[35])/16 - 
      (167*f[37])/48, (-75*f[28])/8 + (45*f[35])/2 - (15*f[37])/2, 
     (539*f[28])/48 - (105*f[35])/4 + (35*f[37])/4, 
     (-431*f[28])/96 + (69*f[35])/8 - (23*f[37])/8, -f[30], 
     (1273*f[28])/192 - (291*f[35])/16 + (97*f[37])/16, 
     (-335*f[28])/192 + (69*f[35])/16 - (23*f[37])/16, 
     (-67*f[28])/24 + (15*f[35])/2 - (5*f[37])/2, 
     (-993*f[11])/16 + (15*f[12])/4 - (43*f[13])/8 + f[15] - (3*f[16])/2 + 
      f[20]/2 + (3*f[27])/2 + (63*f[28])/8 - (3*f[29])/8 + (3*f[30])/2 + 
      f[32]/2 - f[33] - (5*f[36])/2 + f[37]/4, (-5557*f[28])/384 + 
      (1871*f[35])/32 - (1871*f[37])/96, -8*f[1] - (13*f[4])/4 - f[5]/6 - 
      (4337*f[11])/96 + (113*f[12])/24 + (37*f[13])/24 - (3*f[14])/4 + 
      f[16]/12 + f[26]/8 - f[27]/8 - (32*f[28])/3 + f[29]/12 + f[30] + 
      20*f[35] + f[36] - (289*f[37])/24, (-239*f[28])/64 + (183*f[35])/16 - 
      (61*f[37])/16, -8*f[1] + (67*f[4])/12 + f[5]/6 - (5705*f[11])/288 + 
      (121*f[12])/72 - (13*f[13])/24 + (3*f[14])/4 + f[16]/36 + f[26]/24 - 
      f[27]/24 - (11*f[28])/2 + f[29]/12 - f[30] + 20*f[35] + f[36] + 
      (167*f[37])/72 + 2*f[38], (113*f[28])/32 - (81*f[35])/8 + (27*f[37])/8, 
     (-31*f[28])/24 + (9*f[35])/2 - (3*f[37])/2, -f[30], 
     (1273*f[28])/192 - (291*f[35])/16 + (97*f[37])/16, 
     (-335*f[28])/192 + (69*f[35])/16 - (23*f[37])/16, 
     (-67*f[28])/16 + (45*f[35])/4 - (15*f[37])/4, 
     (-16*f[1])/3 + (7*f[4])/9 - (4679*f[11])/216 + (115*f[12])/54 + 
      f[13]/3 + f[16]/27 + f[26]/18 - f[27]/18 - (97*f[28])/18 + f[29]/18 + 
      f[30] + (40*f[35])/3 + (2*f[36])/3 - (175*f[37])/54 + (2*f[38])/3, 
     (65*f[28])/64 - (49*f[35])/16 + (49*f[37])/48, 
     (-341*f[28])/192 + (71*f[35])/16 - (71*f[37])/48, 
     (-67*f[28])/24 + (15*f[35])/2 - (5*f[37])/2, (1511*f[28])/576 - 
      (67*f[35])/16 + (67*f[37])/48, -f[4] - (3*f[10])/2 + 8*f[11] - f[12] - 
      (3*f[13])/4 + 2*f[14] + (155*f[28])/8 + (3*f[29])/8 + f[32]/2 - 
      (51*f[35])/2 - 3*f[36] + (63*f[37])/4, (4099*f[28])/576 - 
      (331*f[35])/16 + (331*f[37])/48, f[33], (-2005*f[28])/288 + 
      (233*f[35])/8 - (233*f[37])/24, (1173*f[11])/16 - (19*f[12])/4 + 
      (43*f[13])/8 - f[15] + (3*f[16])/2 - f[20]/2 - (3*f[27])/2 - 
      (63*f[28])/8 + (3*f[29])/8 - (3*f[30])/2 - f[32]/2 + (5*f[36])/2 - 
      (3*f[37])/4, (-853*f[28])/288 + (75*f[35])/8 - (25*f[37])/8, 
     -12*f[1] - (46*f[4])/3 - f[5]/2 - (295*f[11])/9 + (91*f[12])/18 + 
      (57*f[13])/8 - (8*f[14])/3 + f[16]/9 + f[26]/6 - f[27]/6 - 
      (209*f[28])/6 + (2*f[29])/3 - 2*f[30] + 30*f[35] + 8*f[36] - 
      (290*f[37])/9 + (3*f[38])/2, -12*f[1] - 35*f[4] - f[5] - 
      (917*f[11])/6 + (53*f[12])/3 + (49*f[13])/4 - (13*f[14])/2 + f[16]/3 + 
      f[26]/2 - f[27]/2 - 57*f[28] + 3*f[29] - 8*f[30] + 36*f[35] + 
      12*f[36] - (337*f[37])/6 + 3*f[38], 12*f[1] + (85*f[4])/3 + 
      (5*f[5])/6 + (455*f[11])/9 - (137*f[12])/18 - (245*f[13])/24 + 
      (29*f[14])/6 - (2*f[16])/9 - f[26]/3 + f[27]/3 + 49*f[28] - 
      (11*f[29])/6 + (14*f[30])/3 - 40*f[35] - 10*f[36] + (911*f[37])/18 - 
      (5*f[38])/2, (-69*f[4])/2 - f[5] + (223*f[11])/48 + (25*f[12])/12 + 
      (37*f[13])/4 - (11*f[14])/2 + f[16]/6 + f[26]/4 - f[27]/4 - 24*f[28] + 
      (3*f[29])/2 - 2*f[30] - 18*f[35] + 6*f[36] - (385*f[37])/12, 
     -45*f[11] + 4*f[12] - 2*f[28] + 2*f[29] - 4*f[30] + 4*f[37], 
     -12*f[1] - 53*f[4] - (3*f[5])/2 - (42829*f[11])/96 + (1121*f[12])/24 + 
      (83*f[13])/4 - (47*f[14])/4 + (3*f[15])/2 + (2*f[16])/3 - f[19]/3 - 
      f[21] + f[26] - f[27] - 91*f[28] + (9*f[29])/2 - 12*f[30] + f[31]/2 + 
      60*f[35] + 18*f[36] - (265*f[37])/3 + 3*f[38], 
     24*f[1] - 37*f[4] - f[5] + (7445*f[11])/24 - (175*f[12])/6 + f[13]/4 - 
      6*f[14] - f[16]/3 - f[26]/2 + f[27]/2 + 63*f[28] + 6*f[30] - 
      120*f[35] - 12*f[36] + (211*f[37])/6 - 3*f[38], 
     -4*f[1] - (10*f[4])/3 - f[5]/6 + (2843*f[11])/72 - (29*f[12])/9 + 
      (49*f[13])/24 - f[14]/2 - f[16]/9 - f[26]/6 + f[27]/6 - 11*f[28] + 
      f[29]/6 - 8*f[35] + 2*f[36] + (2*f[37])/9 - f[38]/2, 
     4*f[1] + (14*f[4])/3 + f[5]/6 - (3383*f[11])/72 + (35*f[12])/9 - 
      (49*f[13])/24 + f[14]/2 + f[16]/9 + f[26]/6 - f[27]/6 + (28*f[28])/3 - 
      f[29]/6 + 8*f[35] - 2*f[36] + (10*f[37])/9 - f[38]/2, 4*f[30], f[34], 
     -4*f[1] + 5*f[4] + f[5]/6 + 48*f[11] - (31*f[12])/6 - (73*f[13])/24 + 
      f[14]/2 + (115*f[28])/6 - f[29]/3 - 8*f[35] - 4*f[36] + (27*f[37])/2 + 
      (3*f[38])/2, 8*f[1] - (19*f[4])/3 - f[5]/6 - (22*f[11])/3 + 
      (7*f[12])/6 + (49*f[13])/24 - f[14]/2 - (20*f[28])/3 + f[29]/6 - 
      8*f[35] + 2*f[36] - (55*f[37])/6 - (3*f[38])/2, 
     4*f[1] + f[4]/3 + (2291*f[11])/72 - (55*f[12])/18 - f[16]/9 - f[26]/6 + 
      f[27]/6 + f[28] - 16*f[35] + (121*f[37])/18 - f[38], 
     -41*f[11] + 4*f[12] + 4*f[14] - 12*f[28] + 36*f[35] - 36*f[37], 
     (-4*f[4])/3 + (15*f[11])/2 - (2*f[12])/3 + (5*f[28])/3 - (2*f[30])/3 - 
      (4*f[37])/3 + f[38], -4*f[1] - (86*f[11])/3 + (8*f[12])/3 + f[28] + 
      10*f[35] - (4*f[37])/3 + f[38], 24*f[1] + (271*f[4])/4 + 2*f[5] + 
      (14879*f[11])/96 - (523*f[12])/24 - 26*f[13] + (51*f[14])/4 - 
      (7*f[16])/12 - (7*f[26])/8 + (7*f[27])/8 + (253*f[28])/2 - 
      (17*f[29])/4 + 11*f[30] - 78*f[35] - 27*f[36] + (2827*f[37])/24 - 
      (9*f[38])/2, 12*f[1] - (9*f[4])/4 - (1889*f[11])/96 + (37*f[12])/24 - 
      (3*f[13])/2 - f[14]/4 + f[16]/12 + f[26]/8 - f[27]/8 + (33*f[28])/2 - 
      f[29]/4 + f[30] - 12*f[35] - 3*f[36] - (61*f[37])/24 - (3*f[38])/2, 
     12*f[1] - (7*f[4])/4 - (271*f[11])/96 + (11*f[12])/24 + (3*f[13])/2 + 
      f[14]/4 - f[16]/12 - f[26]/8 + f[27]/8 - (17*f[28])/2 + f[29]/4 - 
      f[30] - 12*f[35] + 3*f[36] - (35*f[37])/24 - (3*f[38])/2, 
     (3*f[28])/8 - (3*f[35])/2 + f[37]/2, (3*f[28])/16 - (3*f[35])/4 + 
      f[37]/4, f[28]/4, (3*f[28])/2 - 3*f[35] + f[37], 
     f[28]/2 + 3*f[35] - f[37], (-33*f[28])/16 + (33*f[35])/4 - (11*f[37])/4, 
     (3*f[28])/32 - (3*f[35])/8 + f[37]/8, (29*f[28])/8 - (15*f[35])/2 + 
      (5*f[37])/2, (73*f[28])/16 - (105*f[35])/4 + (35*f[37])/4, 
     (7*f[28])/8 - (9*f[35])/2 + (3*f[37])/2, -1/2*f[28], 
     (7*f[28])/8 - (9*f[35])/2 + (3*f[37])/2, (89*f[28])/16 - (57*f[35])/4 + 
      (19*f[37])/4, (5*f[28])/8 - (3*f[35])/2 + f[37]/2, 
     (-3*f[28])/8 + (3*f[35])/2 - f[37]/2, (-9*f[28])/8 + (9*f[35])/2 - 
      (3*f[37])/2, -f[28], (41*f[28])/8 - (9*f[35])/2 + (3*f[37])/2, 
     (13*f[28])/192 - (111*f[35])/16 + (37*f[37])/16, 
     (6537*f[28])/64 - (4425*f[35])/16 + (1475*f[37])/16, 
     (-3403*f[28])/96 + (793*f[35])/8 - (793*f[37])/24, 
     (1753*f[28])/96 - (219*f[35])/8 + (73*f[37])/8, 
     (1705*f[28])/96 - (243*f[35])/8 + (81*f[37])/8, 
     (399*f[28])/4 - 234*f[35] + 78*f[37], (-29*f[28])/4 + 15*f[35] - 
      5*f[37], (10933*f[28])/96 - (2343*f[35])/8 + (781*f[37])/8, 
     (-447*f[28])/16 + (423*f[35])/4 - (141*f[37])/4, f[28]/2, 
     (9*f[28])/8 - (9*f[35])/2 + (3*f[37])/2, (-83*f[28])/192 - 
      (39*f[35])/16 + (13*f[37])/16, (-4371*f[28])/64 + (4779*f[35])/16 - 
      (1593*f[37])/16, (2227*f[28])/96 - (777*f[35])/8 + (259*f[37])/8, 
     (25*f[28])/96 - (3*f[35])/8 + f[37]/8, (73*f[28])/96 - (3*f[35])/8 + 
      f[37]/8, (95*f[28])/4 - 81*f[35] + 27*f[37], (-9*f[28])/4 + 9*f[35] - 
      3*f[37], (-5579*f[28])/96 + (1881*f[35])/8 - (627*f[37])/8, 
     (-5*f[28])/2 + 9*f[35] - 3*f[37], (77*f[28])/8 - (63*f[35])/2 + 
      (21*f[37])/2, (-77*f[28])/12 + 24*f[35] - 8*f[37], 
     (37*f[28])/12 - 12*f[35] + 4*f[37], (2377*f[28])/96 - (531*f[35])/8 + 
      (177*f[37])/8, (2041*f[28])/96 - (459*f[35])/8 + (153*f[37])/8, 
     (1489*f[28])/96 - (339*f[35])/8 + (113*f[37])/8, 
     (-7*f[28])/4 + 12*f[35] - 4*f[37], (59*f[28])/8 - (81*f[35])/2 + 
      (27*f[37])/2, (-31*f[28])/12 + 17*f[35] - (17*f[37])/3, 
     (1309*f[28])/96 - (663*f[35])/8 + (221*f[37])/8, 
     (1177*f[28])/96 - (579*f[35])/8 + (193*f[37])/8, 
     28*f[28] - 132*f[35] + 44*f[37], -7*f[28] + 36*f[35] - 12*f[37], -f[28], 
     (29*f[28])/8 - (9*f[35])/2 + (3*f[37])/2, (169*f[28])/96 - (3*f[35])/8 + 
      f[37]/8, (121*f[28])/96 - (3*f[35])/8 + f[37]/8, 
     (-7*f[28])/4 + 6*f[35] - 2*f[37], (31*f[28])/8 - (21*f[35])/2 + 
      (7*f[37])/2, (3*f[28])/4 - 3*f[35] + f[37], 
     (-227*f[28])/96 + (105*f[35])/8 - (35*f[37])/8, 
     (-251*f[28])/96 + (105*f[35])/8 - (35*f[37])/8, 
     -f[28] + 6*f[35] - 2*f[37], f[28], (-4099*f[28])/24 + (993*f[35])/2 - 
      (331*f[37])/2, (2005*f[28])/12 - 699*f[35] + 233*f[37], 
     (853*f[28])/12 - 225*f[35] + 75*f[37]}}, 
   {{-f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3*f[28], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[28], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}, {(-41*f[28])/4 + f[37], f[35], 0, 0, f[36], 0, 0, 
     -f[28], 0, 0, 0, (-123*f[11])/4 + 3*f[12] - 3*f[14] - 2*f[37], 0, 0, 
     -12*f[35], 0, 0, 0, 6*f[35], 0, 0, 0, 0, 0, 0, -6*f[28], 0, 0, 2*f[28], 
     0, 0, 0, 12*f[35], 0, 0, 0, 0, 0, 0, -2*f[28] + 6*f[35], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -6*f[35], 0, 0, 0, -f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-221*f[28])/8 + (7*f[37])/2, (15*f[11])/8 - f[12]/6 + f[28]/12 + 
      (5*f[35])/2 + f[37]/6, 0, (251*f[28])/3 + 398*f[35], 
     2*f[28] + (7*f[36])/2, (3*f[28])/2 + 8*f[35], 0, 
     (-45*f[11])/4 + f[12] - (3*f[28])/2 - f[36]/2, 0, 3*f[28] + 22*f[35], 0, 
     (-1025*f[11])/8 + (25*f[12])/2 - (25*f[14])/2 - 7*f[37], 
     (-7*f[28])/3 - 15*f[35], 0, (123*f[11])/4 - 3*f[12] + 3*f[14] + 
      2*f[28] - 30*f[35], 0, -7*f[28] - 54*f[35], 0, 
     (-123*f[11])/8 + (3*f[12])/2 - (3*f[14])/2 - f[28] + 15*f[35], 0, 
     10*f[28] + 54*f[35], 0, -4*f[28] - 18*f[35], 0, 0, 
     (-41*f[28])/2 + f[37], (-13*f[28])/3 - 23*f[35], 0, 
     (45*f[11])/2 - 2*f[12] + 3*f[28] + 2*f[36], 0, -10*f[28] - 60*f[35], 0, 
     (-123*f[11])/2 + 6*f[12] - 6*f[14] - 2*f[28] + 30*f[35] - 2*f[37], 0, 
     18*f[28] + 120*f[35], 0, -11*f[28] - 60*f[35], 0, 0, 
     -7*f[28] + 15*f[35] + f[37], 0, 8*f[28] + 48*f[35], 0, 
     -11*f[28] - 72*f[35], 0, 0, (-10*f[28])/3 - 16*f[35], 0, 0, 0, f[37], 
     -1/3*f[28], 0, 0, 0, -f[28], 0, 0, 0, 2*f[28], 0, -f[28], 0, 0, 0, 0, 0, 
     0, 0, -f[28], 0, 0, 0, (45*f[11])/4 - f[12] + (3*f[28])/2, 0, f[28], 0, 
     -f[28], 0, 0, -f[28], 0, 0, 0, f[28], 0, 0, 0, 0, 
     f[28] - 15*f[35] - f[37], 0, 0, 0, (-45*f[11])/4 + f[12] - (3*f[28])/2, 
     0, -2*f[28] - 12*f[35], -8*f[28] - 48*f[35], (14*f[28])/3 + 28*f[35], 
     -2*f[28] - 24*f[35], -4*f[28] - 24*f[35], -12*f[28] - 60*f[35], 
     6*f[28] - 12*f[35], 0, 0, 4*f[28], 0, 0, 0, 0, 24*f[35], (-2*f[28])/3, 
     -4*f[35], 11*f[28] + 60*f[35], f[28], -f[28], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {(-1151*f[28])/16 + (47*f[37])/4, 
     -1/3*f[4] + f[10]/4 - (449*f[11])/96 + (13*f[12])/24 + (19*f[13])/72 - 
      (9*f[14])/16 + f[16]/6 + f[19]/36 + f[26]/4 + (3*f[28])/8 + f[30]/4 - 
      f[31]/36 + (19*f[35])/4 - f[36]/16 - (107*f[37])/72, 
     (11177*f[28])/1920 - (27077*f[35])/960 + (6641*f[37])/960, 
     (794*f[1])/3 - (41*f[4])/3 + (278587*f[11])/144 - (739*f[12])/4 + 
      (1999*f[14])/12 + (41*f[16])/9 + (41*f[26])/6 - (41*f[27])/6 - 
      (5762*f[28])/9 - (566*f[35])/3 + 60*f[36] - (244*f[37])/3 - 
      (245*f[38])/6, -93*f[11] + (149*f[12])/8 - 3*f[13] - (3*f[17])/2 - 
      (5*f[28])/2 + (57*f[36])/4 - f[37]/2, (8*f[1])/3 - f[4]/24 + 
      (11167*f[11])/576 - (89*f[12])/48 + (37*f[14])/24 + f[16]/72 + 
      f[26]/48 - f[27]/48 - (21*f[28])/2 - (11*f[35])/3 + (115*f[36])/72 - 
      (689*f[37])/144 - f[38]/8, (-6781*f[28])/36 - 687*f[35] - 155*f[37], 
     3*f[4] + (1649*f[11])/32 - (41*f[12])/8 + (9*f[14])/8 - f[16] - 
      (3*f[26])/2 - (41*f[28])/4 - (3*f[29])/2 - (3*f[30])/2 - (15*f[36])/8 + 
      7*f[37], (-995*f[28])/144 + (231*f[35])/8 - (79*f[37])/8, 
     (4*f[1])/3 - f[4]/4 + (4847*f[11])/96 - (337*f[12])/72 + (31*f[14])/12 + 
      f[16]/12 + f[26]/8 - f[27]/8 - (205*f[28])/12 + (50*f[35])/3 + 
      (23*f[36])/18 - (259*f[37])/72 - f[38], (-3313*f[28])/288 - 
      (93*f[35])/4 - (43*f[37])/4, (-6293*f[11])/16 + (157*f[12])/4 + 
      3*f[13] - (157*f[14])/4 - (59*f[37])/2, (-22*f[1])/3 + (5*f[4])/24 - 
      (36317*f[11])/576 + (97*f[12])/16 - (11*f[14])/2 - (5*f[16])/72 - 
      (5*f[26])/48 + (5*f[27])/48 + (1543*f[28])/72 + (4*f[35])/3 - 
      (20*f[36])/9 + (977*f[37])/144 + (5*f[38])/6, 
     (41875*f[28])/144 - (2465*f[35])/4 + 377*f[37], 
     -2*f[4] - 3*f[10] + (1119*f[11])/16 - (31*f[12])/4 - (19*f[13])/6 + 
      17*f[14] - f[19]/3 - (25*f[28])/4 + f[31]/3 - 57*f[35] + (13*f[36])/4 + 
      (10*f[37])/3, (817*f[28])/72 - (207*f[35])/4 + (61*f[37])/4, 
     (3*f[4])/4 - (7135*f[11])/32 + (171*f[12])/8 - (75*f[14])/4 - f[16]/4 - 
      (3*f[26])/8 + (3*f[27])/8 + (187*f[28])/4 - 57*f[35] - (3*f[36])/2 + 
      (81*f[37])/8 + (3*f[38])/2, (4007*f[28])/144 + (111*f[35])/4 + 
      25*f[37], f[4] + (3*f[10])/2 - (2201*f[11])/32 + (57*f[12])/8 + 
      (19*f[13])/12 - (45*f[14])/4 + f[19]/6 + 15*f[28] + (3*f[29])/2 - 
      f[31]/6 + (57*f[35])/2 - 3*f[36] - (23*f[37])/12, 
     (-521*f[28])/128 + (495*f[35])/32 - (43*f[37])/8, 
     12*f[1] - (3*f[4])/2 + (5299*f[11])/16 - (127*f[12])/4 + (57*f[14])/2 + 
      f[16]/2 + (3*f[26])/4 - (3*f[27])/4 - 72*f[28] + 9*f[35] + 
      (9*f[36])/2 - (25*f[37])/4 - 3*f[38], (-4151*f[28])/192 - 
      (2385*f[35])/16 - (21*f[37])/2, (-20*f[1])/3 + (2*f[4])/3 - 
      (5143*f[11])/36 + (41*f[12])/3 - 12*f[14] - (2*f[16])/9 - f[26]/3 + 
      f[27]/3 + (581*f[28])/18 + (23*f[35])/3 - (47*f[36])/18 + 
      (19*f[37])/9 + (5*f[38])/3, (2155*f[28])/288 + (1071*f[35])/8 - 
      2*f[37], (-289*f[28])/288 - (297*f[35])/8 + (13*f[37])/8, 
     93*f[11] - (149*f[12])/8 + 3*f[13] + (3*f[17])/2 - (221*f[28])/4 + 
      (7*f[37])/2, -11*f[1] + (35*f[4])/72 - (107357*f[11])/1728 + 
      (2593*f[12])/432 - (149*f[14])/24 - (35*f[16])/216 - (35*f[26])/144 + 
      (35*f[27])/144 + (977*f[28])/36 + (11*f[35])/2 - (239*f[36])/72 + 
      (1931*f[37])/432 + (15*f[38])/8, (140921*f[28])/576 + 
      (22333*f[35])/16 + 155*f[37], -6*f[4] - (275*f[11])/4 + 7*f[12] + 
      2*f[16] + 3*f[26] - (9*f[28])/4 + 3*f[30] + (39*f[36])/4 - 
      (37*f[37])/2, (3323*f[28])/288 - (687*f[35])/8 + (79*f[37])/4, 
     -12*f[1] + f[4] - (2099*f[11])/12 + (49*f[12])/3 - (21*f[14])/2 - 
      f[16]/3 - f[26]/2 + f[27]/2 + (199*f[28])/4 - 24*f[35] - (15*f[36])/4 + 
      (17*f[37])/3 + 3*f[38], (12301*f[28])/288 + (521*f[35])/8 + 43*f[37], 
     2*f[4] + 3*f[10] - (393*f[11])/2 + 20*f[12] + (19*f[13])/6 - 
      (113*f[14])/4 + f[19]/3 + 29*f[28] + 3*f[29] - f[31]/3 + 57*f[35] - 
      (25*f[36])/4 - (29*f[37])/6, (-2117*f[28])/192 + (873*f[35])/16 - 
      (61*f[37])/4, 12*f[1] - (5*f[4])/2 + (30053*f[11])/48 - 
      (721*f[12])/12 + 54*f[14] + (5*f[16])/6 + (5*f[26])/4 - (5*f[27])/4 - 
      131*f[28] + 96*f[35] + (13*f[36])/2 - (257*f[37])/12 - (9*f[38])/2, 
     (-2597*f[28])/32 - (537*f[35])/8 - 75*f[37], -12*f[1] + (23*f[4])/12 - 
      (125669*f[11])/288 + (3001*f[12])/72 - (143*f[14])/4 - (23*f[16])/36 - 
      (23*f[26])/24 + (23*f[27])/24 + (575*f[28])/6 - 12*f[35] - 
      (89*f[36])/12 + (875*f[37])/72 + 3*f[38], (8021*f[28])/192 + 
      (4539*f[35])/16 + 21*f[37], (-4139*f[28])/576 - (2071*f[35])/16 + 
      2*f[37], f[4] + (3*f[10])/2 - (221*f[11])/32 + (5*f[12])/8 - 
      (9*f[14])/8 - (13*f[28])/2 + (3*f[29])/2 + (57*f[35])/2 - 
      (25*f[36])/8 + (11*f[37])/2, (-6829*f[28])/1152 + (739*f[35])/32 - 
      (79*f[37])/8, 12*f[1] - f[4] + (847*f[11])/6 - (40*f[12])/3 + 
      (21*f[14])/2 + f[16]/3 + f[26]/2 - f[27]/2 - 46*f[28] + 12*f[35] + 
      5*f[36] - (31*f[37])/6 - 3*f[38], (-10789*f[28])/192 - (219*f[35])/16 - 
      (129*f[37])/2, -12*f[1] + (23*f[4])/12 - (121241*f[11])/288 + 
      (2893*f[12])/72 - (137*f[14])/4 - (23*f[16])/36 - (23*f[26])/24 + 
      (23*f[27])/24 + (587*f[28])/6 - 42*f[35] - (89*f[36])/12 + 
      (1091*f[37])/72 + 3*f[38], (7553*f[28])/96 + (327*f[35])/8 + 75*f[37], 
     (-1955*f[28])/96 - (1041*f[35])/8 - (21*f[37])/2, 
     -4*f[1] + (17*f[4])/36 - (52367*f[11])/864 + (1243*f[12])/216 - 
      (59*f[14])/12 - (17*f[16])/108 - (17*f[26])/72 + (17*f[27])/72 + 
      (184*f[28])/9 - (71*f[36])/36 + (1013*f[37])/216 + f[38], 
     (16283*f[28])/576 - (1577*f[35])/16 + 43*f[37], 
     (-14429*f[28])/576 + (47*f[35])/16 - 25*f[37], 
     (-4423*f[28])/576 + (493*f[35])/16 - (43*f[37])/4, 
     -93*f[11] + (149*f[12])/8 - 3*f[13] - (3*f[17])/2 + (7*f[37])/2, 
     (-8*f[1])/3 + f[4]/18 - (4585*f[11])/432 + (101*f[12])/108 - f[16]/54 - 
      f[26]/36 + f[27]/36 + (49*f[28])/24 - (16*f[35])/3 + (5*f[36])/72 + 
      (23*f[37])/54 + f[38]/3, (96493*f[28])/576 - (41191*f[35])/16 + 
      (501*f[37])/2, (549*f[11])/16 - (13*f[12])/4 + (9*f[14])/4 - 
      (87*f[28])/4 - 3*f[29] + 3*f[36] - (9*f[37])/2, 
     (-9*f[28])/32 - (61*f[35])/8, -8*f[1] + f[4]/4 - (2251*f[11])/96 + 
      (55*f[12])/24 - (11*f[14])/4 - f[16]/12 - f[26]/8 + f[27]/8 + 
      (7*f[28])/4 + 20*f[35] + f[36]/3 - (37*f[37])/8, 
     (-125*f[28])/96 - (59*f[35])/8, (-205*f[11])/16 + (5*f[12])/4 - 
      (5*f[14])/4 + f[28] + f[36]/4 + 4*f[37], (185*f[28])/576 + 
      (45*f[35])/16, 12*f[1] - f[4]/2 + (265*f[11])/48 - (5*f[12])/12 + 
      f[16]/6 + f[26]/4 - f[27]/4 - 15*f[28] - 48*f[35] + (5*f[36])/2 + 
      (11*f[37])/12 - (3*f[38])/2, (223*f[28])/96 + (129*f[35])/8, 
     -8*f[1] + f[4]/12 + (6665*f[11])/288 - (157*f[12])/72 + (5*f[14])/4 - 
      f[16]/36 - f[26]/24 + f[27]/24 + 2*f[28] + 20*f[35] - (5*f[36])/12 - 
      (131*f[37])/72 + 2*f[38], (-281*f[28])/192 - (231*f[35])/16, 
     (19*f[28])/64 + (71*f[35])/16, f[37], (347*f[28])/576 + (167*f[35])/16, 
     (15*f[28])/8 + (45*f[35])/2, (-119*f[28])/48 - (105*f[35])/4, 
     (155*f[28])/96 + (69*f[35])/8, (-45*f[11])/4 + f[12] - (3*f[28])/2, 
     (-109*f[28])/192 - (291*f[35])/16, (59*f[28])/192 + (69*f[35])/16, 
     (7*f[28])/24 + (15*f[35])/2, -3*f[4] + (421*f[11])/32 - (5*f[12])/8 + 
      (19*f[13])/12 + f[16] + f[19]/6 + (3*f[26])/2 - 13*f[28] - 
      (3*f[29])/2 + (3*f[30])/2 - f[31]/6 + 3*f[36] - (113*f[37])/12, 
     (-1927*f[28])/384 + (1871*f[35])/32 - (31*f[37])/4, 
     -8*f[1] + f[4]/4 + (989*f[11])/96 - (17*f[12])/24 - (11*f[14])/4 - 
      f[16]/12 - f[26]/8 + f[27]/8 + (9*f[28])/2 + 20*f[35] - (5*f[36])/12 - 
      (33*f[37])/8, (-5*f[28])/64 + (183*f[35])/16, 
     -8*f[1] + f[4]/12 + (11093*f[11])/288 - (265*f[12])/72 + (11*f[14])/4 - 
      f[16]/36 - f[26]/24 + f[27]/24 + 2*f[28] + 20*f[35] - (5*f[36])/12 + 
      (229*f[37])/72 + 2*f[38], (-5*f[28])/32 - (81*f[35])/8, 
     (-5*f[28])/24 + (9*f[35])/2, (-45*f[11])/4 + f[12] - (3*f[28])/2, 
     (-109*f[28])/192 - (291*f[35])/16, (59*f[28])/192 + (69*f[35])/16, 
     (7*f[28])/16 + (45*f[35])/4, (-16*f[1])/3 + f[4]/9 + (5945*f[11])/216 - 
      (133*f[12])/54 - f[16]/27 - f[26]/18 + f[27]/18 + (11*f[28])/3 + 
      (40*f[35])/3 - (5*f[36])/18 - (17*f[37])/54 + (2*f[38])/3, 
     f[28]/192 - (49*f[35])/16, (19*f[28])/64 + (71*f[35])/16, 
     (7*f[28])/24 + (15*f[35])/2, (-707*f[28])/576 - (67*f[35])/16, 
     -f[4] - (3*f[10])/2 + (221*f[11])/32 - (5*f[12])/8 + (9*f[14])/8 - 
      14*f[28] - (3*f[29])/2 - (57*f[35])/2 + (25*f[36])/8 - 5*f[37], 
     (-127*f[28])/576 - (331*f[35])/16, (-243*f[11])/8 + (5*f[12])/2 - 
      (19*f[13])/12 + (9*f[14])/8 - f[19]/6 - f[28] + f[31]/6 - f[36]/8 - 
      (19*f[37])/12, (-791*f[28])/288 + (233*f[35])/8 - (17*f[37])/4, 
     3*f[4] + (551*f[11])/32 - (15*f[12])/8 - (9*f[14])/8 - f[16] - 
      (3*f[26])/2 + 14*f[28] + (3*f[29])/2 - (3*f[30])/2 - (23*f[36])/8 + 
      (23*f[37])/2, (-47*f[28])/288 + (75*f[35])/8, 
     -12*f[1] + f[4]/3 - (4351*f[11])/72 + (107*f[12])/18 - 7*f[14] - 
      f[16]/9 - f[26]/6 + f[27]/6 + (62*f[28])/3 + 18*f[35] - (10*f[36])/3 + 
      (31*f[37])/18 + (3*f[38])/2, -12*f[1] + f[4] - (847*f[11])/6 + 
      (40*f[12])/3 - (21*f[14])/2 - f[16]/3 - f[26]/2 + f[27]/2 + 46*f[28] - 
      12*f[35] - 3*f[36] + (31*f[37])/6 + 3*f[38], 12*f[1] - (2*f[4])/3 + 
      (9359*f[11])/72 - (223*f[12])/18 + (21*f[14])/2 + (2*f[16])/9 + 
      f[26]/3 - f[27]/3 - (209*f[28])/6 - 12*f[35] + (19*f[36])/6 - 
      (34*f[37])/9 - (5*f[38])/2, f[4]/2 - (6907*f[11])/48 + (167*f[12])/12 - 
      (27*f[14])/2 - f[16]/6 - f[26]/4 + f[27]/4 + 29*f[28] - 42*f[35] - 
      (3*f[36])/2 + (61*f[37])/12, -90*f[11] + 8*f[12] + 8*f[28] - 24*f[35] + 
      2*f[36], -12*f[1] + 2*f[4] - (6095*f[11])/96 + (151*f[12])/24 - 
      (19*f[13])/8 - (65*f[14])/4 - (3*f[15])/2 - (2*f[16])/3 + f[19]/3 + 
      f[21] - f[26] + f[27] + (133*f[28])/2 - f[31]/2 - (9*f[36])/2 - 
      (7*f[37])/6 + 3*f[38], 24*f[1] - f[4] - (2687*f[11])/24 + 
      (67*f[12])/6 - 12*f[14] + f[16]/3 + f[26]/2 - f[27]/2 - 7*f[28] - 
      132*f[35] + 6*f[36] + (83*f[37])/6 - 3*f[38], 
     -4*f[1] - f[4]/3 - (1969*f[11])/36 + (47*f[12])/9 - (7*f[14])/2 + 
      f[16]/9 + f[26]/6 - f[27]/6 + (21*f[28])/2 - 8*f[35] - (5*f[36])/6 + 
      (113*f[37])/18 - f[38]/2, 4*f[1] + f[4]/3 + (1699*f[11])/36 - 
      (41*f[12])/9 + (7*f[14])/2 - f[16]/9 - f[26]/6 + f[27]/6 - 
      (23*f[28])/2 + 8*f[35] + (5*f[36])/6 - (113*f[37])/18 - f[38]/2, 
     45*f[11] - 4*f[12] + 6*f[28], f[4] - (1599*f[11])/32 + (39*f[12])/8 - 
      (4*f[13])/9 - (63*f[14])/8 - f[16]/3 - f[26]/2 + f[27]/2 + 
      (61*f[28])/24 - 2*f[29] - f[31]/9 - f[32]/6 + (37*f[36])/12 - 
      (25*f[37])/36, -4*f[1] + (227*f[11])/8 - (17*f[12])/6 + (7*f[14])/2 - 
      9*f[28] - 8*f[35] + (5*f[36])/3 - (16*f[37])/3 + (3*f[38])/2, 
     8*f[1] - (347*f[11])/8 + (25*f[12])/6 - (7*f[14])/2 + (7*f[28])/2 - 
      8*f[35] - (5*f[36])/6 + (7*f[37])/3 - (3*f[38])/2, 
     4*f[1] - f[4]/3 - (1895*f[11])/72 + (43*f[12])/18 + f[16]/9 + f[26]/6 - 
      f[27]/6 + (5*f[28])/3 - 16*f[35] + (71*f[37])/18 - f[38], 
     -123*f[11] + 12*f[12] - 12*f[14] - 4*f[28] + 60*f[35] - 20*f[37], f[38], 
     -4*f[1] + 30*f[11] - (8*f[12])/3 - f[28] + 6*f[35] - (4*f[37])/3 + 
      f[38], 24*f[1] - (7*f[4])/4 + (26497*f[11])/96 - (629*f[12])/24 + 
      (87*f[14])/4 + (7*f[16])/12 + (7*f[26])/8 - (7*f[27])/8 - 
      (179*f[28])/2 - 18*f[35] + (37*f[36])/4 - (379*f[37])/24 - (9*f[38])/2, 
     12*f[1] + f[4]/4 + (1553*f[11])/96 - (37*f[12])/24 + (3*f[14])/4 - 
      f[16]/12 - f[26]/8 + f[27]/8 - (25*f[28])/2 - 12*f[35] + (5*f[36])/4 - 
      (227*f[37])/24 - (3*f[38])/2, 12*f[1] - f[4]/4 - (3713*f[11])/96 + 
      (85*f[12])/24 - (3*f[14])/4 + f[16]/12 + f[26]/8 - f[27]/8 + 
      (9*f[28])/2 - 12*f[35] - (5*f[36])/4 + (227*f[37])/24 - (3*f[38])/2, 
     f[28]/8 - (3*f[35])/2, f[28]/16 - (3*f[35])/4, -1/4*f[28], 
     -1/2*f[28] - 3*f[35], (-3*f[28])/2 + 3*f[35], 
     (-11*f[28])/16 + (33*f[35])/4, f[28]/32 - (3*f[35])/8, 
     (-9*f[28])/8 - (15*f[35])/2, (67*f[28])/16 - (105*f[35])/4, 
     (5*f[28])/8 - (9*f[35])/2, f[28]/2, (5*f[28])/8 - (9*f[35])/2, 
     (-13*f[28])/16 - (57*f[35])/4, -1/8*f[28] - (3*f[35])/2, 
     -1/8*f[28] + (3*f[35])/2, (-3*f[28])/8 + (9*f[35])/2, f[28], 
     (-29*f[28])/8 - (9*f[35])/2, (431*f[28])/192 - (111*f[35])/16, 
     (-637*f[28])/64 - (4425*f[35])/16, (77*f[28])/32 + (793*f[35])/8, 
     (-877*f[28])/96 - (219*f[35])/8, (-733*f[28])/96 - (243*f[35])/8, 
     (-87*f[28])/4 - 234*f[35], (9*f[28])/4 + 15*f[35], 
     (-1561*f[28])/96 - (2343*f[35])/8, (-117*f[28])/16 + (423*f[35])/4 + 
      6*f[37], -1/2*f[28], (3*f[28])/8 - (9*f[35])/2, 
     (239*f[28])/192 - (39*f[35])/16 + (3*f[37])/2, 
     (-2001*f[28])/64 + (4779*f[35])/16 - (93*f[37])/2, 
     (881*f[28])/96 - (777*f[35])/8 + 14*f[37], (-13*f[28])/96 - (3*f[35])/8, 
     (-61*f[28])/96 - (3*f[35])/8, (13*f[28])/4 - 81*f[35], 
     (-3*f[28])/4 + 9*f[35], (-1945*f[28])/96 + (1881*f[35])/8 - 33*f[37], 
     -1/2*f[28] + 9*f[35], (7*f[28])/8 - (63*f[35])/2, 
     (-19*f[28])/12 + 24*f[35], (11*f[28])/12 - 12*f[35], 
     (-253*f[28])/96 - (531*f[35])/8, (-205*f[28])/96 - (459*f[35])/8, 
     (-133*f[28])/96 - (339*f[35])/8, (-9*f[28])/4 + 12*f[35] - 3*f[37], 
     (49*f[28])/8 - (81*f[35])/2 + 9*f[37], (-37*f[28])/12 + 17*f[35] - 
      4*f[37], (1343*f[28])/96 - (663*f[35])/8 + 21*f[37], 
     (1139*f[28])/96 - (579*f[35])/8 + 18*f[37], 16*f[28] - 132*f[35] + 
      27*f[37], -5*f[28] + 36*f[35] - 6*f[37], f[28], 
     (-17*f[28])/8 - (9*f[35])/2, (-157*f[28])/96 - (3*f[35])/8, 
     (-109*f[28])/96 - (3*f[35])/8, -1/4*f[28] + 6*f[35], 
     (-3*f[28])/8 - (21*f[35])/2, f[28]/4 - 3*f[35], 
     (-193*f[28])/96 + (105*f[35])/8, (-169*f[28])/96 + (105*f[35])/8, 
     -f[28] + 6*f[35], -f[28], (127*f[28])/24 + (993*f[35])/2, 
     (791*f[28])/12 - 699*f[35] + 102*f[37], (47*f[28])/12 - 225*f[35]}}}, 
  {1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
   ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
   zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
   F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
   F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
   ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
   F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
   ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
   F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], 
   F[1, 3]^2, ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, 
   F[1, 2]*F[1, 3]^2, F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, 
   F[1, 3]^3, F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], 
   ipi^2*F[1, 4], zeta3*F[1, 4], F[1, 1]*F[1, 4], ipi^2*F[1, 1]*F[1, 4], 
   F[1, 1]^2*F[1, 4], F[1, 1]^3*F[1, 4], F[1, 2]*F[1, 4], 
   ipi^2*F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], F[1, 1]^2*F[1, 2]*F[1, 4], 
   F[1, 2]^2*F[1, 4], F[1, 1]*F[1, 2]^2*F[1, 4], F[1, 2]^3*F[1, 4], 
   F[1, 3]*F[1, 4], ipi^2*F[1, 3]*F[1, 4], F[1, 1]^2*F[1, 3]*F[1, 4], 
   F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4], F[1, 2]^2*F[1, 3]*F[1, 4], 
   F[1, 3]^2*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], F[1, 2]*F[1, 3]^2*F[1, 4], 
   F[1, 3]^3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, F[1, 1]*F[1, 4]^2, 
   F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, F[1, 1]*F[1, 2]*F[1, 4]^2, 
   F[1, 2]^2*F[1, 4]^2, F[1, 3]*F[1, 4]^2, F[1, 1]*F[1, 3]*F[1, 4]^2, 
   F[1, 2]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, F[1, 4]^3, 
   F[1, 1]*F[1, 4]^3, F[1, 2]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, F[1, 4]^4, 
   F[2, 1], ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], ipi^2*F[2, 3], 
   F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], 
   F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 15], 
   F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 1], F[4, 2], 
   F[4, 3], F[4, 4], F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], F[4, 10], 
   F[4, 12], F[4, 13], F[4, 14], F[4, 15], F[4, 16], F[4, 17], F[4, 18], 
   F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], 
   F[4, 26], F[4, 27], F[4, 28], F[4, 29], F[4, 30], F[4, 31], F[4, 32], 
   F[4, 33], F[4, 34], F[4, 35], F[4, 36], F[4, 37], F[4, 38], F[4, 39], 
   F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], F[4, 45], F[4, 46], 
   F[4, 47], F[4, 48], F[4, 49], F[4, 50], F[4, 51], F[4, 52], F[4, 53], 
   F[4, 54], F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 61], 
   F[4, 62], F[4, 63], F[4, 64], F[4, 65], F[4, 66], F[4, 67]}}}


==> anc/amplitudes/a2_00-mppu.m <==
{{{f[1] -> (-2*y[1]^2)/3 + (2*y[1]^2*y[2])/(3*y[3]), 
   f[2] -> -4*y[1]^2 - 4*y[1]^2*y[2] + (4*y[1]^2)/y[4], 
   f[3] -> -8*y[1]^2 - 4*y[1]^2*y[2] - (8*y[1]^2*y[6]^2)/y[5] + y[7]/y[3], 
   f[4] -> -12*y[1]^2 - 20*y[1]^2*y[2] - 8*y[1]^2*y[6] + y[7]/y[3]^2 + 
     y[8]/y[3], f[5] -> (-4*y[1]^2*y[6])/y[5] + y[9]/4 + y[10]/(4*y[3]), 
   f[6] -> -28*y[1]^2 + 24*y[1]^2*y[2] + 38*y[1]^2*y[6] - 
     (4*y[1]^2*y[6]^2)/y[5]^2 + (6*y[1]^2*y[6]^2)/y[5] + 
     (72*y[1]^2*y[2]^2)/y[11] + y[12]/y[3], 
   f[7] -> (-39*y[1]^2)/(2*y[4]) - (8*y[1]^2)/(y[3]*y[4]) + 
     (4*y[1]^2*y[6])/y[5] - (72*y[1]^2*y[2]^2)/y[11]^2 + y[13]/(2*y[11]) + 
     y[14]/2 + y[15]/(2*y[3]^2) + y[16]/(2*y[3]), 
   f[8] -> -51*y[1]^2 - 39*y[1]^2*y[2] + (51*y[1]^2)/y[4] - 
     (72*y[1]^2*y[2]^2)/y[11], f[9] -> (-16*y[1]^2)/(3*y[4]) + 
     (8*y[1]^2*y[6])/(3*y[5]^2) + (8*y[1]^2*y[2])/(3*y[11]) + 
     y[17]/(3*y[5]) + y[18]/3 + y[19]/(3*y[3]), 
   f[10] -> (-23*y[1]^2)/(2*y[4]) + (4*y[1]^2*y[6])/y[5] - 
     (72*y[1]^2*y[2]^3)/y[11]^2 + y[20]/2 + y[21]/(2*y[11]) + y[22]/(2*y[3]), 
   f[11] -> (4*y[1]^2*y[6])/(3*y[3]^2) + (4*y[23])/3 + (4*y[24])/(3*y[3]), 
   f[12] -> (-4*y[1]^2*y[6])/(3*y[3]^2) - (4*y[25])/3 - (4*y[26])/(3*y[3]), 
   f[13] -> -6*y[1]^2 + (2*y[1]^2)/y[4] - 3*y[1]^2*y[2]*y[6] + 
     (2*y[1]^2*y[6])/y[3]^2 - 3*y[1]^2*y[6]^2 - (2*y[1]^2*y[2])/y[11] + 
     y[27]/y[3], f[14] -> 4*y[1]^2 + 4*y[1]^2*y[2], 
   f[15] -> -4*y[1]^2*y[2] + 4*y[1]^2*y[6], f[16] -> (2*y[28])/(3*y[2]), 
   f[17] -> -20*y[1]^2*y[2] + 20*y[1]^2*y[6] + (8*y[1]^2*y[6])/y[4]^2 + 
     y[29]/y[4], f[18] -> -32*y[1]^2 - 68*y[1]^2*y[2] + 68*y[1]^2*y[6] + 
     (28*y[1]^2*y[6])/y[4]^2 + y[30]/y[4], 
   f[19] -> (-72*y[1]^2*y[2]^2)/y[11]^2 + y[31]/(2*y[11]) + y[32]/(2*y[4]) + 
     y[33]/(2*y[3]) + y[34]/2 + y[35]/(2*y[4]^2), 
   f[20] -> (23*y[1]^2*y[6])/y[4]^2 - (72*y[1]^2*y[2]^3)/y[11]^2 + 
     y[36]/(2*y[11]) + y[37]/(2*y[4]) + y[38]/2, 
   f[21] -> 52*y[1]^2 + 24*y[1]^2*y[2] + (8*y[1]^2)/y[5] - 46*y[1]^2*y[6] + 
     2*y[1]^2*y[2]*y[6] + (12*y[1]^2*y[2])/y[11] + y[39]/y[3] + y[40]/y[2], 
   f[22] -> 188*y[1]^2 + 96*y[1]^2*y[2] + (12*y[1]^2)/y[5] - 
     186*y[1]^2*y[6] + 6*y[1]^2*y[2]*y[6] - (32*y[1]^2*y[6])/y[4]^3 - 
     (4*y[1]^2)/(y[2]*y[11]) + (36*y[1]^2*y[2])/y[11] + 
     (4*y[1]^2)/(y[3]*y[11]) + y[41]/y[4] + y[42]/y[3] + y[43]/y[4]^2 + 
     y[44]/y[2], f[23] -> 40*y[1]^2 + 92*y[1]^2*y[2] + (4*y[1]^2)/y[5] - 
     36*y[1]^2*y[6] + (144*y[1]^2*y[2]^3)/y[11]^3 + y[45]/y[11]^2 + 
     y[46]/y[11] + y[47]/y[2], f[24] -> (-4*y[1]^2)/y[3] - 
     (4*y[1]^2)/(3*y[2]*y[3]) - (4*y[48])/3 - (4*y[49])/(3*y[2]), 
   f[25] -> (-16*y[1]^2)/(3*y[2]) + (4*y[1]^2)/y[3] + 
     (4*y[1]^2)/(3*y[2]*y[3]) + (4*y[50])/3, 
   f[26] -> (-12*y[1]^2)/y[3] + (4*y[1]^2)/y[4] - (16*y[1]^2*y[2])/y[11]^2 + 
     y[51]/y[11], f[27] -> -4*y[1]^2 + y[52]/y[3]^2 + y[53]/y[3], 
   f[28] -> -133*y[1]^2 + (51*y[1]^2)/y[4] + (144*y[1]^2*y[2]^2)/y[11]^2 - 
     (68*y[1]^2*y[2])/y[11], f[29] -> -82*y[1]^2 + (7*y[1]^2)/y[4] - 
     (288*y[1]^2*y[2]^2)/y[11]^3 + y[54]/y[11]^2 + y[55]/y[11] + y[56]/y[3], 
   f[30] -> (15*y[1]^2)/(2*y[3]) - (23*y[1]^2)/(2*y[4]) + 
     (144*y[1]^2*y[2]^3)/y[11]^3 + y[57]/2 + y[58]/(2*y[11]^2) + 
     y[59]/(2*y[11]), f[31] -> 60*y[1]^2 + 16*y[1]^2*y[2] - 
     (24*y[1]^2)/y[3] + (4*y[1]^2)/y[5] - 16*y[1]^2*y[6] - 
     (288*y[1]^2*y[2]^3)/y[11]^4 + y[53]/y[2] + y[60]/y[11]^3 + 
     y[61]/y[11]^2 + y[62]/y[11], f[32] -> 4*y[1]^2 + (4*y[1]^2)/y[2], 
   f[33] -> (-2*y[1]^2)/(3*y[2]) + (2*y[1]^2)/(3*y[3]), 
   f[34] -> -8*y[1]^2 + (12*y[1]^2)/y[3] - (12*y[1]^2)/y[4] - 
     (8*y[1]^2)/y[11], f[35] -> 4*y[1]^2, 
   f[36] -> 39*y[1]^2 - (157*y[1]^2)/y[4] + (24*y[1]^2*y[2])/y[11], 
   f[37] -> -12*y[1]^2 - (8*y[1]^2)/y[5] + 2*y[1]^2*y[6] - 
     (36*y[1]^2)/y[11] + y[63]/y[2] + y[64]/y[3], 
   f[38] -> (-4*y[1]^2)/(3*y[3]^2) - (4*y[1]^2)/(3*y[2]*y[3]^2) + 
     (4*y[1]^2)/y[3] + (16*y[1]^2)/(3*y[2]*y[3]) - (4*y[65])/(3*y[2])}, 
  {y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2] - ex[3], 
   y[4] -> 1 + ex[2], y[5] -> ex[2] - ex[3], y[6] -> ex[3], 
   y[7] -> 8*ex[1]^2 - 16*ex[1]^2*ex[3] + 8*ex[1]^2*ex[3]^2, 
   y[8] -> 4*ex[1]^2 + 4*ex[1]^2*ex[3] - 8*ex[1]^2*ex[3]^2, 
   y[9] -> -1167*ex[1]^2 - 1339*ex[1]^2*ex[2], 
   y[10] -> 1151*ex[1]^2 - 1151*ex[1]^2*ex[3], y[11] -> -1 + ex[3], 
   y[12] -> 32*ex[1]^2 - 64*ex[1]^2*ex[3] + 32*ex[1]^2*ex[3]^2, 
   y[13] -> 18*ex[1]^2*ex[2] - 48*ex[1]^2*ex[2]^2, 
   y[14] -> -142*ex[1]^2 - 8*ex[1]^2*ex[2] + 32*ex[1]^2*ex[3], 
   y[15] -> -16*ex[1]^2 + 28*ex[1]^2*ex[3] - 12*ex[1]^2*ex[3]^2, 
   y[16] -> 221*ex[1]^2 - 233*ex[1]^2*ex[3] + 32*ex[1]^2*ex[3]^2, 
   y[17] -> 8*ex[1]^2 + 28*ex[1]^2*ex[3], 
   y[18] -> 20*ex[1]^2 + 28*ex[1]^2*ex[2] + 72*ex[1]^2*ex[3] + 
     3*ex[1]^2*ex[2]*ex[3] + 3*ex[1]^2*ex[3]^2, 
   y[19] -> -18*ex[1]^2 - 18*ex[1]^2*ex[3] + 33*ex[1]^2*ex[3]^2 + 
     3*ex[1]^2*ex[3]^3, y[20] -> 16*ex[1]^2 - 58*ex[1]^2*ex[2] + 
     16*ex[1]^2*ex[2]^2, y[21] -> -6*ex[1]^2*ex[2] + 96*ex[1]^2*ex[2]^2 + 
     24*ex[1]^2*ex[2]^3, y[22] -> 15*ex[1]^2 - 15*ex[1]^2*ex[3], 
   y[23] -> 2*ex[1]^2 - 4*ex[1]^2*ex[2] - 6*ex[1]^2*ex[3], 
   y[24] -> -2*ex[1]^2 + 3*ex[1]^2*ex[3], 
   y[25] -> -6*ex[1]^2 + 6*ex[1]^2*ex[3], 
   y[26] -> ex[1]^2 - 6*ex[1]^2*ex[3] + 6*ex[1]^2*ex[3]^2, 
   y[27] -> 8*ex[1]^2 - 6*ex[1]^2*ex[3] + 3*ex[1]^2*ex[3]^2 - 
     3*ex[1]^2*ex[3]^3, y[28] -> -ex[1]^2 + ex[1]^2*ex[3], 
   y[29] -> 8*ex[1]^2 - 12*ex[1]^2*ex[3], 
   y[30] -> 44*ex[1]^2 - 26*ex[1]^2*ex[3], 
   y[31] -> 66*ex[1]^2*ex[2] - 48*ex[1]^2*ex[2]^2, 
   y[32] -> 150*ex[1]^2 - 33*ex[1]^2*ex[3], 
   y[33] -> 24*ex[1]^2 - 28*ex[1]^2*ex[3], 
   y[34] -> -168*ex[1]^2 + 40*ex[1]^2*ex[2] + 40*ex[1]^2*ex[3], 
   y[35] -> -32*ex[1]^2 + 78*ex[1]^2*ex[3], 
   y[36] -> -6*ex[1]^2*ex[2] + 144*ex[1]^2*ex[2]^2 + 24*ex[1]^2*ex[2]^3, 
   y[37] -> -10*ex[1]^2 - 57*ex[1]^2*ex[3], 
   y[38] -> -24*ex[1]^2 - 74*ex[1]^2*ex[2] - 8*ex[1]^2*ex[2]^2 + 
     58*ex[1]^2*ex[3] - 16*ex[1]^2*ex[2]*ex[3], 
   y[39] -> -16*ex[1]^2 + 16*ex[1]^2*ex[3], 
   y[40] -> -20*ex[1]^2 + 28*ex[1]^2*ex[3] - 8*ex[1]^2*ex[3]^2, 
   y[41] -> -24*ex[1]^2 - 124*ex[1]^2*ex[3], 
   y[42] -> -28*ex[1]^2 + 40*ex[1]^2*ex[3], 
   y[43] -> 16*ex[1]^2 + 72*ex[1]^2*ex[3], 
   y[44] -> -20*ex[1]^2 + 28*ex[1]^2*ex[3] - 24*ex[1]^2*ex[3]^2, 
   y[45] -> -144*ex[1]^2*ex[2]^2 + 48*ex[1]^2*ex[2]^3, 
   y[46] -> 92*ex[1]^2*ex[2] - 96*ex[1]^2*ex[2]^2, 
   y[47] -> -4*ex[1]^2 + 12*ex[1]^2*ex[3] - 8*ex[1]^2*ex[3]^2, 
   y[48] -> -2*ex[1]^2 + 4*ex[1]^2*ex[2] - 2*ex[1]^2*ex[3], 
   y[49] -> -ex[1]^2 - ex[1]^2*ex[3] - 2*ex[1]^2*ex[3]^2, 
   y[50] -> 2*ex[1]^2 - 2*ex[1]^2*ex[3], 
   y[51] -> -8*ex[1]^2 - 16*ex[1]^2*ex[2], 
   y[52] -> 8*ex[1]^2 - 8*ex[1]^2*ex[3], 
   y[53] -> -4*ex[1]^2 + 8*ex[1]^2*ex[3], 
   y[54] -> 96*ex[1]^2*ex[2] - 192*ex[1]^2*ex[2]^2, 
   y[55] -> -68*ex[1]^2 + 72*ex[1]^2*ex[2], 
   y[56] -> -11*ex[1]^2 - 4*ex[1]^2*ex[3], 
   y[57] -> -24*ex[1]^2 + 16*ex[1]^2*ex[2], 
   y[58] -> 12*ex[1]^2*ex[2] - 240*ex[1]^2*ex[2]^2 + 48*ex[1]^2*ex[2]^3, 
   y[59] -> 2*ex[1]^2 + 136*ex[1]^2*ex[2] - 72*ex[1]^2*ex[2]^2, 
   y[60] -> 240*ex[1]^2*ex[2]^2 - 192*ex[1]^2*ex[2]^3, 
   y[61] -> -136*ex[1]^2*ex[2] + 192*ex[1]^2*ex[2]^2, 
   y[62] -> 4*ex[1]^2 - 160*ex[1]^2*ex[2], 
   y[63] -> -12*ex[1]^2 + 8*ex[1]^2*ex[3], 
   y[64] -> 8*ex[1]^2 + 16*ex[1]^2*ex[3] + 2*ex[1]^2*ex[3]^2, 
   y[65] -> 3*ex[1]^2 + 2*ex[1]^2*ex[3]}}, 
 {{{{-6*f[1] - f[14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-18*f[1] - 3*f[14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, -12*f[1] - 2*f[14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {(-123*f[1])/2 - (45*f[14])/4 + f[35], f[1], 0, 0, 
     18*f[1] + (169*f[2])/12 + (193*f[14])/12 - (13*f[35])/4 + f[36]/3, 0, 0, 
     -6*f[1], 0, 0, 0, 0, 0, 0, -12*f[1] - 2*f[14], 0, 0, 0, 6*f[1] + f[14], 
     0, 0, 0, 0, 0, 0, -36*f[1] - f[2] - 6*f[14], 0, 0, 12*f[1], 0, 0, 0, 
     12*f[1] + 2*f[14], 0, 0, 0, 0, 0, 0, -6*f[1] - f[14], 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, f[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 6*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -6*f[1] - f[14], 0, 0, 0, -6*f[1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {(-663*f[1])/4 - (249*f[14])/8 + (7*f[35])/2, 
     (3*f[1])/2 - f[4]/12 - f[14]/3, 0, 900*f[1] + 77*f[14], 
     87*f[1] + (1183*f[2])/24 + (1375*f[14])/24 - (67*f[35])/8 + (7*f[36])/6, 
     17*f[1] + (4*f[14])/3, 0, -18*f[1] - (169*f[2])/24 - (145*f[14])/24 + 
      (13*f[35])/8 - f[36]/6, 0, 40*f[1] + (11*f[14])/3, 0, f[3], 
     -29*f[1] - (5*f[14])/2, 0, f[4], 0, -96*f[1] - 9*f[14], 0, -1/2*f[4], 0, 
     114*f[1] + 9*f[14], 0, -42*f[1] - 3*f[14], 0, 0, 
     -123*f[1] - (7*f[2])/2 - (41*f[14])/2, -49*f[1] - (25*f[14])/6, 0, 
     54*f[1] + (169*f[2])/6 + (169*f[14])/6 - (13*f[35])/2 + (2*f[36])/3, 0, 
     -120*f[1] - 10*f[14], 0, -f[4], 0, 228*f[1] + 20*f[14], 0, 
     -126*f[1] - 10*f[14], 0, 0, -36*f[1] - (3*f[2])/2 - f[4]/2 - 6*f[14], 0, 
     96*f[1] + 8*f[14], 0, -138*f[1] - 12*f[14], 0, 0, -36*f[1] - 4*f[14], 0, 
     0, 0, (7*f[2])/2 - 2*f[14] + 2*f[35], -2*f[1], 0, 0, 0, -6*f[1], 0, 0, 
     0, 12*f[1], 0, -6*f[1], 0, 0, f[2], 0, 0, 0, 0, 0, 0, -6*f[1], 0, 0, 0, 
     9*f[1] + f[2]/2 - 2*f[14], 0, 6*f[1], 0, -6*f[1], 0, 0, -6*f[1], 0, 0, 
     0, 6*f[1], 0, 0, 0, 0, f[4]/2, 0, 0, 0, -9*f[1] + 2*f[14], 0, 
     -24*f[1] - 2*f[14], -96*f[1] - 8*f[14], 56*f[1] + (14*f[14])/3, 
     -36*f[1] - 4*f[14], -48*f[1] - 4*f[14], -132*f[1] - 10*f[14], 
     24*f[1] - 2*f[14], 0, 0, 24*f[1], 0, 0, 0, 0, 24*f[1] + 4*f[14], 
     -4*f[1], -4*f[1] - (2*f[14])/3, 126*f[1] + 10*f[14], 6*f[1], -6*f[1], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[5], (99*f[1])/4 + (1633*f[2])/576 + f[7]/6 - f[8]/18 - f[10]/6 - 
      (5*f[11])/48 - (5*f[12])/48 + (1769*f[14])/576 - (5*f[15])/24 - f[16] + 
      f[28]/12 + (7*f[32])/12 + 3*f[33] - (3*f[34])/8 + (523*f[35])/192 + 
      (13*f[36])/144 + f[37]/12, (3227*f[1])/480 + (2587*f[14])/1920, 
     409*f[1] - (61819*f[2])/432 - (199*f[4])/6 - 81*f[9] - (292*f[11])/3 - 
      (436*f[12])/3 - (43*f[13])/9 - (216919*f[14])/432 - 83*f[15] + 
      (99943*f[35])/144 - (187*f[36])/108, (567*f[1])/2 + (8635*f[2])/48 + 
      f[8] + (10759*f[14])/48 - (667*f[35])/16 + (55*f[36])/12, 
     16*f[1] - (347*f[2])/576 - (2*f[4])/3 - (13*f[9])/12 - (17*f[11])/12 - 
      (5*f[12])/3 - f[13]/12 - (5731*f[14])/576 - (7*f[15])/3 + 
      (2539*f[35])/192 + f[36]/144, (-10903*f[1])/6 - 243*f[14], 
     -57*f[1] + (1217*f[2])/96 - f[8]/3 - (3*f[11])/8 - (3*f[12])/8 + 
      (977*f[14])/96 - (3*f[15])/4 + 6*f[16] + f[28]/2 - (7*f[32])/2 - 
      18*f[33] + (9*f[34])/4 + (467*f[35])/32 + (5*f[36])/24 - f[37]/2, 
     (-151*f[1])/12 - (7*f[14])/2, -5*f[1] - (1007*f[2])/108 - (11*f[4])/6 - 
      (5*f[9])/3 - (7*f[11])/2 - (29*f[12])/6 - (2*f[13])/9 - 
      (3239*f[14])/108 - 5*f[15] + (953*f[35])/36 - (5*f[36])/27, 
     (-4429*f[1])/48 - (199*f[14])/16, f[6], -18*f[1] + (575*f[2])/144 + 
      (5*f[4])/4 + (17*f[9])/6 + (13*f[11])/4 + (55*f[12])/12 + f[13]/3 + 
      (2465*f[14])/144 + (7*f[15])/3 - (367*f[35])/16 + f[36]/36, 
     (27085*f[1])/24 + (5299*f[14])/24, -243*f[1] - (3115*f[2])/48 - f[3] - 
      2*f[7] + (2*f[8])/3 + 2*f[10] + f[11]/2 + f[12]/2 - (3851*f[14])/48 + 
      f[15] - f[28] - (453*f[35])/16 - (19*f[36])/12, 
     (49*f[1])/3 + (17*f[14])/4, (283*f[2])/12 + (9*f[4])/2 + 9*f[9] + 
      15*f[11] + (39*f[12])/2 + 2*f[13] + (931*f[14])/12 + 15*f[15] - 
      (333*f[35])/4 + f[36]/3, (4673*f[1])/24 + (209*f[14])/8, 
     123*f[1] + 4*f[2] + f[3]/2 + f[7] - f[10] + 16*f[14] + (9*f[35])/2, 
     (-573*f[1])/64 - (127*f[14])/64, 18*f[1] - (307*f[2])/12 - (9*f[4])/2 - 
      12*f[9] - 18*f[11] - 24*f[12] - 2*f[13] - (1093*f[14])/12 - 18*f[15] + 
      (429*f[35])/4 - f[36]/3, (-8921*f[1])/32 - (1107*f[14])/32, 
     -10*f[1] + (109*f[2])/12 + (3*f[4])/2 + (14*f[9])/3 + (20*f[11])/3 + 
      (28*f[12])/3 + (2*f[13])/3 + (1181*f[14])/36 + 6*f[15] - 
      (493*f[35])/12 + f[36]/9, (8581*f[1])/48 + (341*f[14])/16, 
     (-2071*f[1])/48 - 5*f[14], (-663*f[1])/2 - f[8] - (249*f[14])/4 + 
      7*f[35], -40*f[1] + (23819*f[2])/5184 + (23*f[4])/12 + (15*f[9])/4 + 
      (37*f[11])/9 + (59*f[12])/9 + (41*f[13])/108 + (130787*f[14])/5184 + 
      (79*f[15])/18 - (59099*f[35])/1728 + (47*f[36])/1296, 
     (274919*f[1])/96 + (9471*f[14])/32, (387*f[1])/2 + (3421*f[2])/48 + 
      f[11]/4 + f[12]/4 + (3413*f[14])/48 + f[15]/2 - 12*f[16] + 7*f[32] + 
      36*f[33] - (9*f[34])/2 - (197*f[35])/16 + (25*f[36])/12 + f[37], 
     (-799*f[1])/48 + (61*f[14])/16, (2615*f[2])/144 + 5*f[4] + 6*f[9] + 
      10*f[11] + 14*f[12] + (2*f[13])/3 + (11087*f[14])/144 + 14*f[15] - 
      (3623*f[35])/48 + (11*f[36])/36, (15427*f[1])/48 + (2237*f[14])/48, 
     (-2583*f[1])/4 - (73*f[2])/16 + 2*f[3] - 2*f[5] + 2*f[7] - 2*f[10] - 
      (2311*f[14])/16 + (471*f[35])/16 - f[36]/4, 
     (-371*f[1])/32 - (121*f[14])/32, 36*f[1] - (1763*f[2])/36 - 10*f[4] - 
      24*f[9] - 37*f[11] - (97*f[12])/2 - (14*f[13])/3 - (6347*f[14])/36 - 
      35*f[15] + (2513*f[35])/12 - (5*f[36])/9, (-8865*f[1])/16 - 
      (1211*f[14])/16, -42*f[1] + (10813*f[2])/432 + 5*f[4] + 15*f[9] + 
      (68*f[11])/3 + (88*f[12])/3 + (22*f[13])/9 + (42517*f[14])/432 + 
      (58*f[15])/3 - (18733*f[35])/144 + (25*f[36])/108, 
     (17099*f[1])/32 + (2137*f[14])/32, (-16565*f[1])/96 - (1975*f[14])/96, 
     f[7], (-2395*f[1])/192 - (291*f[14])/64, 30*f[1] + (377*f[2])/72 - 
      4*f[4] - 6*f[9] - 9*f[11] - 13*f[12] - (2*f[13])/3 - (2863*f[14])/72 - 
      12*f[15] + (1543*f[35])/24 + (5*f[36])/18, (-11227*f[1])/32 - 
      (1933*f[14])/32, -42*f[1] + (11029*f[2])/432 + 6*f[4] + 15*f[9] + 
      (68*f[11])/3 + (88*f[12])/3 + (22*f[13])/9 + (43381*f[14])/432 + 
      (58*f[15])/3 - (19021*f[35])/144 + (25*f[36])/108, 
     (8207*f[1])/16 + (1141*f[14])/16, (-4037*f[1])/16 - (503*f[14])/16, 
     -21*f[1] + (8371*f[2])/1296 + (4*f[4])/3 + 3*f[9] + (41*f[11])/9 + 
      (55*f[12])/9 + (10*f[13])/27 + (26467*f[14])/1296 + (40*f[15])/9 - 
      (13483*f[35])/432 + (31*f[36])/324, (6821*f[1])/96 + (2719*f[14])/96, 
     (-14147*f[1])/96 - (2017*f[14])/96, (-1465*f[1])/96 - (199*f[14])/32, 
     f[8], f[1]/2 - (4477*f[2])/2592 + (5*f[11])/9 + (5*f[12])/18 - 
      (11*f[13])/27 - (8461*f[14])/2592 + (5*f[15])/18 + (1453*f[35])/864 - 
      (25*f[36])/648, (-150653*f[1])/96 - (12991*f[14])/96, 
     (39*f[1])/2 + (1667*f[2])/24 - (2*f[8])/3 - f[11]/2 - f[12]/2 + 
      (1567*f[14])/24 - f[15] + f[28] + (107*f[35])/8 + (11*f[36])/6, 
     (-149*f[1])/16 - (97*f[14])/48, f[9], (-243*f[1])/16 - (95*f[14])/48, 
     (3567*f[1])/4 + (201*f[2])/16 + 2*f[5] + (2823*f[14])/16 - 
      (327*f[35])/16 + f[36]/4, (455*f[1])/96 + (15*f[14])/32, 
     (-79*f[2])/36 + f[11] + f[12]/2 + (2*f[13])/3 - (211*f[14])/36 - f[15] + 
      (61*f[35])/12 - f[36]/9, (481*f[1])/16 + (43*f[14])/16, 
     12*f[1] + (959*f[2])/432 - f[9] - (8*f[11])/3 - (4*f[12])/3 - 
      (4*f[13])/9 - f[14]/432 - (4*f[15])/3 + (985*f[35])/144 + 
      (11*f[36])/108, (-743*f[1])/32 - (77*f[14])/32, 
     (199*f[1])/32 + (71*f[14])/96, f[2] - 9*f[14] + 9*f[35], 
     (1349*f[1])/96 + (239*f[14])/96, f[2] + 4*f[14] - 4*f[35], 
     (135*f[1])/4 + 6*f[14], -f[2] - 4*f[14] + 4*f[35], 
     (-329*f[1])/8 - (35*f[14])/8, (293*f[1])/16 + (23*f[14])/16, 
     -9*f[1] - f[2]/2 + 2*f[35], (-691*f[1])/32 - (169*f[14])/32, 
     (197*f[1])/32 + (23*f[14])/32, (37*f[1])/4 + 2*f[14], 
     (39*f[1])/2 + (2311*f[2])/96 - f[8]/3 - f[10] - f[11]/8 - f[12]/8 + 
      (429*f[14])/32 - f[15]/4 - 6*f[16] + f[28]/2 + (7*f[32])/2 + 18*f[33] - 
      (9*f[34])/4 + (205*f[35])/32 + (19*f[36])/24 + f[37]/2, 
     (1815*f[1])/64 + (215*f[14])/192, (-85*f[2])/48 + f[9] - 
      (157*f[14])/48 - (75*f[35])/16 - f[36]/12, 
     (351*f[1])/32 + (97*f[14])/32, 12*f[1] + (1175*f[2])/432 - f[9] - 
      (8*f[11])/3 - (4*f[12])/3 - (4*f[13])/9 + (863*f[14])/432 - 
      (4*f[15])/3 + (697*f[35])/144 + (11*f[36])/108, 
     (-177*f[1])/16 - (27*f[14])/16, (13*f[1])/4 + (3*f[14])/4, 
     -9*f[1] - f[2]/2 + 2*f[35], (-691*f[1])/32 - (169*f[14])/32, 
     (197*f[1])/32 + (23*f[14])/32, (111*f[1])/8 + 3*f[14], 
     13*f[1] + (529*f[2])/648 - (8*f[11])/9 - (4*f[12])/9 - (4*f[13])/27 - 
      (1139*f[14])/648 - (4*f[15])/9 - (133*f[35])/216 + f[36]/162, 
     (-97*f[1])/32 - (121*f[14])/96, (199*f[1])/32 + (71*f[14])/96, 
     (37*f[1])/4 + 2*f[14], (-1109*f[1])/96 - (217*f[14])/96, 
     -123*f[1] - 4*f[2] - f[7] - 16*f[14] - (9*f[35])/2, 
     (-2113*f[1])/96 - (229*f[14])/96, f[10], (607*f[1])/48 + f[14]/6, 
     (-39*f[1])/2 - (2023*f[2])/96 + f[8]/3 + f[11]/8 + f[12]/8 - 
      (349*f[14])/32 + f[15]/4 + 6*f[16] - f[28]/2 - (7*f[32])/2 - 18*f[33] + 
      (9*f[34])/4 - (285*f[35])/32 - (19*f[36])/24 - f[37]/2, 
     (403*f[1])/48 + (3*f[14])/2, -48*f[1] + (221*f[2])/432 + f[4] + 3*f[9] + 
      (4*f[11])/3 + (11*f[12])/3 + (5*f[13])/9 + (3509*f[14])/432 - 
      (4*f[15])/3 - (2669*f[35])/144 - (7*f[36])/108, 
     6*f[1] + (1471*f[2])/72 + 4*f[4] + 6*f[9] + 9*f[11] + 13*f[12] + 
      (2*f[13])/3 + (4747*f[14])/72 + 12*f[15] - (1555*f[35])/24 + 
      (7*f[36])/18, 12*f[1] - (4105*f[2])/432 - (7*f[4])/3 - 5*f[9] - 
      (17*f[11])/3 - (28*f[12])/3 - (7*f[13])/9 - (14425*f[14])/432 - 
      (10*f[15])/3 + (5617*f[35])/144 - (13*f[36])/108, 
     -24*f[1] + (371*f[2])/72 + 2*f[4] + 6*f[9] + 9*f[11] + 11*f[12] + 
      (4*f[13])/3 + (1811*f[14])/72 + 6*f[15] - (1019*f[35])/24 - f[36]/18, 
     60*f[1] + (157*f[2])/6 + 2*f[4] + 2*f[11] + 2*f[12] + (293*f[14])/6 + 
      4*f[15] - (29*f[35])/2 + (2*f[36])/3, -21*f[1] + (2341*f[2])/96 + 
      5*f[4] + f[8]/3 + 9*f[9] + 15*f[11] + (39*f[12])/2 + f[13] + 
      (10237*f[14])/96 + (47*f[15])/16 - (69*f[17])/16 + (21*f[18])/8 - 
      f[19] - f[28]/2 - f[32]/2 - 3*f[33] - (3837*f[35])/32 + (13*f[36])/24, 
     48*f[1] - (355*f[2])/72 + f[4] + 6*f[9] + 9*f[11] + 11*f[12] + 
      (10*f[13])/3 - (1507*f[14])/72 - 6*f[15] + (67*f[35])/24 - 
      (7*f[36])/18, -12*f[1] - (959*f[2])/432 + f[9] + (8*f[11])/3 + 
      (4*f[12])/3 - (5*f[13])/9 + f[14]/432 + (4*f[15])/3 - (985*f[35])/144 - 
      (11*f[36])/108, (427*f[2])/432 - f[9] - (4*f[11])/3 - (5*f[12])/3 + 
      f[13]/9 + (1243*f[14])/432 + (4*f[15])/3 + (365*f[35])/144 + 
      (7*f[36])/108, 36*f[1] + 4*f[2] - 8*f[35], 
     (-57*f[1])/4 - (7235*f[2])/144 - (2*f[8])/3 + 3*f[9] + (25*f[11])/8 + 
      (37*f[12])/8 + f[13] - (7967*f[14])/144 + (49*f[15])/4 - 30*f[16] + 
      f[23] + 3*f[24] + 3*f[25] + f[28]/3 + 4*f[32] + 21*f[33] - 
      (9*f[34])/4 - (247*f[35])/16 - (47*f[36])/36 + f[37]/2, 
     18*f[1] - (349*f[2])/144 - f[9] - 2*f[11] - f[12] - f[13]/3 - 
      (1885*f[14])/144 - 4*f[15] + (853*f[35])/48 - f[36]/36, 
     -24*f[1] + (35*f[2])/144 + f[9] + 3*f[11] + 2*f[12] + f[13]/3 + 
      (1379*f[14])/144 + 4*f[15] - (683*f[35])/48 - f[36]/36, f[11], -2*f[4], 
     f[12], f[4]/3 - f[11], 66*f[1] - (367*f[2])/18 - 5*f[4] - 12*f[9] - 
      15*f[11] - 22*f[12] - (5*f[13])/3 - (1465*f[14])/18 - 12*f[15] + 
      (637*f[35])/6 - (2*f[36])/9, f[13], -18*f[1] + (205*f[2])/36 + 
      2*f[11] + f[12] + f[13]/3 + (661*f[14])/36 + 4*f[15] - (181*f[35])/12 + 
      f[36]/9, (-3*f[1])/4 - f[14]/4, (-3*f[1])/8 - f[14]/8, (-3*f[1])/2, 
     -6*f[1] - f[14]/2, -6*f[1] + f[14]/2, (33*f[1])/8 + (11*f[14])/8, 
     (-3*f[1])/16 - f[14]/16, (-57*f[1])/4 - (5*f[14])/4, 
     (-9*f[1])/8 - (35*f[14])/8, (-3*f[1])/4 - (3*f[14])/4, 3*f[1], 
     (-3*f[1])/4 - (3*f[14])/4, (-153*f[1])/8 - (19*f[14])/8, 
     (-9*f[1])/4 - f[14]/4, (3*f[1])/4 + f[14]/4, (9*f[1])/4 + (3*f[14])/4, 
     6*f[1] - f[14]/2, (-105*f[1])/4 + (3*f[14])/4, 
     (209*f[1])/32 - (29*f[14])/32, (-10761*f[1])/32 - (1043*f[14])/32, 
     (1817*f[1])/16 + (533*f[14])/48, (-1315*f[1])/16 - (17*f[14])/16, 
     (-1219*f[1])/16 - (33*f[14])/16, (-729*f[1])/2 - 30*f[14], 
     (57*f[1])/2 + f[14]/2, (-6247*f[1])/16 - (529*f[14])/16, 
     (495*f[1])/8 + (189*f[14])/8, -3*f[1] + f[14]/2, 
     (-9*f[1])/4 - (9*f[14])/4, (161*f[1])/32 + (19*f[14])/32, 
     (3555*f[1])/32 - (111*f[14])/32, (-673*f[1])/16 + (59*f[14])/48, 
     (-19*f[1])/16 - (57*f[14])/16, (-67*f[1])/16 - (49*f[14])/16, 
     (-123*f[1])/2 - 18*f[14], (9*f[1])/2 + (5*f[14])/2, 
     (1817*f[1])/16 - (81*f[14])/16, 6*f[1] + f[14], 
     (-105*f[1])/4 - (15*f[14])/4, (29*f[1])/2 + (17*f[14])/4, 
     (-13*f[1])/2 - (35*f[14])/12, (-1315*f[1])/16 - (121*f[14])/16, 
     (-1123*f[1])/16 - (105*f[14])/16, (-811*f[1])/16 - (77*f[14])/16, 
     (-3*f[1])/2 - f[14]/2, (-15*f[1])/4 + (3*f[14])/4, 
     (-3*f[1])/2 - f[14]/2, (17*f[1])/16 + (59*f[14])/16, 
     (-19*f[1])/16 + (47*f[14])/16, -36*f[1] + f[14]/2, 6*f[1] + f[14], 
     6*f[1], (-69*f[1])/4 - (3*f[14])/4, (-163*f[1])/16 - f[14]/16, 
     (-115*f[1])/16 - f[14]/16, (9*f[1])/2 + f[14], 
     (-51*f[1])/4 - (7*f[14])/4, (-3*f[1])/2 - f[14]/2, 
     (17*f[1])/16 + (35*f[14])/16, (41*f[1])/16 + (35*f[14])/16, f[14], 
     -6*f[1], (2113*f[1])/4 + (229*f[14])/4, (-607*f[1])/2 - 4*f[14], 
     (-403*f[1])/2 - 36*f[14]}}, {{f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {3*f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2*f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {2*f[2] + 2*f[14] + (45*f[15])/4 - 3*f[35], f[16], 0, 0, 
     (157*f[2])/12 + (157*f[14])/12 + 3*f[15] - f[17] - (5*f[35])/4 + 
      f[36]/3, 0, 0, -6*f[16], 0, 0, 0, 0, 0, 0, 2*f[15], 0, 0, 0, -f[15], 0, 
     0, 0, 0, 0, 0, f[17], 0, 0, 12*f[16], 0, 0, 0, -2*f[15], 0, 0, 0, 0, 0, 
     0, f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*f[15] - f[17], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*f[16], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[15], 0, 0, 0, -6*f[16], 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {7*f[2] + 7*f[14] + (249*f[15])/8 - (21*f[35])/2, 
     -f[1] + f[14]/6 + f[15]/12 + (3*f[16])/2 - f[35]/3, 0, 
     -77*f[15] + 438*f[16], (1147*f[2])/24 + (1147*f[14])/24 + 9*f[15] - 
      f[18] - (75*f[35])/8 + (7*f[36])/6, (-4*f[15])/3 + 9*f[16], 0, 
     (-157*f[2])/24 - (157*f[14])/24 - (7*f[15])/2 - 9*f[16] + f[17]/2 + 
      (5*f[35])/8 - f[36]/6, 0, (-11*f[15])/3 + 18*f[16], 0, f[15] - f[35], 
     (5*f[15])/2 - 14*f[16], 0, 12*f[1] - 2*f[14] + 3*f[15] + 4*f[35], 0, 
     9*f[15] - 42*f[16], 0, -6*f[1] + f[14] - (3*f[15])/2 - 2*f[35], 0, 
     -9*f[15] + 60*f[16], 0, 3*f[15] - 24*f[16], 0, 0, f[18], 
     (25*f[15])/6 - 24*f[16], 0, (157*f[2])/6 + (157*f[14])/6 + 10*f[15] + 
      18*f[16] - 2*f[17] - (5*f[35])/2 + (2*f[36])/3, 0, 10*f[15] - 60*f[16], 
     0, -12*f[1] + 2*f[14] - 3*f[15] - 4*f[35], 0, -20*f[15] + 108*f[16], 0, 
     10*f[15] - 66*f[16], 0, 0, -6*f[1] + f[14] - (9*f[15])/2 + (3*f[17])/2 - 
      2*f[35], 0, -8*f[15] + 48*f[16], 0, 12*f[15] - 66*f[16], 0, 0, 
     4*f[15] - 12*f[16], 0, 0, 0, 4*f[2] + 4*f[14] + (45*f[15])/2 - f[18] - 
      6*f[35], -2*f[16], 0, 0, 0, -6*f[16], 0, 0, 0, 12*f[16], 0, -6*f[16], 
     0, 0, 6*f[15] - f[17], 0, 0, 0, 0, 0, 0, -6*f[16], 0, 0, 0, 
     5*f[15] + 9*f[16] - f[17]/2, 0, 6*f[16], 0, -6*f[16], 0, 0, -6*f[16], 0, 
     0, 0, 6*f[16], 0, 0, 0, 0, 6*f[1] - f[14] + (3*f[15])/2 + 2*f[35], 0, 0, 
     0, -2*f[15] - 9*f[16], 0, 2*f[15] - 12*f[16], 8*f[15] - 48*f[16], 
     (-14*f[15])/3 + 28*f[16], 4*f[15] - 12*f[16], 4*f[15] - 24*f[16], 
     10*f[15] - 72*f[16], 2*f[15] + 36*f[16], 0, 0, 24*f[16], 0, 0, 0, 0, 
     -4*f[15], -4*f[16], (2*f[15])/3, -10*f[15] + 66*f[16], 6*f[16], 
     -6*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(45*f[2])/2 + (45*f[14])/2 + (1339*f[15])/16 - (137*f[35])/4, 
     (-2267*f[2])/576 - f[8]/18 - (3011*f[14])/576 + (93*f[15])/32 + 
      (25*f[16])/4 - (25*f[17])/96 - (7*f[18])/48 + f[19]/6 - f[20]/6 + 
      f[28]/12 + f[32]/12 + (289*f[35])/64 - (11*f[36])/144, 
     (-2587*f[15])/1920 + (36799*f[16])/960, (3869*f[1])/4 + 359*f[2] - 
      (119*f[11])/24 - (119*f[12])/24 + (9077*f[14])/36 + (3131*f[15])/36 + 
      1325*f[16] - (6053*f[17])/36 + (118*f[18])/3 - (100*f[21])/3 - 
      (103*f[24])/3 - (451*f[25])/6 - (476*f[32])/3 - 833*f[33] + 
      (357*f[34])/4 + 850*f[35] + (19*f[36])/3 - (119*f[37])/6, 
     (8167*f[2])/48 + f[8] + (9499*f[14])/48 + 29*f[15] - 11*f[17] - 
      f[18]/2 - (547*f[35])/16 + (55*f[36])/12, (419*f[1])/48 + 
      (122*f[2])/27 - (17*f[11])/288 - (17*f[12])/288 + (1927*f[14])/432 + 
      (223*f[15])/48 + (74*f[16])/3 - (103*f[17])/36 + (2*f[18])/3 - 
      (5*f[21])/12 + f[24]/8 - (17*f[32])/9 - (119*f[33])/12 + 
      (17*f[34])/16 + (86*f[35])/9 + (11*f[36])/108 - (17*f[37])/72, 
     243*f[15] - (10579*f[16])/6, (-3331*f[2])/96 - f[8]/3 - 
      (4171*f[14])/96 - (15*f[15])/16 - (75*f[16])/2 - (131*f[17])/16 + 
      (19*f[18])/8 + f[28]/2 - f[32]/2 + (1243*f[35])/32 - (19*f[36])/24, 
     (7*f[15])/2 - (71*f[16])/6, (-11*f[1])/3 + (721*f[2])/432 - f[11]/18 - 
      f[12]/18 + (1265*f[14])/432 + 4*f[15] + (49*f[16])/3 + (41*f[17])/18 - 
      (2*f[18])/3 - f[21]/2 - f[25] - (16*f[32])/9 - (28*f[33])/3 + f[34] - 
      (65*f[35])/144 - (11*f[36])/108 - (2*f[37])/9, 
     (199*f[15])/16 - (3763*f[16])/48, (3453*f[1])/16 + (43*f[2])/4 + 
      f[5]/2 - f[8] + (1099*f[14])/32 + (7*f[15])/2 - (15*f[35])/8, 
     (-59*f[1])/3 - (6019*f[2])/864 + f[11]/9 + f[12]/9 - (4451*f[14])/864 - 
      (41*f[15])/9 - (247*f[16])/6 + (115*f[17])/24 - (7*f[18])/6 + 
      (11*f[21])/12 + (7*f[24])/12 + (17*f[25])/12 + (32*f[32])/9 + 
      (56*f[33])/3 - 2*f[34] - (5821*f[35])/288 - (31*f[36])/216 + 
      (4*f[37])/9, (-5299*f[15])/24 + (47131*f[16])/24, 
     (1181*f[2])/48 + (2*f[8])/3 + (2021*f[14])/48 - (25*f[15])/2 + 2*f[18] - 
      2*f[19] + 2*f[20] - f[28] - (869*f[35])/16 + (5*f[36])/12, 
     (-17*f[15])/4 + (94*f[16])/3, 18*f[1] + (593*f[2])/48 + (353*f[14])/48 - 
      (27*f[15])/2 + 6*f[16] - 3*f[17] + f[18] + (3*f[21])/2 - (3*f[24])/2 + 
      (223*f[35])/16 + (5*f[36])/12, (-209*f[15])/8 + (4799*f[16])/24, 
     7*f[2] + 7*f[14] + 7*f[15] + (13*f[17])/2 - 3*f[18] + f[19] - f[20] - 
      12*f[35], (127*f[15])/64 - (1107*f[16])/64, (93*f[1])/2 + (11*f[2])/2 - 
      f[11]/4 - f[12]/4 + (11*f[14])/3 + 23*f[15] + 54*f[16] - (19*f[17])/2 + 
      2*f[18] - 3*f[21] - 3*f[25] - 8*f[32] - 42*f[33] + (9*f[34])/2 + 
      (75*f[35])/2 - f[37], (1107*f[15])/32 - (10055*f[16])/32, 
     (-179*f[1])/6 - (1253*f[2])/216 + (5*f[11])/36 + (5*f[12])/36 - 
      (745*f[14])/216 - (85*f[15])/9 - (106*f[16])/3 + (35*f[17])/6 - 
      (4*f[18])/3 + (4*f[21])/3 + (2*f[24])/3 + (7*f[25])/3 + (40*f[32])/9 + 
      (70*f[33])/3 - (5*f[34])/2 - (1787*f[35])/72 - (5*f[36])/54 + 
      (5*f[37])/9, (-341*f[15])/16 + (10219*f[16])/48, 
     5*f[15] - (2575*f[16])/48, (63*f[2])/4 - f[8] - 12*f[14] - 11*f[15] + 
      11*f[17] + f[18]/2 + 2*f[35], (-1331*f[1])/48 - (2603*f[2])/216 + 
      (49*f[11])/288 + (49*f[12])/288 - (4157*f[14])/432 - (439*f[15])/48 - 
      (166*f[16])/3 + (85*f[17])/12 - (14*f[18])/9 + (47*f[21])/36 + 
      (5*f[24])/24 + (25*f[25])/12 + (49*f[32])/9 + (343*f[33])/12 - 
      (49*f[34])/16 - (2077*f[35])/72 - (25*f[36])/108 + (49*f[37])/72, 
     (-9471*f[15])/32 + (239225*f[16])/96, (3829*f[2])/48 + (3829*f[14])/48 + 
      14*f[15] + 75*f[16] + 11*f[17] - 4*f[18] + f[32] - (341*f[35])/16 + 
      (25*f[36])/12, (-61*f[15])/16 + (47*f[16])/48, 
     (-33*f[1])/2 - (997*f[2])/48 + f[11]/4 + f[12]/4 - (319*f[14])/16 - 
      15*f[15] - 63*f[16] - 2*f[17] + f[18] + 2*f[21] + 3*f[25] + 8*f[32] + 
      42*f[33] - (9*f[34])/2 - (283*f[35])/16 - f[36]/12 + f[37], 
     (-2237*f[15])/48 + (13669*f[16])/48, (-205*f[2])/16 - (205*f[14])/16 - 
      (5*f[15])/8 + (35*f[17])/8 - (11*f[18])/4 + 2*f[19] - 2*f[20] - 
      (9*f[35])/16 - f[36]/4, (121*f[15])/32 - (941*f[16])/32, 
     (57*f[1])/2 + (5*f[2])/12 - f[11]/4 - f[12]/4 + (7*f[14])/12 + 
      30*f[15] + 48*f[16] - (5*f[17])/2 - 5*f[21] + (3*f[24])/2 - 3*f[25] - 
      8*f[32] - 42*f[33] + (9*f[34])/2 + (91*f[35])/4 - f[36]/3 - f[37], 
     (1211*f[15])/16 - (9375*f[16])/16, -70*f[1] - (313*f[2])/18 + f[11]/3 + 
      f[12]/3 - (191*f[14])/18 - (45*f[15])/2 - 77*f[16] + 11*f[17] - 
      (7*f[18])/3 + (23*f[21])/6 + 2*f[24] + 5*f[25] + (32*f[32])/3 + 
      56*f[33] - 6*f[34] - (341*f[35])/6 - (2*f[36])/9 + (4*f[37])/3, 
     (-2137*f[15])/32 + (19829*f[16])/32, (1975*f[15])/96 - (20267*f[16])/96, 
     f[19], (291*f[15])/64 - (1045*f[16])/192, (57*f[1])/2 + (131*f[2])/3 - 
      f[11]/4 - f[12]/4 + (233*f[14])/6 + 8*f[15] + 54*f[16] + (3*f[17])/2 - 
      f[18] - 2*f[21] - 3*f[25] - 8*f[32] - 42*f[33] + (9*f[34])/2 + 
      23*f[35] + (2*f[36])/3 - f[37], (1933*f[15])/32 - (11293*f[16])/32, 
     -58*f[1] - (385*f[2])/18 + f[11]/3 + f[12]/3 - (263*f[14])/18 - 
      16*f[15] - 77*f[16] + 7*f[17] - (4*f[18])/3 + (23*f[21])/6 + 2*f[24] + 
      5*f[25] + (32*f[32])/3 + 56*f[33] - 6*f[34] - (305*f[35])/6 - 
      (2*f[36])/9 + (4*f[37])/3, (-1141*f[15])/16 + (9137*f[16])/16, 
     (503*f[15])/16 - (4907*f[16])/16, (-58*f[1])/3 - (529*f[2])/54 + 
      f[11]/9 + f[12]/9 - (335*f[14])/54 - f[15] - (50*f[16])/3 + f[17]/3 + 
      (2*f[18])/9 + (17*f[21])/18 + (2*f[24])/3 + (5*f[25])/3 + 
      (32*f[32])/9 + (56*f[33])/3 - 2*f[34] - (281*f[35])/18 - (2*f[36])/27 + 
      (4*f[37])/9, (-2719*f[15])/96 + (13835*f[16])/96, 
     (2017*f[15])/96 - (17597*f[16])/96, (199*f[15])/32 - (3715*f[16])/96, 
     (-7*f[2])/4 + f[8] + 26*f[14] + (293*f[15])/4 - 11*f[17] - f[18]/2 - 
      23*f[35], (-385*f[1])/12 - (13807*f[2])/864 + (11*f[11])/72 + 
      (11*f[12])/72 - (10439*f[14])/864 + (77*f[15])/18 - (113*f[16])/3 + 
      (155*f[17])/36 - (10*f[18])/9 + (11*f[21])/18 + (9*f[24])/4 + 
      (31*f[25])/12 + (44*f[32])/9 + (77*f[33])/3 - (11*f[34])/4 - 
      (7121*f[35])/288 - (67*f[36])/216 + (11*f[37])/18, 
     (12991*f[15])/96 + (76765*f[16])/96, (-667*f[2])/24 - (2*f[8])/3 - 
      (1087*f[14])/24 + (65*f[15])/8 - (147*f[17])/8 + (19*f[18])/4 + f[28] + 
      (631*f[35])/8 - f[36]/6, (97*f[15])/48 - (387*f[16])/16, 
     (-43*f[1])/2 - (281*f[2])/144 + f[11]/12 + f[12]/12 - (193*f[14])/144 - 
      (13*f[15])/2 - 14*f[16] + (25*f[17])/3 - 2*f[18] + f[21]/2 + 
      (8*f[32])/3 + 14*f[33] - (3*f[34])/2 - (887*f[35])/48 - (5*f[36])/36 + 
      f[37]/3, (95*f[15])/48 - (485*f[16])/16, (429*f[2])/16 + 
      (429*f[14])/16 + (125*f[15])/8 + (69*f[17])/8 - (13*f[18])/4 - 
      (391*f[35])/16 + f[36]/4, (-15*f[15])/32 + (185*f[16])/96, 
     (105*f[1])/2 + (127*f[2])/12 - f[11]/4 - f[12]/4 + (35*f[14])/4 + 
      13*f[15] + 60*f[16] - (33*f[17])/2 + 4*f[18] - f[21] - (3*f[24])/2 - 
      3*f[25] - 8*f[32] - 42*f[33] + (9*f[34])/2 + (193*f[35])/4 + f[36]/3 - 
      f[37], (-43*f[15])/16 + (223*f[16])/16, (-27*f[1])/2 - f[2]/72 + 
      f[11]/12 + f[12]/12 - (53*f[14])/72 - (13*f[15])/3 - 29*f[16] + 
      (13*f[17])/2 - (5*f[18])/3 + f[21]/6 + 2*f[25] + (8*f[32])/3 + 
      14*f[33] - (3*f[34])/2 - (125*f[35])/8 - f[36]/18 + f[37]/3, 
     (77*f[15])/32 - (281*f[16])/32, (-71*f[15])/96 + (57*f[16])/32, 
     14*f[2] + 14*f[14] + 13*f[15] + 13*f[17] - 4*f[18] - 23*f[35], 
     (-239*f[15])/96 + (2507*f[16])/96, -8*f[2] - 4*f[14] + 7*f[15] - 
      8*f[17] + 2*f[18] + 4*f[35], -6*f[15] + (315*f[16])/4, 
     8*f[2] + 4*f[14] - 7*f[15] + 8*f[17] - 2*f[18] - 4*f[35], 
     (35*f[15])/8 - (119*f[16])/8, (-23*f[15])/16 + (155*f[16])/16, 
     4*f[2] + 2*f[14] - (11*f[15])/2 - 9*f[16] + 4*f[17] - f[18] - 2*f[35], 
     (169*f[15])/32 - (2269*f[16])/32, (-23*f[15])/32 + (59*f[16])/32, 
     -2*f[15] + (97*f[16])/4, (-2381*f[2])/96 - f[8]/3 - (3221*f[14])/96 + 
      (289*f[15])/16 + (75*f[16])/2 - (163*f[17])/16 + (19*f[18])/8 - f[20] + 
      f[28]/2 + f[32]/2 + (1397*f[35])/32 - (5*f[36])/24, 
     (-215*f[15])/192 - (631*f[16])/64, (-43*f[1])/2 - (119*f[2])/9 + 
      f[11]/12 + f[12]/12 - (155*f[14])/18 + (15*f[15])/2 - 5*f[16] - 
      f[17]/6 + f[21]/2 + (8*f[32])/3 + 14*f[33] - (3*f[34])/2 - 
      (44*f[35])/3 - (2*f[36])/9 + f[37]/3, (-97*f[15])/32 + (1065*f[16])/32, 
     (-27*f[1])/2 - (289*f[2])/72 + f[11]/12 + f[12]/12 - (197*f[14])/72 - 
      (5*f[15])/6 - 29*f[16] + (5*f[17])/2 - (2*f[18])/3 + f[21]/6 + 
      2*f[25] + (8*f[32])/3 + 14*f[33] - (3*f[34])/2 - (109*f[35])/8 - 
      f[36]/18 + f[37]/3, (27*f[15])/16 - (15*f[16])/16, 
     (-3*f[15])/4 - (5*f[16])/4, 4*f[2] + 2*f[14] - (11*f[15])/2 - 9*f[16] + 
      4*f[17] - f[18] - 2*f[35], (169*f[15])/32 - (2269*f[16])/32, 
     (-23*f[15])/32 + (59*f[16])/32, -3*f[15] + (291*f[16])/8, 
     (-35*f[1])/3 - (1529*f[2])/216 + f[11]/18 + f[12]/18 - (961*f[14])/216 + 
      (133*f[15])/18 - (7*f[16])/3 - (8*f[17])/9 + f[18]/9 + (2*f[21])/9 + 
      (2*f[25])/3 + (16*f[32])/9 + (28*f[33])/3 - f[34] - (631*f[35])/72 - 
      (5*f[36])/54 + (2*f[37])/9, (121*f[15])/96 - (719*f[16])/32, 
     (-71*f[15])/96 + (57*f[16])/32, -2*f[15] + (97*f[16])/4, 
     (217*f[15])/96 - (5207*f[16])/96, -7*f[2] - 7*f[14] - (13*f[15])/2 - 
      (13*f[17])/2 + 3*f[18] - f[19] + (23*f[35])/2, 
     (229*f[15])/96 - (739*f[16])/96, f[20], -1/6*f[15] - (305*f[16])/48, 
     (2093*f[2])/96 + f[8]/3 + (2933*f[14])/96 - (33*f[15])/16 - 
      (75*f[16])/2 + (59*f[17])/16 - (11*f[18])/8 - f[28]/2 - f[32]/2 - 
      (1221*f[35])/32 + (5*f[36])/24, (-3*f[15])/2 - (29*f[16])/48, 
     (-35*f[1])/4 - (71*f[2])/18 + f[11]/24 + f[12]/24 - (53*f[14])/36 - 
      (23*f[15])/4 - 34*f[16] + 3*f[17] - (2*f[18])/3 + (2*f[21])/3 - 
      f[24]/2 + f[25] + (4*f[32])/3 + 7*f[33] - (3*f[34])/4 - (85*f[35])/6 - 
      f[36]/9 + f[37]/6, (-57*f[1])/2 - (11*f[2])/2 + f[11]/4 + f[12]/4 - 
      (20*f[14])/3 - (37*f[15])/2 - 54*f[16] + (19*f[17])/2 - 2*f[18] + 
      2*f[21] + 3*f[25] + 8*f[32] + 42*f[33] - (9*f[34])/2 - (63*f[35])/2 + 
      f[37], (73*f[1])/4 + (259*f[2])/72 - f[11]/8 - f[12]/8 + 
      (157*f[14])/72 + (151*f[15])/12 + 46*f[16] - (37*f[17])/6 + 
      (4*f[18])/3 - (4*f[21])/3 - f[24]/2 - 3*f[25] - 4*f[32] - 21*f[33] + 
      (9*f[34])/4 + (541*f[35])/24 + f[36]/18 - f[37]/2, f[21], 
     24*f[1] + (157*f[2])/6 + (109*f[14])/6 - 14*f[15] + (27*f[35])/2 + 
      (2*f[36])/3, f[22], (291*f[1])/2 + (223*f[2])/4 - (3*f[11])/4 - 
      (3*f[12])/4 + (173*f[14])/4 + (33*f[15])/2 + 192*f[16] - 25*f[17] + 
      6*f[18] - 2*f[21] - 3*f[24] - 6*f[25] - 24*f[32] - 126*f[33] + 
      (27*f[34])/2 + (491*f[35])/4 + f[36] - 3*f[37], 
     (-261*f[1])/4 - (2477*f[2])/72 + (7*f[11])/24 + (7*f[12])/24 - 
      (1759*f[14])/72 + (145*f[15])/12 - 88*f[16] + (9*f[17])/2 - 
      (4*f[18])/3 + (4*f[21])/3 + (9*f[24])/2 + 4*f[25] + (28*f[32])/3 + 
      49*f[33] - (21*f[34])/4 - (385*f[35])/8 - (11*f[36])/18 + (7*f[37])/6, 
     (121*f[1])/4 + (1079*f[2])/72 - f[11]/8 - f[12]/8 + (689*f[14])/72 - 
      (77*f[15])/12 + 42*f[16] - (13*f[17])/6 + (2*f[18])/3 - (2*f[21])/3 - 
      (5*f[24])/2 - 3*f[25] - 4*f[32] - 21*f[33] + (9*f[34])/4 + 
      (569*f[35])/24 + (5*f[36])/18 - f[37]/2, -16*f[2] - 8*f[14] + 
      34*f[15] + 36*f[16] - 18*f[17] + 4*f[18] + 8*f[35], f[23], 
     (-19*f[1])/4 - (119*f[2])/18 + f[11]/24 + f[12]/24 - (173*f[14])/36 + 
      (21*f[15])/4 - 4*f[16] + f[17]/6 + (3*f[24])/2 + 3*f[25] + 
      (4*f[32])/3 + 7*f[33] - (3*f[34])/4 - (29*f[35])/6 - f[36]/9 + f[37]/6, 
     (19*f[1])/4 + (319*f[2])/72 - f[11]/24 - f[12]/24 + (21*f[14])/8 - 
      (47*f[15])/12 - 4*f[16] - f[17]/6 - f[24]/2 - 2*f[25] - (4*f[32])/3 - 
      7*f[33] + (3*f[34])/4 + (145*f[35])/24 + f[36]/18 - f[37]/6, f[24], 
     -24*f[1] + 4*f[14] - 6*f[15] - 8*f[35], f[25], 
     4*f[1] - (2*f[14])/3 + f[15] - f[24] + (4*f[35])/3, 
     (267*f[1])/4 + (64*f[2])/3 - (3*f[11])/8 - (3*f[12])/8 + 
      (169*f[14])/12 + (101*f[15])/4 + 111*f[16] - 14*f[17] + 3*f[18] - 
      (7*f[21])/2 - (3*f[24])/2 - 6*f[25] - 12*f[32] - 63*f[33] + 
      (27*f[34])/4 + 67*f[35] + f[36]/3 - (3*f[37])/2, 
     (315*f[1])/4 + (413*f[2])/12 - (3*f[11])/8 - (3*f[12])/8 + 
      (151*f[14])/6 - (31*f[15])/4 + 117*f[16] - 11*f[17] + 3*f[18] - 
      (3*f[21])/2 - (9*f[24])/2 - 6*f[25] - 12*f[32] - 63*f[33] + 
      (27*f[34])/4 + (255*f[35])/4 + (2*f[36])/3 - (3*f[37])/2, 
     (105*f[1])/4 + (95*f[2])/6 - f[11]/8 - f[12]/8 + (137*f[14])/12 - 
      (13*f[15])/4 + 9*f[16] - 5*f[17] + f[18] - f[21]/2 - (3*f[24])/2 - 
      3*f[25] - 4*f[32] - 21*f[33] + (9*f[34])/4 + (43*f[35])/2 + f[36]/3 - 
      f[37]/2, f[15]/4 + (3*f[16])/4, f[15]/8 + (3*f[16])/8, (-3*f[16])/2, 
     f[15]/2 - 3*f[16], -1/2*f[15] - 9*f[16], (-11*f[15])/8 - (33*f[16])/8, 
     f[15]/16 + (3*f[16])/16, (5*f[15])/4 - (27*f[16])/4, 
     (35*f[15])/8 + (201*f[16])/8, (3*f[15])/4 + (15*f[16])/4, 3*f[16], 
     (3*f[15])/4 + (15*f[16])/4, (19*f[15])/8 - (39*f[16])/8, 
     f[15]/4 - (3*f[16])/4, -1/4*f[15] - (3*f[16])/4, 
     (-3*f[15])/4 - (9*f[16])/4, f[15]/2 + 9*f[16], 
     (-3*f[15])/4 - (123*f[16])/4, (29*f[15])/32 + (383*f[16])/32, 
     (1043*f[15])/32 - (4503*f[16])/32, (-533*f[15])/48 + (751*f[16])/16, 
     (17*f[15])/16 - (1213*f[16])/16, (33*f[15])/16 - (1021*f[16])/16, 
     30*f[15] - (369*f[16])/2, -1/2*f[15] + (51*f[16])/2, 
     (529*f[15])/16 - (3073*f[16])/16, (-189*f[15])/8 - (927*f[16])/8, 
     -1/2*f[15] + 12*f[16], (9*f[15])/4 - (171*f[16])/4, 
     (-19*f[15])/32 - (241*f[16])/32, (111*f[15])/32 - (3555*f[16])/32, 
     (-59*f[15])/48 + (1033*f[16])/16, (57*f[15])/16 - (1693*f[16])/16, 
     (49*f[15])/16 - (1501*f[16])/16, 18*f[15] - (231*f[16])/2, 
     (-5*f[15])/2 + (51*f[16])/2, (81*f[15])/16 - (2881*f[16])/16, -f[15], 
     (15*f[15])/4 - (15*f[16])/4, (-17*f[15])/4 - 11*f[16], 
     (35*f[15])/12 + 11*f[16], (121*f[15])/16 - (589*f[16])/16, 
     (105*f[15])/16 - (493*f[16])/16, (77*f[15])/16 - (349*f[16])/16, 
     f[15]/2 + (3*f[16])/2, (-3*f[15])/4 - (33*f[16])/4, 
     f[15]/2 + (3*f[16])/2, (-59*f[15])/16 - (337*f[16])/16, 
     (-47*f[15])/16 - (301*f[16])/16, -1/2*f[15] - 39*f[16], -f[15], 6*f[16], 
     (3*f[15])/4 - (51*f[16])/4, f[15]/16 - (157*f[16])/16, 
     f[15]/16 - (109*f[16])/16, -f[15] - (3*f[16])/2, 
     (7*f[15])/4 - (9*f[16])/4, f[15]/2 + (3*f[16])/2, 
     (-35*f[15])/16 - (193*f[16])/16, (-35*f[15])/16 - (169*f[16])/16, 
     -f[15] - 6*f[16], -6*f[16], (-229*f[15])/4 + (739*f[16])/4, 
     4*f[15] + (305*f[16])/2, 36*f[15] + (29*f[16])/2}}, 
   {{f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {3*f[32] + 18*f[33] - 6*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[32] + 12*f[33] - 4*f[35], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {(157*f[2])/6 + (157*f[14])/6 + (41*f[32])/4 + 
      (123*f[33])/2 - 28*f[35] + (2*f[36])/3, -1/3*f[32] - f[33] + f[35]/3, 
     0, 0, f[26], 0, 0, 2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 0, 0, 0, 
     2*f[32] + 12*f[33] - 4*f[35], 0, 0, 0, -f[32] - 6*f[33] + 2*f[35], 0, 0, 
     0, 0, 0, 0, -f[2] - f[14] + 6*f[32] + 36*f[33] - 9*f[35], 0, 0, 
     -4*f[32] - 12*f[33] + 4*f[35], 0, 0, 0, -2*f[32] - 12*f[33] + 4*f[35], 
     0, 0, 0, 0, 0, 0, f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, f[2] + f[14] - 3*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[32] - 6*f[33] + 2*f[35], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 
     2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(1099*f[2])/12 + (1099*f[14])/12 + (221*f[32])/8 + (663*f[33])/4 - 
      (163*f[35])/2 + (7*f[36])/3, -1/12*f[27] - f[32]/2 - (3*f[33])/2 + 
      f[35]/2, 0, -223*f[32] - 900*f[33] + 300*f[35], 
     (7*f[26])/2 - 4*f[32] - 24*f[33] + 9*f[35], (-13*f[32])/3 - 17*f[33] + 
      (17*f[35])/3, 0, -1/2*f[26] + 3*f[32] + 9*f[33] - 3*f[35], 0, 
     (-29*f[32])/3 - 40*f[33] + (40*f[35])/3, 0, -12*f[1] - 3*f[35], 
     (43*f[32])/6 + 29*f[33] - (29*f[35])/3, 0, f[27], 0, 
     23*f[32] + 96*f[33] - 32*f[35], 0, -1/2*f[27], 0, 
     -29*f[32] - 114*f[33] + 38*f[35], 0, 11*f[32] + 42*f[33] - 14*f[35], 0, 
     0, (293*f[2])/6 + (293*f[14])/6 + (41*f[32])/2 + 123*f[33] - 
      (95*f[35])/2 + (4*f[36])/3, (73*f[32])/6 + 49*f[33] - (49*f[35])/3, 0, 
     2*f[26] - 6*f[32] - 18*f[33] + 6*f[35], 0, 30*f[32] + 120*f[33] - 
      40*f[35], 0, -f[27], 0, -56*f[32] - 228*f[33] + 76*f[35], 0, 
     32*f[32] + 126*f[33] - 42*f[35], 0, 0, (-3*f[2])/2 - (3*f[14])/2 - 
      f[27]/2 + 6*f[32] + 36*f[33] - (15*f[35])/2, 0, 
     -24*f[32] - 96*f[33] + 32*f[35], 0, 34*f[32] + 138*f[33] - 46*f[35], 0, 
     0, 8*f[32] + 36*f[33] - 12*f[35], 0, 0, 0, (7*f[2])/2 + (7*f[14])/2 - 
      (17*f[35])/2, (2*f[32])/3 + 2*f[33] - (2*f[35])/3, 0, 0, 0, 
     2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, -4*f[32] - 12*f[33] + 4*f[35], 0, 
     2*f[32] + 6*f[33] - 2*f[35], 0, 0, f[2] + f[14] - 3*f[35], 0, 0, 0, 0, 
     0, 0, 2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, f[2]/2 + f[14]/2 - 3*f[32] - 
      9*f[33] + (3*f[35])/2, 0, -2*f[32] - 6*f[33] + 2*f[35], 0, 
     2*f[32] + 6*f[33] - 2*f[35], 0, 0, 2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 
     -2*f[32] - 6*f[33] + 2*f[35], 0, 0, 0, 0, f[27]/2, 0, 0, 0, 
     3*f[32] + 9*f[33] - 3*f[35], 0, 6*f[32] + 24*f[33] - 8*f[35], 
     24*f[32] + 96*f[33] - 32*f[35], -14*f[32] - 56*f[33] + (56*f[35])/3, 
     8*f[32] + 36*f[33] - 12*f[35], 12*f[32] + 48*f[33] - 16*f[35], 
     34*f[32] + 132*f[33] - 44*f[35], -10*f[32] - 24*f[33] + 8*f[35], 0, 0, 
     -8*f[32] - 24*f[33] + 8*f[35], 0, 0, 0, 0, -4*f[32] - 24*f[33] + 
      8*f[35], (4*f[32])/3 + 4*f[33] - (4*f[35])/3, 
     (2*f[32])/3 + 4*f[33] - (4*f[35])/3, -32*f[32] - 126*f[33] + 42*f[35], 
     -2*f[32] - 6*f[33] + 2*f[35], 2*f[32] + 6*f[33] - 2*f[35], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(2355*f[2])/8 + (2355*f[14])/8 + (1151*f[32])/16 + (3453*f[33])/8 - 
      (915*f[35])/4 + (15*f[36])/2, (1537*f[1])/16 + (4597*f[2])/576 + 
      f[4]/8 + f[5]/6 + f[7]/6 - f[8]/18 - f[11]/24 + (5*f[12])/24 + 
      (12791*f[14])/576 + f[15]/12 + f[25]/4 - f[26]/4 - f[27]/8 + f[28]/12 - 
      f[30]/6 - (67*f[32])/24 - (25*f[33])/2 + f[34]/6 + (157*f[35])/64 + 
      (25*f[36])/144, (-43253*f[32])/5760 - (3227*f[33])/480 + 
      (3227*f[35])/1440, (-2083*f[1])/4 + (58169*f[2])/36 - (119*f[11])/24 - 
      (119*f[12])/24 + (9121*f[14])/6 + (2795*f[15])/36 - (784*f[16])/3 - 
      31*f[26] - (199*f[27])/6 - (3247*f[32])/9 - (7531*f[33])/3 + 
      (485*f[34])/4 - (9859*f[35])/36 + (91*f[36])/3 + (27*f[37])/2 + 
      (245*f[38])/6, (-255*f[2])/8 - (255*f[14])/8 + (55*f[26])/4 + f[28] - 
      (15*f[32])/2 - 45*f[33] + f[34]/2 + (461*f[35])/8 - f[36]/2, 
     (-181*f[1])/48 + (2519*f[2])/72 - (17*f[11])/288 - (17*f[12])/288 + 
      (14321*f[14])/432 + (247*f[15])/144 - (43*f[16])/6 - (23*f[26])/72 - 
      (2*f[27])/3 - (935*f[32])/72 - (194*f[33])/3 + (145*f[34])/48 + 
      (205*f[35])/72 + (23*f[36])/36 + (13*f[37])/72 + f[38]/8, 
     (10741*f[32])/18 + (10903*f[33])/6 - (10903*f[35])/18, 
     (-1091*f[2])/48 - (1139*f[14])/48 - f[15] - (3*f[25])/2 - (17*f[26])/8 + 
      f[29]/2 + (163*f[32])/8 + (387*f[33])/4 - (5*f[34])/2 - 
      (277*f[35])/16 - (5*f[36])/12, (293*f[32])/72 + (151*f[33])/12 - 
      (151*f[35])/36, (-101*f[1])/3 + (377*f[2])/9 - f[11]/18 - f[12]/18 + 
      (2399*f[14])/54 + (17*f[15])/9 - (16*f[16])/3 - (19*f[26])/18 - 
      (11*f[27])/6 - (419*f[32])/36 - (461*f[33])/6 + (41*f[34])/12 - 
      (97*f[35])/18 + (7*f[36])/9 + (5*f[37])/18 + f[38], 
     (256*f[32])/9 + (4429*f[33])/48 - (4429*f[35])/144, 
     (2685*f[1])/16 - (158*f[2])/3 + f[5]/2 - (1039*f[14])/96 - f[28] - 
      (275*f[35])/8 - (5*f[36])/3, (40*f[1])/3 - (1337*f[2])/24 + f[11]/9 + 
      f[12]/9 - (11359*f[14])/216 - (8*f[15])/3 + 11*f[16] + (17*f[26])/18 + 
      (5*f[27])/4 + (1069*f[32])/72 + (347*f[33])/4 - (101*f[34])/24 + 
      (415*f[35])/72 - (19*f[36])/18 - (17*f[37])/36 - (5*f[38])/6, 
     (-9277*f[32])/18 - (27085*f[33])/24 + (27085*f[35])/72, 
     (-4611*f[1])/4 - (341*f[2])/48 - (3*f[4])/2 - 2*f[5] - 2*f[7] + 
      (2*f[8])/3 + f[11]/2 - (5*f[12])/2 - (2813*f[14])/16 + f[15] + 
      (3*f[26])/2 + (3*f[27])/2 - f[28] + 2*f[30] - (67*f[32])/4 - 
      (201*f[33])/2 + (9*f[34])/2 - (47*f[35])/16 - (5*f[36])/12, 
     (-143*f[32])/18 - (49*f[33])/3 + (49*f[35])/9, 
     108*f[1] - (475*f[2])/6 - (254*f[14])/3 - 8*f[15] + 36*f[16] + 
      (7*f[26])/2 + (9*f[27])/2 + (33*f[32])/4 + (183*f[33])/2 - 
      (13*f[34])/4 + 47*f[35] - (5*f[36])/3 - (3*f[37])/2 - (3*f[38])/2, 
     (-592*f[32])/9 - (4673*f[33])/24 + (4673*f[35])/72, 
     (4611*f[1])/8 + (679*f[2])/96 + (3*f[4])/4 + f[5] + f[7] - f[8]/3 - 
      f[11]/4 + (5*f[12])/4 + (8777*f[14])/96 - f[15]/2 - (3*f[26])/8 - 
      (3*f[27])/4 + f[28]/2 - f[29]/2 - f[30] + (67*f[32])/8 + 
      (201*f[33])/4 - (5*f[34])/2 - (59*f[35])/32 + (7*f[36])/24, 
     (35*f[32])/8 + (573*f[33])/64 - (191*f[35])/64, 
     (-231*f[1])/2 + (607*f[2])/4 - f[11]/4 - f[12]/4 + (1799*f[14])/12 + 
      (23*f[15])/2 - 48*f[16] - (9*f[26])/2 - (9*f[27])/2 - 24*f[32] - 
      198*f[33] + 9*f[34] - (233*f[35])/4 + 3*f[36] + 2*f[37] + 3*f[38], 
     (593*f[32])/6 + (8921*f[33])/32 - (8921*f[35])/96, 
     (265*f[1])/6 - (901*f[2])/12 + (5*f[11])/36 + (5*f[12])/36 - 
      (7915*f[14])/108 - (25*f[15])/6 + 16*f[16] + (31*f[26])/18 + 
      (3*f[27])/2 + (257*f[32])/18 + 109*f[33] - (31*f[34])/6 + 
      (757*f[35])/36 - (13*f[36])/9 - (7*f[37])/9 - (5*f[38])/3, 
     (-1175*f[32])/18 - (8581*f[33])/48 + (8581*f[35])/144, 
     (2323*f[32])/144 + (2071*f[33])/48 - (2071*f[35])/144, 
     (1099*f[2])/6 + (1099*f[14])/6 - f[28] + (221*f[32])/4 + (663*f[33])/2 - 
      163*f[35] + (14*f[36])/3, (1109*f[1])/48 - (5899*f[2])/72 + 
      (49*f[11])/288 + (49*f[12])/288 - (33865*f[14])/432 - (221*f[15])/48 + 
      (89*f[16])/6 + (91*f[26])/72 + (23*f[27])/12 + (1789*f[32])/72 + 
      150*f[33] - (305*f[34])/48 + (215*f[35])/72 - (55*f[36])/36 - 
      (5*f[37])/8 - (15*f[38])/8, (-16067*f[32])/18 - (274919*f[33])/96 + 
      (274919*f[35])/288, (275*f[2])/8 + (291*f[14])/8 + 2*f[15] + 3*f[25] + 
      (25*f[26])/4 - (191*f[32])/4 - (471*f[33])/2 + 6*f[34] + 
      (479*f[35])/8 + f[36]/2, (47*f[32])/18 + (799*f[33])/48 - 
      (799*f[35])/144, (159*f[1])/2 - (2755*f[2])/24 + f[11]/4 + f[12]/4 - 
      (2831*f[14])/24 - (15*f[15])/2 + 24*f[16] + (11*f[26])/4 + 5*f[27] + 
      (107*f[32])/4 + (363*f[33])/2 - (17*f[34])/2 + (187*f[35])/8 - 
      (13*f[36])/6 - f[37] - 3*f[38], (-3637*f[32])/36 - (15427*f[33])/48 + 
      (15427*f[35])/144, (4563*f[1])/4 + (341*f[2])/48 + (3*f[4])/2 + 
      2*f[5] + 2*f[7] - (2*f[8])/3 - f[11]/2 + (5*f[12])/2 + 
      (2813*f[14])/16 - f[15] - (3*f[26])/2 - (3*f[27])/2 + f[28] - f[29] - 
      2*f[30] + (71*f[32])/4 + (213*f[33])/2 - (9*f[34])/2 - (145*f[35])/16 + 
      (5*f[36])/12, (41*f[32])/6 + (371*f[33])/32 - (371*f[35])/96, 
     (-483*f[1])/2 + (973*f[2])/4 - f[11]/4 - f[12]/4 + (2993*f[14])/12 + 
      (43*f[15])/2 - 96*f[16] - (17*f[26])/2 - 10*f[27] - (61*f[32])/2 - 
      291*f[33] + 12*f[34] - (455*f[35])/4 + 5*f[36] + 4*f[37] + (9*f[38])/2, 
     190*f[32] + (8865*f[33])/16 - (2955*f[35])/16, 
     136*f[1] - (5105*f[2])/24 + f[11]/3 + f[12]/3 - (15175*f[14])/72 - 
      12*f[15] + 56*f[16] + (61*f[26])/12 + 5*f[27] + (221*f[32])/6 + 
      294*f[33] - (55*f[34])/4 + (1519*f[35])/24 - (25*f[36])/6 - 
      (5*f[37])/2 - 3*f[38], (-577*f[32])/3 - (17099*f[33])/32 + 
      (17099*f[35])/96, (1151*f[32])/18 + (16565*f[33])/96 - 
      (16565*f[35])/288, (4659*f[1])/8 + (1773*f[2])/32 + (3*f[4])/4 + f[5] + 
      f[7] - f[8]/3 - f[11]/4 + (5*f[12])/4 + (13417*f[14])/96 - f[15]/2 - 
      (3*f[26])/8 - (3*f[27])/4 + f[28]/2 - f[29]/2 + (231*f[32])/8 + 
      (693*f[33])/4 - (5*f[34])/2 - (1595*f[35])/32 + (13*f[36])/8, 
     (215*f[32])/72 + (2395*f[33])/192 - (2395*f[35])/576, 
     (-135*f[1])/2 + 104*f[2] - f[11]/4 - f[12]/4 + (643*f[14])/6 + 
      (15*f[15])/2 - 24*f[16] - f[26] - 4*f[27] - 21*f[32] - 156*f[33] + 
      (15*f[34])/2 - 20*f[35] + 2*f[36] + f[37] + 3*f[38], 
     (2815*f[32])/24 + (11227*f[33])/32 - (11227*f[35])/96, 
     136*f[1] - (5093*f[2])/24 + f[11]/3 + f[12]/3 - (15283*f[14])/72 - 
      12*f[15] + 56*f[16] + (61*f[26])/12 + 6*f[27] + (221*f[32])/6 + 
      294*f[33] - (55*f[34])/4 + (1435*f[35])/24 - (25*f[36])/6 - 
      (5*f[37])/2 - 3*f[38], (-542*f[32])/3 - (8207*f[33])/16 + 
      (8207*f[35])/48, (559*f[32])/6 + (4037*f[33])/16 - (4037*f[35])/48, 
     (88*f[1])/3 - (4031*f[2])/72 + f[11]/9 + f[12]/9 - (12313*f[14])/216 - 
      (8*f[15])/3 + (32*f[16])/3 + (43*f[26])/36 + (4*f[27])/3 + 
      (221*f[32])/18 + 99*f[33] - (49*f[34])/12 + (457*f[35])/72 - 
      (19*f[36])/18 - f[37]/2 - f[38], (-1291*f[32])/36 - (6821*f[33])/96 + 
      (6821*f[35])/288, (496*f[32])/9 + (14147*f[33])/96 - (14147*f[35])/288, 
     (1295*f[32])/144 + (1465*f[33])/96 - (1465*f[35])/288, f[28], 
     (7*f[1])/12 + (19*f[2])/16 + (11*f[11])/72 + (11*f[12])/72 + 
      (1621*f[14])/432 + (31*f[15])/36 - 3*f[16] - f[26]/72 - 
      (197*f[32])/72 - (119*f[33])/12 + f[34]/6 + (111*f[35])/16 + f[36]/36 - 
      f[38]/3, (2309*f[32])/18 + (150653*f[33])/96 - (150653*f[35])/288, 
     f[29], (67*f[32])/12 + (149*f[33])/16 - (149*f[35])/48, 
     (-31*f[1])/2 + (7*f[2])/12 + f[11]/12 + f[12]/12 + (253*f[14])/36 - 
      (11*f[15])/6 + 8*f[16] + f[26]/3 - (59*f[32])/12 - (59*f[33])/2 + 
      (3*f[34])/4 + (133*f[35])/12 - f[37]/6, (91*f[32])/12 + 
      (243*f[33])/16 - (81*f[35])/16, (169*f[2])/24 + (169*f[14])/24 + 
      (3*f[26])/4 - f[32] - 6*f[33] - f[34]/2 + (19*f[35])/8 + f[36]/6, 
     (-10*f[32])/9 - (455*f[33])/96 + (455*f[35])/288, 
     (21*f[1])/2 + (241*f[2])/4 - f[11]/4 - f[12]/4 + (605*f[14])/12 + 
      (3*f[15])/2 - f[26]/2 - (35*f[32])/2 - 105*f[33] + 6*f[34] - 
      (11*f[35])/4 + f[36] + (3*f[38])/2, (-22*f[32])/3 - (481*f[33])/16 + 
      (481*f[35])/48, (-7*f[1])/2 - (301*f[2])/24 + f[11]/12 + f[12]/12 - 
      (655*f[14])/72 - f[15]/2 - 8*f[16] + f[26]/12 + 6*f[32] + 33*f[33] - 
      (7*f[34])/4 - (5*f[35])/24 - f[36]/6 + f[37]/6 - 2*f[38], 
     (16*f[32])/3 + (743*f[33])/32 - (743*f[35])/96, 
     (-4*f[32])/3 - (199*f[33])/32 + (199*f[35])/96, f[2] + f[14] + 4*f[35], 
     (-241*f[32])/36 - (1349*f[33])/96 + (1349*f[35])/288, 
     f[2] - 3*f[14] - 7*f[35], (-75*f[32])/4 - (135*f[33])/4 + (45*f[35])/4, 
     -f[2] + 3*f[14] + 7*f[35], (28*f[32])/3 + (329*f[33])/8 - 
      (329*f[35])/24, (-14*f[32])/3 - (293*f[33])/16 + (293*f[35])/48, 
     -1/2*f[2] + (3*f[14])/2 + 3*f[32] + 9*f[33] + f[35]/2, 
     (185*f[32])/12 + (691*f[33])/32 - (691*f[35])/96, 
     (-4*f[32])/3 - (197*f[33])/32 + (197*f[35])/96, 
     (-67*f[32])/12 - (37*f[33])/4 + (37*f[35])/12, 
     (323*f[2])/16 + (339*f[14])/16 + f[15] + (3*f[25])/2 - (3*f[26])/8 + 
      f[29]/2 - f[30] - (159*f[32])/8 - (375*f[33])/4 + 3*f[34] + 
      (167*f[35])/16 + f[36]/4, (-37*f[32])/12 - (1815*f[33])/64 + 
      (605*f[35])/64, (-31*f[1])/2 - (173*f[2])/24 + f[11]/12 + f[12]/12 - 
      (343*f[14])/72 - (11*f[15])/6 + 8*f[16] + f[26]/12 - (25*f[32])/6 - 
      16*f[33] - f[34]/4 + (35*f[35])/24 - f[36]/6 - f[37]/6, 
     (-59*f[32])/8 - (351*f[33])/32 + (117*f[35])/32, 
     (-7*f[1])/2 - (289*f[2])/24 + f[11]/12 + f[12]/12 - (763*f[14])/72 - 
      f[15]/2 - 8*f[16] + f[26]/12 + 6*f[32] + 33*f[33] - (7*f[34])/4 - 
      (89*f[35])/24 - f[36]/6 + f[37]/6 - 2*f[38], 2*f[32] + (177*f[33])/16 - 
      (59*f[35])/16, -1/3*f[32] - (13*f[33])/4 + (13*f[35])/12, 
     -1/2*f[2] + (3*f[14])/2 + 3*f[32] + 9*f[33] + f[35]/2, 
     (185*f[32])/12 + (691*f[33])/32 - (691*f[35])/96, 
     (-4*f[32])/3 - (197*f[33])/32 + (197*f[35])/96, 
     (-67*f[32])/8 - (111*f[33])/8 + (37*f[35])/8, 
     (-19*f[1])/3 - (71*f[2])/12 + f[11]/18 + f[12]/18 - (571*f[14])/108 - 
      (7*f[15])/9 + f[26]/18 - (43*f[32])/18 - (10*f[33])/3 - (2*f[34])/3 + 
      f[35]/12 - f[36]/9 - (2*f[38])/3, (17*f[32])/4 + (97*f[33])/32 - 
      (97*f[35])/96, (-4*f[32])/3 - (199*f[33])/32 + (199*f[35])/96, 
     (-67*f[32])/12 - (37*f[33])/4 + (37*f[35])/12, 
     (1579*f[32])/144 + (1109*f[33])/96 - (1109*f[35])/288, 
     (-4659*f[1])/8 - (679*f[2])/96 - (3*f[4])/4 - f[5] - f[7] + f[8]/3 + 
      f[11]/4 - (5*f[12])/4 - (8777*f[14])/96 + f[15]/2 + (3*f[26])/8 + 
      (3*f[27])/4 - f[28]/2 + f[29]/2 - (67*f[32])/8 - (201*f[33])/4 + 
      (5*f[34])/2 + (11*f[35])/32 - (7*f[36])/24, 
     (713*f[32])/144 + (2113*f[33])/96 - (2113*f[35])/288, f[30], 
     (-151*f[32])/144 - (607*f[33])/48 + (607*f[35])/144, 
     (-275*f[2])/16 - (291*f[14])/16 - f[15] - (3*f[25])/2 + (3*f[26])/8 - 
      f[29]/2 + (159*f[32])/8 + (375*f[33])/4 - 3*f[34] - (335*f[35])/16 - 
      f[36]/4, (-187*f[32])/144 - (403*f[33])/48 + (403*f[35])/144, 
     (5*f[1])/4 - (851*f[2])/12 + f[11]/24 + f[12]/24 - (613*f[14])/9 - 
      (13*f[15])/4 + 10*f[16] + (2*f[26])/3 + f[27] + (145*f[32])/6 + 
      138*f[33] - (23*f[34])/4 - (119*f[35])/12 - (4*f[36])/3 - f[37]/2 - 
      (3*f[38])/2, (135*f[1])/2 - (213*f[2])/2 + f[11]/4 + f[12]/4 - 
      (311*f[14])/3 - (15*f[15])/2 + 24*f[16] + 3*f[26] + 4*f[27] + 
      21*f[32] + 156*f[33] - (15*f[34])/2 + (67*f[35])/2 - 2*f[36] - f[37] - 
      3*f[38], (-159*f[1])/4 + (175*f[2])/2 - f[11]/8 - f[12]/8 + 
      (1021*f[14])/12 + (53*f[15])/12 - 14*f[16] - (11*f[26])/6 - 
      (7*f[27])/3 - (56*f[32])/3 - 131*f[33] + (25*f[34])/4 - (119*f[35])/6 + 
      (5*f[36])/3 + (5*f[37])/6 + (5*f[38])/2, 48*f[1] - (181*f[2])/4 - 
      (185*f[14])/4 - 4*f[15] + 24*f[16] + (3*f[26])/2 + 2*f[27] + 3*f[32] + 
      42*f[33] - (3*f[34])/2 + (99*f[35])/4 - f[36] - f[37], 
     24*f[1] - 2*f[2] - 2*f[14] + 2*f[26] + 2*f[27] - 2*f[32] - 12*f[33] + 
      18*f[35], (321*f[1])/4 - (15937*f[2])/96 + f[8]/3 + (3*f[11])/8 + 
      (3*f[12])/8 - (14065*f[14])/96 - (469*f[15])/16 + 42*f[16] - 
      (69*f[17])/16 + (21*f[18])/8 - f[19] + (9*f[26])/2 + 5*f[27] - 
      f[28]/2 + (75*f[32])/2 + 234*f[33] - (45*f[34])/4 + (713*f[35])/32 - 
      (73*f[36])/24 - (3*f[37])/2 - 3*f[38], (123*f[1])/2 + 132*f[2] - 
      (3*f[11])/4 - (3*f[12])/4 + (231*f[14])/2 + (5*f[15])/2 + 12*f[16] + 
      f[27] - 69*f[32] - 348*f[33] + (33*f[34])/2 + 62*f[35] + 2*f[36] - 
      f[37] + 3*f[38], (-13*f[1])/4 - (101*f[2])/6 + (7*f[11])/24 + 
      (7*f[12])/24 - (451*f[14])/36 + (5*f[15])/4 + 2*f[16] + f[26]/6 + 
      3*f[32] + 9*f[33] - (5*f[34])/4 + (35*f[35])/6 - f[36]/3 - f[37]/6 + 
      f[38]/2, (-15*f[1])/4 + (101*f[2])/6 - f[11]/8 - f[12]/8 + 
      (181*f[14])/12 - (11*f[15])/12 + 2*f[16] - f[26]/6 - f[32] - 13*f[33] + 
      (5*f[34])/4 - (43*f[35])/6 + f[36]/3 + f[37]/6 + f[38]/2, 
     4*f[2] - 4*f[14] - 12*f[32] - 36*f[33] - 8*f[35], f[31], 
     (5*f[1])/4 + (433*f[2])/12 + f[11]/24 + f[12]/24 + (320*f[14])/9 + 
      (25*f[15])/12 - 14*f[16] - f[26]/3 - (95*f[32])/6 - 68*f[33] + 
      (13*f[34])/4 + (125*f[35])/12 + (2*f[36])/3 + f[37]/6 - (3*f[38])/2, 
     (43*f[1])/4 - (101*f[2])/6 - f[11]/24 - f[12]/24 - (635*f[14])/36 - 
      (3*f[15])/4 + 10*f[16] + f[26]/6 + 11*f[32] + 41*f[33] - (5*f[34])/4 - 
      (29*f[35])/6 - f[36]/3 - f[37]/6 + (3*f[38])/2, 
     (4*f[15])/3 - (2*f[32])/3 - 4*f[33] + (4*f[35])/3 + f[38], -2*f[27], 
     12*f[1] - (4*f[14])/3 - 4*f[16] + 10*f[33] + 2*f[35] - f[38], 
     (-4*f[15])/3 + f[27]/3 + (2*f[32])/3 + 4*f[33] - (4*f[35])/3 - f[38], 
     (-357*f[1])/4 + (1907*f[2])/8 - (3*f[11])/8 - (3*f[12])/8 + 
      (1861*f[14])/8 + (45*f[15])/4 - 42*f[16] - (17*f[26])/4 - 5*f[27] - 
      58*f[32] - 390*f[33] + 18*f[34] - (229*f[35])/8 + (9*f[36])/2 + 
      2*f[37] + (9*f[38])/2, (27*f[1])/4 + (235*f[2])/8 - (3*f[11])/8 - 
      (3*f[12])/8 + (173*f[14])/8 - (3*f[15])/4 + 6*f[16] - f[26]/4 - 
      9*f[32] - 42*f[33] + 3*f[34] - (45*f[35])/8 + f[36]/2 + (3*f[38])/2, 
     (57*f[1])/4 - (219*f[2])/8 - f[11]/8 - f[12]/8 - (751*f[14])/24 - 
      f[15]/4 + 6*f[16] + f[26]/4 + 20*f[32] + 84*f[33] - 3*f[34] - 
      (147*f[35])/8 - f[36]/2 + (3*f[38])/2, (3*f[33])/4 - f[35]/4, 
     (3*f[33])/8 - f[35]/8, f[32]/2 + (3*f[33])/2 - f[35]/2, 
     (3*f[32])/2 + 6*f[33] - 2*f[35], (5*f[32])/2 + 6*f[33] - 2*f[35], 
     (-33*f[33])/8 + (11*f[35])/8, (3*f[33])/16 - f[35]/16, 
     (7*f[32])/2 + (57*f[33])/4 - (19*f[35])/4, -4*f[32] + (9*f[33])/8 - 
      (3*f[35])/8, -1/2*f[32] + (3*f[33])/4 - f[35]/4, 
     -f[32] - 3*f[33] + f[35], -1/2*f[32] + (3*f[33])/4 - f[35]/4, 
     4*f[32] + (153*f[33])/8 - (51*f[35])/8, f[32]/2 + (9*f[33])/4 - 
      (3*f[35])/4, (-3*f[33])/4 + f[35]/4, (-9*f[33])/4 + (3*f[35])/4, 
     (-5*f[32])/2 - 6*f[33] + 2*f[35], (19*f[32])/2 + (105*f[33])/4 - 
      (35*f[35])/4, (-37*f[32])/12 - (209*f[33])/32 + (209*f[35])/96, 
     (159*f[32])/2 + (10761*f[33])/32 - (3587*f[35])/32, 
     (-107*f[32])/4 - (1817*f[33])/16 + (1817*f[35])/48, 
     (79*f[32])/3 + (1315*f[33])/16 - (1315*f[35])/48, 
     (70*f[32])/3 + (1219*f[33])/16 - (1219*f[35])/48, 
     (183*f[32])/2 + (729*f[33])/2 - (243*f[35])/2, 
     -9*f[32] - (57*f[33])/2 + (19*f[35])/2, (1165*f[32])/12 + 
      (6247*f[33])/16 - (6247*f[35])/48, 9*f[32] - (495*f[33])/8 + 
      (165*f[35])/8, (-3*f[32])/2 + 3*f[33] - f[35], 
     (15*f[32])/2 + (9*f[33])/4 - (3*f[35])/4, (5*f[32])/12 - 
      (161*f[33])/32 + (161*f[35])/96, (-3555*f[33])/32 + (1185*f[35])/32, 
     (-15*f[32])/4 + (673*f[33])/16 - (673*f[35])/48, 
     (107*f[32])/6 + (19*f[33])/16 - (19*f[35])/48, 
     (49*f[32])/3 + (67*f[33])/16 - (67*f[35])/48, 
     (59*f[32])/2 + (123*f[33])/2 - (41*f[35])/2, -5*f[32] - (9*f[33])/2 + 
      (3*f[35])/2, (133*f[32])/12 - (1817*f[33])/16 + (1817*f[35])/48, 
     -f[32] - 6*f[33] + 2*f[35], 5*f[32] + (105*f[33])/4 - (35*f[35])/4, 
     (-7*f[32])/12 - (29*f[33])/2 + (29*f[35])/6, 
     (-3*f[32])/4 + (13*f[33])/2 - (13*f[35])/6, 
     (119*f[32])/6 + (1315*f[33])/16 - (1315*f[35])/48, 
     (101*f[32])/6 + (1123*f[33])/16 - (1123*f[35])/48, 
     (145*f[32])/12 + (811*f[33])/16 - (811*f[35])/48, (3*f[33])/2 - f[35]/2, 
     2*f[32] + (15*f[33])/4 - (5*f[35])/4, (3*f[33])/2 - f[35]/2, 
     (10*f[32])/3 - (17*f[33])/16 + (17*f[35])/48, 
     (10*f[32])/3 + (19*f[33])/16 - (19*f[35])/48, (25*f[32])/2 + 36*f[33] - 
      12*f[35], -f[32] - 6*f[33] + 2*f[35], -2*f[32] - 6*f[33] + 2*f[35], 
     5*f[32] + (69*f[33])/4 - (23*f[35])/4, (10*f[32])/3 + (163*f[33])/16 - 
      (163*f[35])/48, (7*f[32])/3 + (115*f[33])/16 - (115*f[35])/48, 
     -1/2*f[32] - (9*f[33])/2 + (3*f[35])/2, (5*f[32])/2 + (51*f[33])/4 - 
      (17*f[35])/4, (3*f[33])/2 - f[35]/2, (11*f[32])/6 - (17*f[33])/16 + 
      (17*f[35])/48, (4*f[32])/3 - (41*f[33])/16 + (41*f[35])/48, f[32], 
     2*f[32] + 6*f[33] - 2*f[35], (-713*f[32])/6 - (2113*f[33])/4 + 
      (2113*f[35])/12, (151*f[32])/6 + (607*f[33])/2 - (607*f[35])/6, 
     (187*f[32])/6 + (403*f[33])/2 - (403*f[35])/6}}, 
   {{-f[32] - 6*f[33] + 2*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-3*f[32] - 18*f[33] + 6*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[32] - 12*f[33] + 4*f[35], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {(-41*f[32])/4 - (123*f[33])/2 + (43*f[35])/2, 
     f[33], 0, 0, f[34], 0, 0, -6*f[33], 0, 0, 0, 0, 0, 0, 
     -2*f[32] - 12*f[33] + 4*f[35], 0, 0, 0, f[32] + 6*f[33] - 2*f[35], 0, 0, 
     0, 0, 0, 0, 3*f[2] + 3*f[14] - 6*f[32] - 36*f[33] + 11*f[35], 0, 0, 
     12*f[33], 0, 0, 0, 2*f[32] + 12*f[33] - 4*f[35], 0, 0, 0, 0, 0, 0, 
     -f[32] - 6*f[33] + 2*f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -3*f[2] - 3*f[14] + f[35], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 6*f[33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -f[32] - 6*f[33] + 2*f[35], 0, 0, 0, -6*f[33], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-221*f[32])/8 - (663*f[33])/4 + 
      (235*f[35])/4, -f[1] + f[32]/12 + 3*f[33] - f[35]/6, 0, 
     77*f[32] + 900*f[33] - 154*f[35], -2*f[2] - 2*f[14] + 2*f[32] + 
      12*f[33] + (7*f[34])/2 - 3*f[35], (4*f[32])/3 + 17*f[33] - (8*f[35])/3, 
     0, f[32] - 9*f[33] - f[34]/2 - 3*f[35], 0, (11*f[32])/3 + 40*f[33] - 
      (22*f[35])/3, 0, f[35], (-5*f[32])/2 - 29*f[33] + 5*f[35], 0, 
     12*f[1] - 3*f[32] - 18*f[33] + 8*f[35], 0, -9*f[32] - 96*f[33] + 
      18*f[35], 0, -6*f[1] + (3*f[32])/2 + 9*f[33] - 4*f[35], 0, 
     9*f[32] + 114*f[33] - 18*f[35], 0, -3*f[32] - 42*f[33] + 6*f[35], 0, 0, 
     (25*f[2])/2 + (25*f[14])/2 - (41*f[32])/2 - 123*f[33] + (75*f[35])/2, 
     (-25*f[32])/6 - 49*f[33] + (25*f[35])/3, 0, -2*f[32] + 18*f[33] + 
      2*f[34] + 6*f[35], 0, -10*f[32] - 120*f[33] + 20*f[35], 0, 
     -12*f[1] + 3*f[32] + 18*f[33] - 8*f[35], 0, 20*f[32] + 228*f[33] - 
      40*f[35], 0, -10*f[32] - 126*f[33] + 20*f[35], 0, 0, 
     -6*f[1] + (9*f[2])/2 + (9*f[14])/2 - (9*f[32])/2 - 27*f[33] + 
      (13*f[35])/2, 0, 8*f[32] + 96*f[33] - 16*f[35], 0, 
     -12*f[32] - 138*f[33] + 24*f[35], 0, 0, -4*f[32] - 36*f[33] + 8*f[35], 
     0, 0, 0, (-25*f[2])/2 - (25*f[14])/2 + (11*f[35])/2, -2*f[33], 0, 0, 0, 
     -6*f[33], 0, 0, 0, 12*f[33], 0, -6*f[33], 0, 0, 
     -3*f[2] - 3*f[14] + f[35], 0, 0, 0, 0, 0, 0, -6*f[33], 0, 0, 0, 
     (-3*f[2])/2 - (3*f[14])/2 - f[32] + 9*f[33] + (7*f[35])/2, 0, 6*f[33], 
     0, -6*f[33], 0, 0, -6*f[33], 0, 0, 0, 6*f[33], 0, 0, 0, 0, 
     6*f[1] - (3*f[32])/2 - 9*f[33] + 4*f[35], 0, 0, 0, 
     f[32] - 9*f[33] - 3*f[35], 0, -2*f[32] - 24*f[33] + 4*f[35], 
     -8*f[32] - 96*f[33] + 16*f[35], (14*f[32])/3 + 56*f[33] - (28*f[35])/3, 
     -4*f[32] - 36*f[33] + 8*f[35], -4*f[32] - 48*f[33] + 8*f[35], 
     -10*f[32] - 132*f[33] + 20*f[35], -2*f[32] + 24*f[33] + 4*f[35], 0, 0, 
     24*f[33], 0, 0, 0, 0, 4*f[32] + 24*f[33] - 8*f[35], -4*f[33], 
     (-2*f[32])/3 - 4*f[33] + (4*f[35])/3, 10*f[32] + 126*f[33] - 20*f[35], 
     6*f[33], -6*f[33], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-1151*f[32])/16 - (3453*f[33])/8 + (1245*f[35])/8, 
     -1/2*f[1] + (2335*f[2])/864 + f[8]/36 - f[11]/4 + (2281*f[14])/864 - 
      f[15]/3 + f[25]/4 - f[27]/8 - f[28]/36 + (3*f[32])/8 + 7*f[33] - 
      f[34]/16 - (69*f[35])/32 + (19*f[36])/216, (-2023*f[32])/384 + 
      (3227*f[33])/480 + (941*f[35])/240, (-1029*f[1])/4 - (1651*f[2])/6 + 
      (119*f[11])/24 + (119*f[12])/24 - (9311*f[14])/36 + (119*f[15])/12 + 
      (188*f[16])/3 + (2015*f[32])/18 + 926*f[33] - (245*f[34])/4 - 
      (5435*f[35])/18 - (27*f[37])/2 + (245*f[38])/6, 
     (171*f[2])/4 + (171*f[14])/4 - (5*f[32])/2 - 15*f[33] + (57*f[34])/4 - 
      (53*f[35])/4 + f[36], (-395*f[1])/48 - (281*f[2])/48 + (17*f[11])/288 + 
      (17*f[12])/288 - (611*f[14])/108 + (17*f[15])/144 - (17*f[16])/6 + 
      (53*f[32])/24 + (113*f[33])/3 - (205*f[34])/144 - (245*f[35])/48 - 
      (13*f[37])/72 + f[38]/8, -9*f[32] - (10903*f[33])/6 + 252*f[35], 
     3*f[1] - (5*f[2])/4 - (9*f[14])/4 - f[15] - (3*f[25])/2 + (3*f[26])/2 + 
      (25*f[32])/4 + 9*f[33] - (15*f[34])/8 - 10*f[35], 
     -1/8*f[32] - (151*f[33])/12 + (29*f[35])/8, 
     (-49*f[1])/3 - (79*f[2])/12 + f[11]/18 + f[12]/18 - (691*f[14])/108 + 
      f[15]/9 + (4*f[16])/3 + (43*f[32])/12 + (215*f[33])/6 - (77*f[34])/36 - 
      (31*f[35])/12 - (5*f[37])/18 + f[38], (-37*f[32])/16 - 
      (4429*f[33])/48 + (59*f[35])/4, (-10263*f[1])/16 - (157*f[2])/4 - 
      (3*f[5])/2 - (5273*f[14])/32 + (255*f[35])/8 - f[36], 
     (35*f[1])/3 + (97*f[2])/12 - f[11]/9 - f[12]/9 + (833*f[14])/108 - 
      (2*f[15])/9 - f[16]/3 - (203*f[32])/72 - (467*f[33])/12 + 
      (143*f[34])/72 + (277*f[35])/36 + (17*f[37])/36 - (5*f[38])/6, 
     (-3341*f[32])/24 + (27085*f[33])/24 - (979*f[35])/12, 
     18*f[1] - (3505*f[2])/72 - f[8]/3 + 3*f[11] - (3307*f[14])/72 + 
      6*f[15] + (3*f[27])/2 + f[28]/3 + (21*f[32])/4 + (63*f[33])/2 - 
      (11*f[34])/4 + (113*f[35])/8 - (19*f[36])/18, 
     (-5*f[32])/2 + (49*f[33])/3 - (7*f[35])/4, 18*f[1] + (27*f[2])/4 + 
      (27*f[14])/4 + (9*f[32])/4 - (9*f[33])/2 + (7*f[34])/4 - (37*f[35])/4 + 
      (3*f[37])/2 - (3*f[38])/2, (-7*f[32])/8 + (4673*f[33])/24 - 
      (101*f[35])/4, -12*f[1] + (4495*f[2])/144 + f[8]/6 - (3*f[11])/2 + 
      (4297*f[14])/144 - 3*f[15] - (3*f[26])/2 - (3*f[27])/4 - f[28]/6 - 
      13*f[32] - 78*f[33] + 3*f[34] + (101*f[35])/16 + (19*f[36])/36, 
     (89*f[32])/64 - (573*f[33])/64 + (19*f[35])/32, 
     (-21*f[1])/2 - 21*f[2] + f[11]/4 + f[12]/4 - (121*f[14])/6 + f[15]/2 + 
      f[32]/2 + 33*f[33] - (9*f[34])/2 - f[35] - 2*f[37] + 3*f[38], 
     (189*f[32])/32 - (8921*f[33])/32 + (459*f[35])/16, 
     (-13*f[1])/6 + (67*f[2])/6 - (5*f[11])/36 - (5*f[12])/36 + 
      (289*f[14])/27 - (5*f[15])/18 - (8*f[16])/3 - (26*f[32])/9 - 
      (82*f[33])/3 + (23*f[34])/9 + (85*f[35])/18 + (7*f[37])/9 - 
      (5*f[38])/3, (-91*f[32])/16 + (8581*f[33])/48 - (125*f[35])/8, 
     (7*f[32])/4 - (2071*f[33])/48 + (13*f[35])/4, 
     (-221*f[32])/4 - (663*f[33])/2 + (235*f[35])/2 - f[36], 
     (571*f[1])/48 + (673*f[2])/48 - (49*f[11])/288 - (49*f[12])/288 + 
      (1453*f[14])/108 - (49*f[15])/144 - f[16]/6 - (623*f[32])/72 - 
      (165*f[33])/2 + (437*f[34])/144 + (749*f[35])/48 + (5*f[37])/8 - 
      (15*f[38])/8, (1983*f[32])/32 + (274919*f[33])/96 - (5727*f[35])/16, 
     (-47*f[2])/4 - (39*f[14])/4 + 2*f[15] + 3*f[25] + (37*f[32])/4 + 
      (225*f[33])/2 + (15*f[34])/4 - (19*f[35])/4, 
     (-47*f[32])/16 - (799*f[33])/48 - (7*f[35])/8, 
     (105*f[1])/2 + (75*f[2])/4 - f[11]/4 - f[12]/4 + (215*f[14])/12 - 
      f[15]/2 - (13*f[32])/4 - (141*f[33])/2 + (19*f[34])/4 + (3*f[35])/4 + 
      f[37] - 3*f[38], (293*f[32])/48 + (15427*f[33])/48 - (1265*f[35])/24, 
     -24*f[1] + (4531*f[2])/72 + f[8]/3 - 3*f[11] + (4333*f[14])/72 - 
      6*f[15] - 3*f[26] - (3*f[27])/2 - f[28]/3 - 27*f[32] - 162*f[33] + 
      (23*f[34])/4 + (85*f[35])/8 + (19*f[36])/18, 
     (95*f[32])/32 - (371*f[33])/32 + (13*f[35])/16, 
     (-45*f[1])/2 - 24*f[2] + f[11]/4 + f[12]/4 - (139*f[14])/6 + f[15]/2 - 
      (3*f[32])/2 + 39*f[33] - (11*f[34])/2 + 11*f[35] - 4*f[37] + 
      (9*f[38])/2, (85*f[32])/16 - (8865*f[33])/16 + (563*f[35])/8, 
     -4*f[1] + (55*f[2])/2 - f[11]/3 - f[12]/3 + (475*f[14])/18 - 
      (2*f[15])/3 - 4*f[16] - (26*f[32])/3 - 75*f[33] + (19*f[34])/3 + 
      (21*f[35])/2 + (5*f[37])/2 - 3*f[38], (-455*f[32])/32 + 
      (17099*f[33])/32 - (841*f[35])/16, (617*f[32])/96 - (16565*f[33])/96 + 
      (679*f[35])/48, -12*f[1] + (109*f[2])/4 - (3*f[11])/2 + (89*f[14])/4 - 
      3*f[15] - (3*f[26])/2 - (3*f[27])/4 - (69*f[32])/2 - 207*f[33] + 
      (23*f[34])/8 + (93*f[35])/2, (-75*f[32])/64 - (2395*f[33])/192 + 
      (183*f[35])/32, (-57*f[1])/2 - (27*f[2])/2 + f[11]/4 + f[12]/4 - 
      (38*f[14])/3 + f[15]/2 + 5*f[32] + 60*f[33] - (5*f[34])/2 - 
      (7*f[35])/2 - f[37] + 3*f[38], (11*f[32])/32 - (11227*f[33])/32 + 
      (961*f[35])/16, 8*f[1] + 26*f[2] - f[11]/3 - f[12]/3 + (224*f[14])/9 - 
      (2*f[15])/3 - 4*f[16] - (35*f[32])/3 - 93*f[33] + (19*f[34])/3 + 
      15*f[35] + (5*f[37])/2 - 3*f[38], (-155*f[32])/16 + (8207*f[33])/16 - 
      (493*f[35])/8, (145*f[32])/16 - (4037*f[33])/16 + (179*f[35])/8, 
     (8*f[1])/3 + (29*f[2])/3 - f[11]/9 - f[12]/9 + (251*f[14])/27 - 
      (2*f[15])/9 - (4*f[16])/3 - (80*f[32])/9 - 46*f[33] + (19*f[34])/9 + 
      13*f[35] + f[37]/2 - f[38], (-1169*f[32])/96 + (6821*f[33])/96 - 
      (775*f[35])/48, (575*f[32])/96 - (14147*f[33])/96 + (721*f[35])/48, 
     (125*f[32])/32 - (1465*f[33])/96 + (37*f[35])/16, f[36], 
     (-7*f[1])/12 + (23*f[2])/24 - (11*f[11])/72 - (11*f[12])/72 + 
      (97*f[14])/216 - (11*f[15])/36 - 3*f[16] + (7*f[32])/8 + (39*f[33])/4 - 
      (7*f[34])/72 + (281*f[35])/72 - f[38]/3, (-37903*f[32])/96 - 
      (150653*f[33])/96 + (25447*f[35])/48, 6*f[1] - (65*f[2])/4 - 
      (65*f[14])/4 + 3*f[26] + (91*f[32])/4 + (273*f[33])/2 - 3*f[34] - 
      (131*f[35])/4, (119*f[32])/48 - (149*f[33])/16 - (11*f[35])/24, 
     (31*f[1])/2 + (11*f[2])/4 - f[11]/12 - f[12]/12 + (89*f[14])/36 - 
      f[15]/6 + 4*f[16] + (25*f[32])/4 + (59*f[33])/2 - (5*f[34])/12 - 
      f[35]/4 + f[37]/6, (121*f[32])/48 - (243*f[33])/16 - (13*f[35])/24, 
     -1/2*f[2] - f[14]/2 + f[32] + 6*f[33] + f[34]/4 + 3*f[35], 
     (15*f[32])/32 + (455*f[33])/96 - (15*f[35])/16, 
     (-21*f[1])/2 - 18*f[2] + f[11]/4 + f[12]/4 - (103*f[14])/6 + f[15]/2 + 
      (11*f[32])/2 + 45*f[33] - (7*f[34])/2 - 21*f[35] + (3*f[38])/2, 
     (43*f[32])/16 + (481*f[33])/16 - (43*f[35])/8, 
     (7*f[1])/2 + 6*f[2] - f[11]/12 - f[12]/12 + (103*f[14])/18 - f[15]/6 - 
      4*f[16] - (3*f[32])/2 - 16*f[33] + (4*f[34])/3 + (23*f[35])/3 - 
      f[37]/6 - 2*f[38], (-77*f[32])/32 - (743*f[33])/32 + (77*f[35])/16, 
     (71*f[32])/96 + (199*f[33])/32 - (71*f[35])/48, 
     -7*f[2] - 7*f[14] + 10*f[35], (-193*f[32])/96 + (1349*f[33])/96 - 
      (23*f[35])/48, -3*f[2] - 3*f[14] - 7*f[35], 
     (-15*f[32])/2 + (135*f[33])/4 + (3*f[35])/2, 3*f[2] + 3*f[14] + 7*f[35], 
     (-35*f[32])/8 - (329*f[33])/8 + (35*f[35])/4, 
     (23*f[32])/16 + (293*f[33])/16 - (23*f[35])/8, 
     (3*f[2])/2 + (3*f[14])/2 + f[32] - 9*f[33] + f[35]/2, 
     (263*f[32])/32 - (691*f[33])/32 - (47*f[35])/16, 
     (23*f[32])/32 + (197*f[33])/32 - (23*f[35])/16, 
     (-5*f[32])/2 + (37*f[33])/4 + f[35]/2, 3*f[1] - (149*f[2])/144 + 
      f[8]/6 + (517*f[14])/144 + f[15] + (3*f[25])/2 + (3*f[26])/2 - 
      f[28]/6 + 15*f[32] + (237*f[33])/2 - 3*f[34] - (375*f[35])/16 + 
      (19*f[36])/36, (1223*f[32])/192 + (1815*f[33])/64 - (719*f[35])/96, 
     (31*f[1])/2 - f[2] - f[11]/12 - f[12]/12 - (23*f[14])/18 - f[15]/6 + 
      4*f[16] + 2*f[32] + 25*f[33] - f[34]/6 + 2*f[35] + f[37]/6, 
     (-119*f[32])/32 + (351*f[33])/32 + (11*f[35])/16, 
     (7*f[1])/2 + (9*f[2])/2 - f[11]/12 - f[12]/12 + (38*f[14])/9 - f[15]/6 - 
      4*f[16] - (3*f[32])/2 - 16*f[33] + (4*f[34])/3 + (25*f[35])/6 - 
      f[37]/6 - 2*f[38], (-27*f[32])/16 - (177*f[33])/16 + (27*f[35])/8, 
     (3*f[32])/4 + (13*f[33])/4 - (3*f[35])/2, (3*f[2])/2 + (3*f[14])/2 + 
      f[32] - 9*f[33] + f[35]/2, (263*f[32])/32 - (691*f[33])/32 - 
      (47*f[35])/16, (23*f[32])/32 + (197*f[33])/32 - (23*f[35])/16, 
     (-15*f[32])/4 + (111*f[33])/8 + (3*f[35])/4, (19*f[1])/3 - f[2]/3 - 
      f[11]/18 - f[12]/18 - (14*f[14])/27 - f[15]/9 - (5*f[32])/6 + 
      12*f[33] + (7*f[34])/18 + (38*f[35])/9 - (2*f[38])/3, 
     (311*f[32])/96 - (97*f[33])/32 - (95*f[35])/48, 
     (71*f[32])/96 + (199*f[33])/32 - (71*f[35])/48, 
     (-5*f[32])/2 + (37*f[33])/4 + f[35]/2, (683*f[32])/96 - 
      (1109*f[33])/96 - (233*f[35])/48, 12*f[1] - (45*f[2])/4 + (3*f[11])/2 - 
      (25*f[14])/4 + 3*f[15] + (3*f[26])/2 + (3*f[27])/4 + 14*f[32] + 
      84*f[33] - (23*f[34])/8 - 14*f[35], (-229*f[32])/96 - (2113*f[33])/96 + 
      (229*f[35])/48, (-2875*f[2])/144 - f[8]/6 - (3397*f[14])/144 + 
      f[28]/6 - f[32] - 6*f[33] - f[34]/8 + (131*f[35])/16 - (19*f[36])/36, 
     (19*f[32])/6 + (607*f[33])/48 - (10*f[35])/3, 
     -3*f[1] + 12*f[2] + 11*f[14] - f[15] - (3*f[25])/2 - (3*f[26])/2 - 
      14*f[32] - (225*f[33])/2 + (25*f[34])/8 + (63*f[35])/4, 
     (3*f[32])/2 + (403*f[33])/48 - 3*f[35], (43*f[1])/4 + (37*f[2])/4 - 
      f[11]/24 - f[12]/24 + (82*f[14])/9 - f[15]/12 - 2*f[16] - 
      (53*f[32])/6 - 78*f[33] + (29*f[34])/12 + (49*f[35])/4 + f[37]/2 - 
      (3*f[38])/2, (57*f[1])/2 + 21*f[2] - f[11]/4 - f[12]/4 + 
      (121*f[14])/6 - f[15]/2 - 5*f[32] - 60*f[33] + (9*f[34])/2 + 13*f[35] + 
      f[37] - 3*f[38], (-49*f[1])/4 - (55*f[2])/4 + f[11]/8 + f[12]/8 - 
      (40*f[14])/3 + f[15]/4 + 6*f[16] + 5*f[32] + 49*f[33] - (37*f[34])/12 - 
      (97*f[35])/12 - (5*f[37])/6 + (5*f[38])/2, f[37], 
     48*f[1] + 6*f[2] + 6*f[14] + 8*f[32] + 24*f[33] + 2*f[34] - 10*f[35], 
     (123*f[1])/4 + (93*f[2])/4 - (3*f[11])/8 - (3*f[12])/8 + 22*f[14] - 
      (3*f[15])/4 + 6*f[16] - 81*f[33] + (27*f[34])/4 + (53*f[35])/4 + 
      (3*f[37])/2 - 3*f[38], (-51*f[1])/2 - (87*f[2])/2 + (3*f[11])/4 + 
      (3*f[12])/4 - 41*f[14] + (3*f[15])/2 - 12*f[16] + 24*f[32] + 
      234*f[33] - (21*f[34])/2 - (103*f[35])/2 + f[37] + 3*f[38], 
     (13*f[1])/4 + (3*f[2])/4 - (7*f[11])/24 - (7*f[12])/24 - (2*f[14])/9 - 
      (7*f[15])/12 - 2*f[16] + 3*f[32] + 7*f[33] + (5*f[34])/12 + 
      (37*f[35])/12 + f[37]/6 + f[38]/2, (15*f[1])/4 - (3*f[2])/4 + f[11]/8 + 
      f[12]/8 - f[14]/3 + f[15]/4 + 6*f[16] - f[32]/3 - 7*f[33] - 
      (5*f[34])/12 - (29*f[35])/12 - f[37]/6 + f[38]/2, 
     -12*f[2] - 12*f[14] - 4*f[32] + 36*f[33], (-53*f[1])/4 + 
      (3847*f[2])/216 + f[11]/8 + f[12]/8 + (3937*f[14])/216 + f[15]/4 + 
      6*f[16] - 2*f[26] - f[28]/9 + f[29]/6 - (173*f[32])/8 - (555*f[33])/4 + 
      (41*f[34])/6 + (725*f[35])/24 - (4*f[36])/27 + f[37]/2, 
     (-5*f[1])/4 - (17*f[2])/4 - f[11]/24 - f[12]/24 - (79*f[14])/18 - 
      f[15]/12 - 10*f[16] + (3*f[32])/2 + 38*f[33] - (19*f[34])/12 - 
      (5*f[35])/4 - f[37]/6 - (3*f[38])/2, (-43*f[1])/4 + (3*f[2])/4 + 
      f[11]/24 + f[12]/24 + (8*f[14])/9 + f[15]/12 + 6*f[16] - f[32]/3 - 
      29*f[33] + (5*f[34])/12 - (9*f[35])/4 + f[37]/6 + (3*f[38])/2, f[38], 
     -24*f[1] + 6*f[32] + 36*f[33] - 16*f[35], -12*f[1] - 4*f[16] - 2*f[32] - 
      6*f[33] + (2*f[35])/3 - f[38], 4*f[1] - f[32] - 6*f[33] + (8*f[35])/3 - 
      f[38], (-75*f[1])/4 - (147*f[2])/4 + (3*f[11])/8 + (3*f[12])/8 - 
      (71*f[14])/2 + (3*f[15])/4 + 6*f[16] + (41*f[32])/2 + 171*f[33] - 
      (35*f[34])/4 - (123*f[35])/4 - 2*f[37] + (9*f[38])/2, 
     (-27*f[1])/4 - (27*f[2])/4 + (3*f[11])/8 + (3*f[12])/8 - (11*f[14])/2 + 
      (3*f[15])/4 + 6*f[16] - (3*f[32])/2 + 9*f[33] - (7*f[34])/4 - 
      (43*f[35])/4 + (3*f[38])/2, (-57*f[1])/4 + (3*f[2])/4 + f[11]/8 + 
      f[12]/8 + (7*f[14])/6 + f[15]/4 + 6*f[16] - (7*f[32])/2 - 63*f[33] + 
      (7*f[34])/4 - (13*f[35])/4 + (3*f[38])/2, -1/4*f[32] - (3*f[33])/4 + 
      f[35]/2, -1/8*f[32] - (3*f[33])/8 + f[35]/4, (-3*f[33])/2, 
     -1/2*f[32] - 6*f[33] + f[35], f[32]/2 - 6*f[33] - f[35], 
     (11*f[32])/8 + (33*f[33])/8 - (11*f[35])/4, -1/16*f[32] - (3*f[33])/16 + 
      f[35]/8, (-5*f[32])/4 - (57*f[33])/4 + (5*f[35])/2, 
     (-35*f[32])/8 - (9*f[33])/8 + (35*f[35])/4, (-3*f[32])/4 - (3*f[33])/4 + 
      (3*f[35])/2, 3*f[33], (-3*f[32])/4 - (3*f[33])/4 + (3*f[35])/2, 
     (-19*f[32])/8 - (153*f[33])/8 + (19*f[35])/4, -1/4*f[32] - (9*f[33])/4 + 
      f[35]/2, f[32]/4 + (3*f[33])/4 - f[35]/2, (3*f[32])/4 + (9*f[33])/4 - 
      (3*f[35])/2, -1/2*f[32] + 6*f[33] + f[35], 
     (3*f[32])/4 - (105*f[33])/4 - (3*f[35])/2, (-29*f[32])/32 + 
      (209*f[33])/32 + (29*f[35])/16, (-1043*f[32])/32 - (10761*f[33])/32 + 
      (1043*f[35])/16, (533*f[32])/48 + (1817*f[33])/16 - (533*f[35])/24, 
     (-17*f[32])/16 - (1315*f[33])/16 + (17*f[35])/8, 
     (-33*f[32])/16 - (1219*f[33])/16 + (33*f[35])/8, 
     -30*f[32] - (729*f[33])/2 + 60*f[35], f[32]/2 + (57*f[33])/2 - f[35], 
     (-529*f[32])/16 - (6247*f[33])/16 + (529*f[35])/8, 
     (237*f[32])/8 + (495*f[33])/8 - (213*f[35])/4, 
     (-5*f[32])/2 - 3*f[33] + 2*f[35], (27*f[32])/4 - (9*f[33])/4 - 
      (9*f[35])/2, (67*f[32])/32 + (161*f[33])/32 - (43*f[35])/16, 
     (1185*f[32])/32 + (3555*f[33])/32 - (537*f[35])/16, 
     (-853*f[32])/48 - (673*f[33])/16 + (397*f[35])/24, 
     (279*f[32])/16 - (19*f[33])/16 - (111*f[35])/8, 
     (239*f[32])/16 - (67*f[33])/16 - (95*f[35])/8, 
     9*f[32] - (123*f[33])/2 + 9*f[35], (-7*f[32])/2 + (9*f[33])/2 + f[35], 
     (783*f[32])/16 + (1817*f[33])/16 - (351*f[35])/8, 
     f[32] + 6*f[33] - 2*f[35], (-15*f[32])/4 - (105*f[33])/4 + (15*f[35])/2, 
     (17*f[32])/4 + (29*f[33])/2 - (17*f[35])/2, (-35*f[32])/12 - 
      (13*f[33])/2 + (35*f[35])/6, (-121*f[32])/16 - (1315*f[33])/16 + 
      (121*f[35])/8, (-105*f[32])/16 - (1123*f[33])/16 + (105*f[35])/8, 
     (-77*f[32])/16 - (811*f[33])/16 + (77*f[35])/8, 
     -1/2*f[32] - (3*f[33])/2 + f[35], (3*f[32])/4 - (15*f[33])/4 - 
      (3*f[35])/2, -1/2*f[32] - (3*f[33])/2 + f[35], 
     (59*f[32])/16 + (17*f[33])/16 - (59*f[35])/8, 
     (47*f[32])/16 - (19*f[33])/16 - (47*f[35])/8, f[32]/2 - 36*f[33] - 
      f[35], f[32] + 6*f[33] - 2*f[35], 6*f[33], 
     (-3*f[32])/4 - (69*f[33])/4 + (3*f[35])/2, 
     -1/16*f[32] - (163*f[33])/16 + f[35]/8, -1/16*f[32] - (115*f[33])/16 + 
      f[35]/8, f[32] + (9*f[33])/2 - 2*f[35], (-7*f[32])/4 - (51*f[33])/4 + 
      (7*f[35])/2, -1/2*f[32] - (3*f[33])/2 + f[35], 
     (35*f[32])/16 + (17*f[33])/16 - (35*f[35])/8, 
     (35*f[32])/16 + (41*f[33])/16 - (35*f[35])/8, f[32] - 2*f[35], -6*f[33], 
     (229*f[32])/4 + (2113*f[33])/4 - (229*f[35])/2, 
     -76*f[32] - (607*f[33])/2 + 80*f[35], -36*f[32] - (403*f[33])/2 + 
      72*f[35]}}}, {1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], 
   zeta3*F[1, 1], F[1, 1]^2, ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], 
   ipi^2*F[1, 2], zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], 
   F[1, 1]^2*F[1, 2], F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, 
   F[1, 2]^4, F[1, 3], ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], 
   ipi^2*F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], 
   F[1, 2]*F[1, 3], ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 1]^2*F[1, 2]*F[1, 3], F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], 
   F[1, 2]^3*F[1, 3], F[1, 3]^2, ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, F[1, 1]*F[1, 2]*F[1, 3]^2, 
   F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, 
   F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], zeta3*F[1, 4], F[1, 1]*F[1, 4], 
   ipi^2*F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], F[1, 1]^3*F[1, 4], 
   F[1, 2]*F[1, 4], ipi^2*F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], 
   F[1, 1]^2*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], F[1, 1]*F[1, 2]^2*F[1, 4], 
   F[1, 2]^3*F[1, 4], F[1, 3]*F[1, 4], ipi^2*F[1, 3]*F[1, 4], 
   F[1, 1]*F[1, 3]*F[1, 4], F[1, 1]^2*F[1, 3]*F[1, 4], 
   F[1, 2]*F[1, 3]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4], 
   F[1, 2]^2*F[1, 3]*F[1, 4], F[1, 3]^2*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], 
   F[1, 2]*F[1, 3]^2*F[1, 4], F[1, 3]^3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, 
   F[1, 1]*F[1, 4]^2, F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, 
   F[1, 1]*F[1, 2]*F[1, 4]^2, F[1, 2]^2*F[1, 4]^2, F[1, 3]*F[1, 4]^2, 
   F[1, 1]*F[1, 3]*F[1, 4]^2, F[1, 2]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, 
   F[1, 4]^3, F[1, 1]*F[1, 4]^3, F[1, 2]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, 
   F[1, 4]^4, F[2, 1], ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], 
   ipi^2*F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], 
   F[3, 7], F[3, 8], F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], 
   F[3, 14], F[3, 15], F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], 
   F[4, 1], F[4, 2], F[4, 3], F[4, 4], F[4, 5], F[4, 6], F[4, 7], F[4, 8], 
   F[4, 9], F[4, 10], F[4, 12], F[4, 13], F[4, 14], F[4, 15], F[4, 16], 
   F[4, 17], F[4, 18], F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], 
   F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], F[4, 29], F[4, 30], 
   F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], F[4, 36], F[4, 37], 
   F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], 
   F[4, 45], F[4, 46], F[4, 47], F[4, 48], F[4, 49], F[4, 50], F[4, 51], 
   F[4, 52], F[4, 53], F[4, 54], F[4, 56], F[4, 57], F[4, 58], F[4, 59], 
   F[4, 60], F[4, 61], F[4, 62], F[4, 63], F[4, 64], F[4, 65], F[4, 66], 
   F[4, 67]}}}


==> anc/amplitudes/a2_10-mpmu.m <==
{{{f[1] -> (-8*y[2])/(3*y[1]*y[3]) - (8*y[4])/(3*y[1]*y[5]^2) - 
     (16*y[6])/(3*y[1]*y[3]^2) - (8*y[7])/(3*y[1]*y[5]), 
   f[2] -> -16/(3*y[1]*y[5]^2) + (16*y[8])/(3*y[1]*y[5]^3), 
   f[3] -> (-296*y[6])/(9*y[1]*y[3]^2) - (4*y[9])/(9*y[1]*y[3]) - 
     (4*y[10])/(9*y[1]*y[5]^2) - (4*y[11])/(9*y[1]*y[5]), 
   f[4] -> 16/(3*y[1]*y[5]) + (16*y[12])/(3*y[1]*y[5]^2), 
   f[5] -> 4/(3*y[1]*y[5]) - 4/(3*y[1]*y[5]*y[8]), 
   f[6] -> 778/(27*y[1]*y[5]) - 706/(27*y[1]*y[5]*y[8]), 
   f[7] -> -8/(y[1]*y[5]) + 8/(3*y[1]*y[5]*y[8]) - 16/(3*y[1]*y[8]*y[12]), 
   f[8] -> -8/(3*y[1]*y[3]) + 16/(3*y[1]*y[5]), 
   f[9] -> 1412/(27*y[1]*y[5]) + 16/(3*y[1]*y[8]) - 
     1412/(27*y[1]*y[5]*y[8]) - 16/(3*y[1]*y[13]), 
   f[10] -> -76/(9*y[1]*y[5]) - 8/(3*y[1]*y[8]^2) - 8/(3*y[1]*y[8]) + 
     124/(9*y[1]*y[5]*y[8]), f[11] -> -4/(3*y[1]*y[5]^2) - 
     4/(3*y[1]*y[5]^2*y[8]), f[12] -> 8/(y[1]*y[5]^2) + 
     16/(3*y[1]*y[5]*y[8]^2) + 8/(3*y[1]*y[5]^2*y[8]) + 
     32/(3*y[1]*y[5]*y[8]) + 32/(3*y[1]*y[8]*y[12]^2) + 
     16/(3*y[1]*y[8]^2*y[12]) + 32/(3*y[1]*y[8]*y[12]), 
   f[13] -> 76/(9*y[1]*y[5]^2) - 8/(3*y[1]*y[5]*y[8]^2) + 
     76/(9*y[1]*y[5]^2*y[8]) - 8/(3*y[1]*y[5]*y[8]), 
   f[14] -> -8/(y[1]*y[5]^2) - 16/(3*y[1]*y[5]*y[8]^2) - 
     40/(3*y[1]*y[5]^2*y[8]) - 16/(3*y[1]*y[8]^2*y[12]), 
   f[15] -> -16/(3*y[1]*y[5]^3) + 16/(3*y[1]*y[5]^2*y[8]), 
   f[16] -> 16/(3*y[1]*y[5]^2)}, {y[1] -> ex[1], y[2] -> -2 - ex[3], 
   y[3] -> ex[2] - ex[3], y[4] -> 2 - 2*ex[3], y[5] -> 1 + ex[2] - ex[3], 
   y[6] -> ex[3], y[7] -> 1 + ex[3], y[8] -> ex[2], y[9] -> -38 - 61*ex[3], 
   y[10] -> 50 - 50*ex[3], y[11] -> 1 + 61*ex[3], y[12] -> -1 + ex[3], 
   y[13] -> 1 + ex[2]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {f[4]/4 + f[16]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(7*f[4])/6 + (7*f[16])/6, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[4]/2 + f[16]/2, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0}, {(389*f[4])/72 + (353*f[5])/9 - 2*f[6] + 2*f[8] + 
      (353*f[16])/72, -1/12*f[2] - f[4]/8 - f[16]/8, 0, 
     (-3*f[4])/2 + 6*f[5] + f[7] - f[16]/2, 0, f[4]/2 + f[16]/2, 0, f[1], 0, 
     f[2], 0, -1/2*f[2], 0, 0, (7*f[4])/3 + (7*f[16])/3, 0, -f[4] - f[16], 0, 
     -f[2], 0, 0, -1/2*f[2] + f[4]/2 + f[16]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -1/2*f[4] - f[16]/2, 0, 0, 0, f[2]/2, 0, f[4]/2 + f[16]/2, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {(8657*f[4])/432 + (10943*f[5])/54 - 
      (31*f[6])/3 + (31*f[8])/3 + (7541*f[16])/432, 
     f[1]/8 - (19*f[2])/72 - (5*f[4])/48 + (661*f[5])/108 - f[6]/3 - f[7]/8 - 
      (11*f[16])/48, (25*f[2])/6 + (97*f[4])/3 + (97*f[16])/3, 
     (-33*f[4])/4 - (481*f[5])/9 + 4*f[6] + (25*f[7])/6 - 4*f[8] - 
      (49*f[16])/12, f[4]/4 + f[16]/4, -1/4*f[1] + (47*f[4])/24 - 
      (823*f[5])/18 + 2*f[6] - (3*f[7])/4 + (17*f[16])/24, f[4]/6 + f[16]/6, 
     f[3], -1/6*f[2] - (5*f[4])/6 - (5*f[16])/6, -2*f[1] + (19*f[2])/6 - 
      2*f[4] + 3*f[5] + f[7]/2 - f[16], -f[2] - (3*f[4])/2 - (3*f[16])/2, 
     (3*f[1])/2 - (19*f[2])/12 + f[4] + f[16], f[2] + 3*f[4] + 3*f[16], 
     -1/3*f[2] - (4*f[4])/3 - (4*f[16])/3, (353*f[4])/36 + (706*f[5])/9 - 
      4*f[6] + 4*f[8] + (353*f[16])/36, (-11*f[4])/9 - (11*f[16])/9, 
     (-14*f[4])/3 + (823*f[5])/9 - 4*f[6] + (3*f[7])/2 - (8*f[16])/3, 
     -f[4] - f[16], (5*f[1])/2 - (19*f[2])/6 + (11*f[4])/4 - 3*f[5] - 
      f[7]/2 + (9*f[16])/4, 2*f[2] + 5*f[4] + 5*f[16], 
     -f[2] - (23*f[4])/6 - (23*f[16])/6, f[1]/4 - (19*f[2])/12 + 
      (89*f[4])/24 - (3*f[5])/2 - f[7]/4 + (83*f[16])/24, f[4] + f[16], 
     -f[2] - (23*f[4])/6 - (23*f[16])/6, -1/3*f[2] - (11*f[4])/18 - 
      (11*f[16])/18, f[4], (-13*f[4])/36 - (13*f[16])/36, 
     -1/2*f[1] - (3*f[4])/4 - (5*f[16])/4, -1/2*f[4] - f[16]/2, 
     f[1]/2 - (3*f[4])/4 + 3*f[5] + f[7]/2 - f[16]/4, f[4] + f[16], 
     -1/6*f[4] - f[16]/6, (-19*f[4])/12 + (371*f[5])/9 - 2*f[6] - 
      (19*f[16])/12, -1/2*f[4] - f[16]/2, -1/6*f[4] - f[16]/6, 
     (-5*f[4])/9 - (5*f[16])/9, -1/4*f[1] + (19*f[2])/12 - (11*f[4])/8 + 
      (3*f[5])/2 + f[7]/4 - (9*f[16])/8, -1/4*f[1] + (3*f[4])/8 - 
      (3*f[5])/2 - f[7]/4 + f[16]/8, f[1]/4 + (29*f[4])/24 - (715*f[5])/18 + 
      2*f[6] + f[7]/4 + (35*f[16])/24, (-2*f[4])/3 - (2*f[16])/3, 
     -2*f[4] - 2*f[16], f[2]/3 + (4*f[4])/3 + (4*f[16])/3, -f[4] - f[16], 
     -3*f[4] - 3*f[16], -f[2] + f[4] + f[16], -1/3*f[4] - f[16]/3, 
     f[4]/3 + f[16]/3, -f[4] - f[16], f[4]/3 + f[16]/3, 
     f[2] + (7*f[4])/2 + (7*f[16])/2, f[4]/2 + f[16]/2, 
     (3*f[4])/2 + (3*f[16])/2}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[5], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(14*f[5])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[5], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {f[6], (-443*f[5])/108 + f[6]/6 - f[16]/12, 
     0, f[7], 0, 2*f[5], 0, f[8], 0, (389*f[5])/9 - 2*f[6] + f[16], 0, 
     (-389*f[5])/18 + f[6] - f[16]/2, 0, 0, (28*f[5])/3, 0, -4*f[5], 0, 
     (-389*f[5])/9 + 2*f[6] - f[16], 0, 0, (-353*f[5])/18 + f[6] - f[16]/2, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[5], 0, 0, 0, 
     (389*f[5])/18 - f[6] + f[16]/2, 0, 2*f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0}, {(-63*f[5])/2 + (31*f[6])/6, (-12131*f[5])/648 + 
      (31*f[6])/36 - f[7]/8 + f[8]/8 + f[10]/6 - (31*f[16])/72, 
     (16709*f[5])/54 - (25*f[6])/3 + (25*f[16])/6, 
     -12*f[5] + 2*f[6] + (25*f[7])/6 - f[9], f[5], (371*f[5])/6 - 3*f[6] - 
      (3*f[7])/4 - f[8]/4 - f[10], (2*f[5])/3, (37*f[8])/6, 
     (-569*f[5])/54 + f[6]/3 - f[16]/6, (4144*f[5])/27 - (22*f[6])/3 + 
      f[7]/2 - 2*f[8] + (31*f[16])/6, (-443*f[5])/9 + 2*f[6] - f[16], 
     (-11627*f[5])/108 + (31*f[6])/6 + (3*f[8])/2 - (31*f[16])/12, 
     (497*f[5])/9 - 2*f[6] + f[16], (-533*f[5])/27 + (2*f[6])/3 - f[16]/3, 
     f[9], (-44*f[5])/9, (-371*f[5])/6 + 3*f[6] + (3*f[7])/2 + 2*f[10], 
     -4*f[5], (-11627*f[5])/54 + (31*f[6])/3 - f[7]/2 + (5*f[8])/2 - 
      (31*f[16])/6, (958*f[5])/9 - 4*f[6] + 2*f[16], 
     (-527*f[5])/9 + 2*f[6] - f[16], (-10619*f[5])/108 + (31*f[6])/6 - 
      f[7]/4 + f[8]/4 - (31*f[16])/12, 4*f[5], (-527*f[5])/9 + 2*f[6] - 
      f[16], (-455*f[5])/27 + (2*f[6])/3 - f[16]/3, 2*f[6] - f[9], 
     (-13*f[5])/9, (371*f[5])/6 - 3*f[6] - f[8]/2, -2*f[5], f[7]/2 + f[8]/2, 
     4*f[5], (-2*f[5])/3, f[10], -2*f[5], (-2*f[5])/3, (-20*f[5])/9, 
     (11627*f[5])/108 - (31*f[6])/6 + f[7]/4 - f[8]/4 + (31*f[16])/12, 
     -1/4*f[7] - f[8]/4, f[7]/4 + f[8]/4 - f[10], (-8*f[5])/3, -8*f[5], 
     (533*f[5])/27 - (2*f[6])/3 + f[16]/3, -4*f[5], -12*f[5], 
     (-353*f[5])/9 + 2*f[6] - f[16], (-4*f[5])/3, (4*f[5])/3, -4*f[5], 
     (4*f[5])/3, (515*f[5])/9 - 2*f[6] + f[16], 2*f[5], 6*f[5]}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(14*f[11])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {12*f[5] + 2*f[7] + (353*f[11])/18 - f[16]/2, (-7*f[11])/6 - f[15]/12 - 
      f[16]/6, 0, f[12], 0, 2*f[11], 0, (353*f[5])/18 - f[6] + f[8] - f[16], 
     0, 8*f[11] + f[15] + 2*f[16], 0, -4*f[11] - f[15]/2 - f[16], 0, 0, 
     (28*f[11])/3, 0, -4*f[11], 0, -8*f[11] - f[15] - 2*f[16], 0, 0, 
     -2*f[11] - f[15]/2 - f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[11], 0, 
     0, 0, 4*f[11] + f[15]/2 + f[16], 0, 2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {62*f[5] + (31*f[7])/3 + (7541*f[11])/108 - (31*f[16])/12, 
     (353*f[5])/144 - f[6]/8 + f[8]/8 - (26*f[11])/9 - f[12]/8 + f[13]/6 - 
      (19*f[15])/72 - (47*f[16])/72, (488*f[11])/3 + (25*f[15])/6 + 
      (25*f[16])/3, (281*f[5])/9 - 2*f[6] - 2*f[7] - 18*f[11] + 
      (25*f[12])/6 + f[14] - f[16], f[11], (-785*f[5])/72 + f[6]/4 - f[7] - 
      f[8]/4 + 15*f[11] - (3*f[12])/4 - f[13] - 2*f[14] + (7*f[16])/4, 
     (2*f[11])/3, (13709*f[5])/108 - (37*f[6])/6 + f[7] + (37*f[8])/6 - 
      (25*f[16])/6, (-14*f[11])/3 - f[15]/6 - f[16]/3, 
     (-299*f[5])/9 + 2*f[6] + f[7] - 2*f[8] + (31*f[11])/3 + f[12]/2 + 
      2*f[14] + (19*f[15])/6 + (41*f[16])/6, -14*f[11] - f[15] - 2*f[16], 
     (353*f[5])/12 - (3*f[6])/2 + (3*f[8])/2 - (38*f[11])/3 - (19*f[15])/12 - 
      (14*f[16])/3, 20*f[11] + f[15] + 2*f[16], -8*f[11] - f[15]/3 - 
      (2*f[16])/3, (-227*f[5])/9 + 2*f[6] + 3*f[7] + (353*f[11])/9, 
     (-44*f[11])/9, 6*f[5] + f[7] - 15*f[11] + (3*f[12])/2 + 2*f[13] + 
      2*f[14] - (3*f[16])/2, -4*f[11], (1765*f[5])/36 - (5*f[6])/2 + 
      (5*f[8])/2 - (76*f[11])/3 - f[12]/2 - (19*f[15])/6 - (53*f[16])/6, 
     36*f[11] + 2*f[15] + 4*f[16], (-70*f[11])/3 - f[15] - 2*f[16], 
     (353*f[5])/72 - f[6]/4 + f[8]/4 - (10*f[11])/3 - f[12]/4 - 
      (19*f[15])/12 - (41*f[16])/12, 4*f[11], (-70*f[11])/3 - f[15] - 
      2*f[16], (-46*f[11])/9 - f[15]/3 - (2*f[16])/3, 
     (443*f[5])/9 - 2*f[6] + f[7] - f[16], (-13*f[11])/9, 
     (-569*f[5])/36 + f[6]/2 - f[7] - f[8]/2 + 15*f[11] - 2*f[14] + 2*f[16], 
     -2*f[11], (353*f[5])/36 - f[6]/2 + f[8]/2 + f[12]/2 - f[16]/2, 4*f[11], 
     (-2*f[11])/3, f[13], -2*f[11], (-2*f[11])/3, (-20*f[11])/9, 
     (-353*f[5])/72 + f[6]/4 - f[8]/4 + (38*f[11])/3 + f[12]/4 + 
      (19*f[15])/12 + (41*f[16])/12, (-353*f[5])/72 + f[6]/4 - f[8]/4 - 
      f[12]/4 + f[16]/4, (353*f[5])/72 - f[6]/4 + f[8]/4 + f[12]/4 - f[13] - 
      f[16]/4, (-8*f[11])/3, -8*f[11], 8*f[11] + f[15]/3 + (2*f[16])/3, 
     -4*f[11], -12*f[11], -4*f[11] - f[15] - 2*f[16], (-4*f[11])/3, 
     (4*f[11])/3, -4*f[11], (4*f[11])/3, 22*f[11] + f[15] + 2*f[16], 2*f[11], 
     6*f[11]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {-f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-14*f[11])/3, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, -2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {(-353*f[11])/18 + f[16]/2, f[11]/2 - f[15]/12, 0, f[14], 0, 
     -2*f[11], 0, (-353*f[5])/6 + 3*f[6] - 3*f[8] - f[16], 0, f[15], 0, 
     -1/2*f[15], 0, 0, (-28*f[11])/3, 0, 4*f[11], 0, -f[15], 0, 0, 
     -2*f[11] - f[15]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[11], 0, 0, 0, 
     f[15]/2, 0, -2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-7541*f[11])/108 + (31*f[16])/12, (-1621*f[5])/432 + (5*f[6])/24 - 
      (3*f[8])/8 + (3*f[11])/2 - f[14]/8 - (25*f[15])/72 - f[16]/24, 
     (-388*f[11])/3 + (25*f[15])/6, 2*f[11] + (31*f[14])/6, -f[11], 
     (-497*f[5])/72 + f[6]/4 + (3*f[8])/4 - (46*f[11])/3 + f[14]/4 - 
      (5*f[16])/4, (-2*f[11])/3, (-3883*f[5])/12 + (33*f[6])/2 - 
      (33*f[8])/2 - (31*f[16])/6, (10*f[11])/3 - f[15]/6, 
     (353*f[5])/3 - 6*f[6] + 6*f[8] + 13*f[11] - f[14]/2 + (25*f[15])/6 + 
      (5*f[16])/2, 6*f[11] - f[15], (-353*f[5])/4 + (9*f[6])/2 - (9*f[8])/2 - 
      2*f[11] - (25*f[15])/12 - f[16], -12*f[11] + f[15], 
     (16*f[11])/3 - f[15]/3, (-353*f[11])/9, (44*f[11])/9, 
     (389*f[5])/9 - 2*f[6] + (65*f[11])/3 + f[14]/2 + (3*f[16])/2, 4*f[11], 
     (-1765*f[5])/12 + (15*f[6])/2 - (15*f[8])/2 - 4*f[11] - f[14]/2 - 
      (25*f[15])/6 - (3*f[16])/2, -20*f[11] + 2*f[15], (46*f[11])/3 - f[15], 
     (-353*f[5])/24 + (3*f[6])/4 - (3*f[8])/4 - (34*f[11])/3 - f[14]/4 - 
      (25*f[15])/12 + f[16]/4, -4*f[11], (46*f[11])/3 - f[15], 
     (22*f[11])/9 - f[15]/3, f[16], (13*f[11])/9, 
     (353*f[5])/12 - (3*f[6])/2 + (3*f[8])/2 - 9*f[11] + f[14] - f[16], 
     2*f[11], (-353*f[5])/12 + (3*f[6])/2 - (3*f[8])/2 + f[14]/2 - f[16]/2, 
     -4*f[11], (2*f[11])/3, (389*f[5])/18 - f[6] + (19*f[11])/3, 2*f[11], 
     (2*f[11])/3, (20*f[11])/9, (353*f[5])/24 - (3*f[6])/4 + (3*f[8])/4 + 
      2*f[11] + f[14]/4 + (25*f[15])/12 - f[16]/4, 
     (353*f[5])/24 - (3*f[6])/4 + (3*f[8])/4 - f[14]/4 + f[16]/4, 
     (-2615*f[5])/72 + (7*f[6])/4 - (3*f[8])/4 - (19*f[11])/3 + f[14]/4 - 
      f[16]/4, (8*f[11])/3, 8*f[11], (-16*f[11])/3 + f[15]/3, 4*f[11], 
     12*f[11], -4*f[11] - f[15], (4*f[11])/3, (-4*f[11])/3, 4*f[11], 
     (-4*f[11])/3, -14*f[11] + f[15], -2*f[11], -6*f[11]}}}, 
  {1, ipi^2, zeta3, F[1, 1], ipi^2*F[1, 1], F[1, 1]^2, F[1, 1]^3, F[1, 2], 
   ipi^2*F[1, 2], F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 2]^3, F[1, 3], ipi^2*F[1, 3], F[1, 1]*F[1, 3], 
   F[1, 1]^2*F[1, 3], F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 2]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
   F[1, 3]^3, F[1, 4], ipi^2*F[1, 4], F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
   F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], F[1, 4]^2, 
   F[1, 1]*F[1, 4]^2, F[1, 2]*F[1, 4]^2, F[1, 4]^3, F[2, 1], F[2, 2], 
   F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 6], F[3, 7], F[3, 8], 
   F[3, 9], F[3, 11], F[3, 13], F[3, 18], F[3, 19], F[3, 20]}}}


==> anc/amplitudes/a2_10-mppu.m <==
{{{f[1] -> (8*y[1]^2)/3 - (8*y[1]^2*y[2])/(3*y[3]), 
   f[2] -> (8*y[1]^2)/(3*y[4]) + (8*y[5])/3, 
   f[3] -> (-16*y[6])/3 - (16*y[1]^2*y[8]^2)/(3*y[7]) - (16*y[9])/(3*y[3]), 
   f[4] -> (-4*y[10])/9 - (4*y[11])/(9*y[3]) - (4*y[12])/(9*y[3]^2), 
   f[5] -> (16*y[1]^2)/3 + (16*y[1]^2*y[2])/3, 
   f[6] -> (-4*y[1]^2*y[2])/3 + (4*y[1]^2*y[8])/3, 
   f[7] -> (-8*y[13])/(3*y[2]), f[8] -> (16*y[1]^2*y[8])/(3*y[4]^2) + 
     (8*y[14])/(9*y[4]) + (8*y[15])/9, 
   f[9] -> (296*y[1]^2*y[8])/(9*y[4]^2) + (4*y[16])/(27*y[4]) + (4*y[17])/27, 
   f[10] -> (-8*y[1]^2)/y[3] + (8*y[1]^2)/(3*y[4]) - 
     (32*y[1]^2*y[2])/(3*y[18]^2) + (8*y[19])/(3*y[18]), 
   f[11] -> (52*y[1]^2)/9 + (4*y[20])/(9*y[3]) + (4*y[21])/(9*y[3]^2), 
   f[12] -> (-116*y[1]^2)/3 + (148*y[1]^2)/(9*y[4]) + 
     (16*y[1]^2*y[2])/(3*y[18]), f[13] -> (16*y[1]^2)/3 + 
     (16*y[1]^2)/(3*y[2]), f[14] -> (8*y[1]^2)/(3*y[2]) - 
     (8*y[1]^2)/(3*y[3]), f[15] -> (16*y[1]^2)/3, 
   f[16] -> (128*y[1]^2)/9 - (8*y[1]^2)/y[18] + (8*y[22])/(9*y[3])}, 
  {y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2] - ex[3], 
   y[4] -> 1 + ex[2], y[5] -> -ex[1]^2 - ex[1]^2*ex[2], 
   y[6] -> ex[1]^2 + ex[1]^2*ex[2], y[7] -> ex[2] - ex[3], y[8] -> ex[3], 
   y[9] -> -ex[1]^2 + 2*ex[1]^2*ex[3] - ex[1]^2*ex[3]^2, 
   y[10] -> -19*ex[1]^2 - 25*ex[1]^2*ex[2] - 6*ex[1]^2*ex[3], 
   y[11] -> 13*ex[1]^2 - 7*ex[1]^2*ex[3] - 6*ex[1]^2*ex[3]^2, 
   y[12] -> 6*ex[1]^2 - 12*ex[1]^2*ex[3] + 6*ex[1]^2*ex[3]^2, 
   y[13] -> -ex[1]^2 + ex[1]^2*ex[3], y[14] -> 6*ex[1]^2 - 9*ex[1]^2*ex[3], 
   y[15] -> -11*ex[1]^2*ex[2] + 11*ex[1]^2*ex[3], 
   y[16] -> 186*ex[1]^2 - 261*ex[1]^2*ex[3], 
   y[17] -> -72*ex[1]^2 - 278*ex[1]^2*ex[2] + 278*ex[1]^2*ex[3], 
   y[18] -> -1 + ex[3], y[19] -> -2*ex[1]^2 - 4*ex[1]^2*ex[2], 
   y[20] -> -7*ex[1]^2 - 6*ex[1]^2*ex[3], 
   y[21] -> -6*ex[1]^2 + 6*ex[1]^2*ex[3], 
   y[22] -> -25*ex[1]^2 + 6*ex[1]^2*ex[3]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {f[1]/2 - f[5]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(7*f[1])/3 - (7*f[5])/6, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, f[1] - f[5]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}, {(353*f[1])/36 - (389*f[5])/72 + f[15]/2, 
     (-5*f[1])/12 + f[5]/8, 0, -3*f[1] - (31*f[2])/6 - (19*f[5])/12 + f[12] + 
      (29*f[15])/4, 0, f[1], 0, 0, 0, 2*f[1] - f[5], 0, -f[1] + f[5]/2, 0, 0, 
     (14*f[1])/3 - f[2] - (7*f[5])/3, 0, -2*f[1], 0, -2*f[1] + f[5], 0, 0, 0, 
     0, 0, 0, f[2], 0, 0, 0, 0, 0, 0, -f[1], 0, 0, 0, f[1] - f[5]/2, 0, f[1], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(7541*f[1])/216 - (8657*f[5])/432 + (31*f[15])/12, 
     (-13*f[1])/24 + (43*f[2])/48 + f[4]/6 + (65*f[5])/288 - f[12]/8 - 
      (29*f[15])/32, 73*f[1] - 2*f[5], (-37*f[1])/2 - (703*f[2])/36 - 
      (259*f[5])/72 + (25*f[12])/6 + (725*f[15])/24, f[1]/2, 
     (47*f[1])/12 + (31*f[2])/8 + (23*f[5])/16 - (3*f[12])/4 - (63*f[15])/16, 
     f[1]/3, f[3], -2*f[1] + f[5]/6, (-37*f[2])/12 - 2*f[4] - f[5]/24 + 
      f[12]/2 + (17*f[15])/8, -5*f[1] + f[5], f[4], 8*f[1] - f[5], 
     (-10*f[1])/3 + f[5]/3, (353*f[1])/18 - (37*f[2])/6 - (389*f[5])/36 + 
      f[15], (-22*f[1])/9 + f[5]/12, (-28*f[1])/3 - (29*f[2])/4 - 
      (29*f[5])/8 + (3*f[12])/2 + (75*f[15])/8, -2*f[1], 
     (3*f[1])/2 + (31*f[2])/12 + 2*f[4] + (19*f[5])/24 - f[12]/2 - 
      (29*f[15])/8, 14*f[1] - 2*f[5], (-29*f[1])/3 + f[5], 
     (65*f[1])/12 + (7*f[2])/24 + f[4] - (31*f[5])/16 - f[12]/4 - 
      (29*f[15])/16, 2*f[1], (-29*f[1])/3 + f[5], (-17*f[1])/9, (37*f[2])/6, 
     (-13*f[1])/18, (-3*f[1])/2 + f[2]/2 - (3*f[5])/4 + (3*f[15])/2, -f[1], 
     (-3*f[1])/2 - (31*f[2])/12 - (19*f[5])/24 + f[12]/2 + (29*f[15])/8, 
     2*f[1], -1/3*f[1], (-19*f[1])/6 + (3*f[2])/2 - f[5], -f[1], -1/3*f[1], 
     (-10*f[1])/9, (-3*f[1])/4 - (31*f[2])/24 - f[4] - (19*f[5])/48 + 
      f[12]/4 + (29*f[15])/16, (3*f[1])/4 + (31*f[2])/24 + (19*f[5])/48 - 
      f[12]/4 - (29*f[15])/16, (29*f[1])/12 - (43*f[2])/24 + (29*f[5])/48 + 
      f[12]/4 + (29*f[15])/16, (-4*f[1])/3, -4*f[1], (10*f[1])/3 - f[5]/3, 
     -2*f[1], -6*f[1], f[5], (-2*f[1])/3, (2*f[1])/3, -2*f[1], (2*f[1])/3, 
     9*f[1] - f[5], f[1], 3*f[1]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0}, {(14*f[6])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     2*f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {2*f[2] + f[5] + (389*f[6])/18 - (3*f[15])/2, -1/2*f[6] - f[7]/6, 0, 
     (-37*f[2])/6 - (37*f[5])/12 + (10*f[6])/3 - f[8] + f[12] + (33*f[15])/4, 
     0, f[7], 0, 0, 0, 4*f[6], 0, -2*f[6], 0, 0, f[8], 0, -2*f[7], 0, 
     -4*f[6], 0, 0, 0, 0, 0, 0, (28*f[6])/3 - f[8], 0, 0, 0, 0, 0, 0, -f[7], 
     0, 0, 0, 2*f[6], 0, f[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(31*f[2])/3 + (31*f[5])/6 + (8657*f[6])/108 - (31*f[15])/4, 
     f[1]/6 + (37*f[2])/48 + (15*f[5])/32 + (3*f[6])/4 - (19*f[7])/36 - 
      f[8]/8 - f[12]/8 - (115*f[15])/96, 8*f[6] + 69*f[7], 
     (-925*f[2])/36 - (925*f[5])/72 + (56*f[6])/9 - f[9] + (25*f[12])/6 + 
      (275*f[15])/8, f[7]/2, (37*f[2])/8 + (37*f[5])/16 - (7*f[6])/2 + 
      (19*f[7])/6 + (3*f[8])/4 - (3*f[12])/4 - (91*f[15])/16, f[7]/3, 
     4*f[6] - f[15], (-2*f[6])/3 - (5*f[7])/3, -2*f[1] - (37*f[2])/12 - 
      (61*f[5])/24 + (20*f[6])/3 + f[12]/2 + (45*f[15])/8, -4*f[6] - 3*f[7], 
     f[1] + f[5]/2 - (19*f[6])/3 - f[15], 4*f[6] + 6*f[7], 
     (-4*f[6])/3 - (8*f[7])/3, f[9], -1/3*f[6] - (41*f[7])/18, 
     (-37*f[2])/4 - (37*f[5])/8 + (44*f[6])/3 - (19*f[7])/3 - 2*f[8] + 
      (3*f[12])/2 + (95*f[15])/8, -2*f[7], 2*f[1] + (37*f[2])/12 + 
      (61*f[5])/24 - (43*f[6])/3 + f[8]/2 - f[12]/2 - (49*f[15])/8, 
     8*f[6] + 10*f[7], -4*f[6] - (23*f[7])/3, f[1] + (37*f[2])/24 + 
      (61*f[5])/48 - (43*f[6])/6 + (5*f[8])/4 - f[12]/4 - (49*f[15])/16, 
     2*f[7], -4*f[6] - (23*f[7])/3, (-17*f[7])/9, 
     4*f[2] + 2*f[5] + (389*f[6])/9 - f[9] - 3*f[15], (-13*f[7])/18, 
     (23*f[6])/3 - f[8]/2 + f[15]/2, -f[7], (-37*f[2])/12 - (37*f[5])/24 + 
      (5*f[6])/3 - f[8]/2 + f[12]/2 + (33*f[15])/8, 2*f[7], -1/3*f[7], 
     18*f[6] - (19*f[7])/6 - (3*f[8])/2, -f[7], -1/3*f[7], (-10*f[7])/9, 
     -f[1] - (37*f[2])/24 - (61*f[5])/48 + (43*f[6])/6 - f[8]/4 + f[12]/4 + 
      (49*f[15])/16, (37*f[2])/24 + (37*f[5])/48 - (5*f[6])/6 + f[8]/4 - 
      f[12]/4 - (33*f[15])/16, (-37*f[2])/24 - (37*f[5])/48 - (47*f[6])/6 + 
      (19*f[7])/6 + f[8]/4 + f[12]/4 + (33*f[15])/16, (-4*f[7])/3, -4*f[7], 
     (4*f[6])/3 + (8*f[7])/3, -2*f[7], -6*f[7], -4*f[6] + 2*f[7], 
     (-2*f[7])/3, (2*f[7])/3, -2*f[7], (2*f[7])/3, 4*f[6] + 7*f[7], f[7], 
     3*f[7]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0}, {f[13]/4 - f[14]/2 - f[15]/2, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(7*f[13])/6 - (7*f[14])/3 - (7*f[15])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, f[13]/2 - f[14] - f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-37*f[2])/3 - (37*f[5])/6 + 2*f[12] + (353*f[13])/72 - (353*f[14])/36 + 
      (151*f[15])/36, (-7*f[13])/24 + (5*f[14])/12 + (5*f[15])/12, 0, f[10], 
     0, f[13] - f[14] - f[15], 0, 0, 0, f[13] - 2*f[14] - 2*f[15], 0, 
     -1/2*f[13] + f[14] + f[15], 0, 0, -f[2] - f[5]/2 + (7*f[13])/3 - 
      (14*f[14])/3 - (19*f[15])/6, 0, -2*f[13] + 2*f[14] + 2*f[15], 0, 
     -f[13] + 2*f[14] + 2*f[15], 0, 0, 0, 0, 0, 0, 
     f[2] + f[5]/2 - (3*f[15])/2, 0, 0, 0, 0, 0, 0, -f[13] + f[14] + f[15], 
     0, 0, 0, f[13]/2 - f[14] - f[15], 0, f[13] - f[14] - f[15], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-1147*f[2])/18 - (1147*f[5])/36 + 
      (31*f[12])/3 + (7541*f[13])/432 - (7541*f[14])/216 + (8083*f[15])/216, 
     f[2]/4 + f[5]/8 - f[10]/8 + f[11]/6 - (13*f[13])/18 + (11*f[14])/12 + 
      (13*f[15])/24, 71*f[13] - 73*f[14] - 73*f[15], 
     (4*f[1])/3 + (43*f[2])/3 + (43*f[5])/6 + (25*f[10])/6 - 2*f[12] - 
      (8*f[13])/9 + (16*f[14])/9 - (241*f[15])/18 + (2*f[16])/3, 
     f[13]/2 - f[14]/2 - f[15]/2, (8*f[1])/3 - (37*f[2])/6 - (37*f[5])/12 - 
      (3*f[10])/4 + f[12] + (239*f[13])/36 - (91*f[14])/9 - (133*f[15])/36 + 
      (4*f[16])/3, f[13]/3 - f[14]/3 - f[15]/3, 2*f[1] - (37*f[2])/6 - 
      (37*f[5])/12 + f[12] + (21*f[15])/4, (-11*f[13])/6 + 2*f[14] + 2*f[15], 
     (-8*f[1])/3 + (17*f[2])/3 + (17*f[5])/6 + f[10]/2 - 2*f[11] - f[12] - 
      (125*f[13])/36 + (125*f[14])/18 + (23*f[15])/18 - (4*f[16])/3, 
     -4*f[13] + 5*f[14] + 5*f[15], f[11], 7*f[13] - 8*f[14] - 8*f[15], 
     -3*f[13] + (10*f[14])/3 + (10*f[15])/3, (-74*f[2])/3 - (37*f[5])/3 + 
      3*f[12] + (353*f[13])/36 - (353*f[14])/18 + (151*f[15])/18, 
     (-85*f[13])/36 + (22*f[14])/9 + (22*f[15])/9, 
     (-8*f[1])/3 + (20*f[2])/3 + (10*f[5])/3 + (3*f[10])/2 - f[12] - 
      (353*f[13])/36 + (239*f[14])/18 + (55*f[15])/9 - (4*f[16])/3, 
     -2*f[13] + 2*f[14] + 2*f[15], -1/2*f[10] + 2*f[11], 
     12*f[13] - 14*f[14] - 14*f[15], (-26*f[13])/3 + (29*f[14])/3 + 
      (29*f[15])/3, -f[2] - f[5]/2 - f[10]/4 + f[11] + (7*f[13])/3 - 
      (14*f[14])/3 - (19*f[15])/6, 2*f[13] - 2*f[14] - 2*f[15], 
     (-26*f[13])/3 + (29*f[14])/3 + (29*f[15])/3, 
     (-17*f[13])/9 + (17*f[14])/9 + (17*f[15])/9, f[12], 
     (-13*f[13])/18 + (13*f[14])/18 + (13*f[15])/18, 
     (8*f[1])/3 - (17*f[2])/3 - (17*f[5])/6 + f[12] + (125*f[13])/36 - 
      (125*f[14])/18 - (23*f[15])/18 + (4*f[16])/3, -f[13] + f[14] + f[15], 
     f[10]/2, 2*f[13] - 2*f[14] - 2*f[15], -1/3*f[13] + f[14]/3 + f[15]/3, 
     (3*f[2])/2 + (3*f[5])/4 - (19*f[13])/6 + (19*f[14])/6 + (11*f[15])/12, 
     -f[13] + f[14] + f[15], -1/3*f[13] + f[14]/3 + f[15]/3, 
     (-10*f[13])/9 + (10*f[14])/9 + (10*f[15])/9, f[10]/4 - f[11], 
     -1/4*f[10], -1/2*f[2] - f[5]/4 + f[10]/4 + (19*f[13])/6 - (19*f[14])/6 - 
      (29*f[15])/12, (-4*f[13])/3 + (4*f[14])/3 + (4*f[15])/3, 
     -4*f[13] + 4*f[14] + 4*f[15], 3*f[13] - (10*f[14])/3 - (10*f[15])/3, 
     -2*f[13] + 2*f[14] + 2*f[15], -6*f[13] + 6*f[14] + 6*f[15], f[13], 
     (-2*f[13])/3 + (2*f[14])/3 + (2*f[15])/3, (2*f[13])/3 - (2*f[14])/3 - 
      (2*f[15])/3, -2*f[13] + 2*f[14] + 2*f[15], (2*f[13])/3 - (2*f[14])/3 - 
      (2*f[15])/3, 8*f[13] - 9*f[14] - 9*f[15], f[13] - f[14] - f[15], 
     3*f[13] - 3*f[14] - 3*f[15]}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-1/4*f[13] + f[14]/2 + f[15]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-7*f[13])/6 + (7*f[14])/3 + (7*f[15])/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, -1/2*f[13] + f[14] + f[15], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {(-353*f[13])/72 + (353*f[14])/36 + (371*f[15])/36, 
     f[13]/8 - (5*f[14])/12 - f[15]/4, 0, (4*f[1])/3 - 3*f[2] - (3*f[5])/2 + 
      (65*f[13])/18 - (65*f[14])/9 - (115*f[15])/18 + (2*f[16])/3, 0, f[14], 
     0, 0, 0, -f[13] + 2*f[14] + 2*f[15], 0, f[13]/2 - f[14] - f[15], 0, 0, 
     3*f[2] + (3*f[5])/2 - (7*f[13])/3 + (14*f[14])/3 + (25*f[15])/6, 0, 
     -2*f[14], 0, f[13] - 2*f[14] - 2*f[15], 0, 0, 0, 0, 0, 0, 
     -3*f[2] - (3*f[5])/2 + f[15]/2, 0, 0, 0, 0, 0, 0, -f[14], 0, 0, 0, 
     -1/2*f[13] + f[14] + f[15], 0, f[14], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0}, {(-7541*f[13])/432 + (7541*f[14])/216 + (8099*f[15])/216, 
     (-3*f[2])/8 - (3*f[5])/16 - (11*f[13])/144 - (13*f[14])/24 + 
      (25*f[15])/144 - f[16]/12, -2*f[13] + 73*f[14] + 4*f[15], 
     (62*f[1])/9 - (33*f[2])/2 - (33*f[5])/4 + (2069*f[13])/108 - 
      (2069*f[14])/54 - (3727*f[15])/108 + (31*f[16])/9, f[14]/2, 
     (-7*f[1])/3 + (9*f[2])/4 + (9*f[5])/8 - (257*f[13])/72 + 
      (407*f[14])/36 + (517*f[15])/72 - (7*f[16])/6, f[14]/3, f[15], 
     f[13]/6 - 2*f[14] - f[15]/3, f[16], f[13] - 5*f[14] - 2*f[15], 
     f[1] + (19*f[13])/12 - (19*f[14])/6 - (11*f[15])/3, 
     -f[13] + 8*f[14] + 2*f[15], f[13]/3 - (10*f[14])/3 - (2*f[15])/3, 
     (33*f[2])/2 + (33*f[5])/4 - (353*f[13])/36 + (353*f[14])/18 + 
      (631*f[15])/36, f[13]/12 - (22*f[14])/9 - f[15]/6, 
     (10*f[1])/3 - 6*f[2] - 3*f[5] + (52*f[13])/9 - (179*f[14])/9 - 
      (92*f[15])/9 + (5*f[16])/3, -2*f[14], (4*f[1])/3 + (3*f[2])/2 + 
      (3*f[5])/4 + (49*f[13])/36 - (49*f[14])/18 - (149*f[15])/36 - f[16]/3, 
     -2*f[13] + 14*f[14] + 4*f[15], f[13] - (29*f[14])/3 - 2*f[15], 
     (2*f[1])/3 + (15*f[2])/4 + (15*f[5])/8 - (119*f[13])/72 + 
      (119*f[14])/36 + (151*f[15])/72 - f[16]/6, 2*f[14], 
     f[13] - (29*f[14])/3 - 2*f[15], (-17*f[14])/9, 
     (-33*f[2])/2 - (33*f[5])/4 + (37*f[15])/12, (-13*f[14])/18, 
     (-4*f[1])/3 - (3*f[2])/2 - (3*f[5])/4 - (49*f[13])/36 + (49*f[14])/18 + 
      (149*f[15])/36 - (2*f[16])/3, -f[14], (2*f[1])/3 - (3*f[2])/2 - 
      (3*f[5])/4 + (65*f[13])/36 - (65*f[14])/18 - (115*f[15])/36 + f[16]/3, 
     2*f[14], -1/3*f[14], (-9*f[2])/2 - (9*f[5])/4 - f[13]/2 - (19*f[14])/6 + 
      (9*f[15])/4, -f[14], -1/3*f[14], (-10*f[14])/9, 
     (-2*f[1])/3 - (3*f[2])/4 - (3*f[5])/8 - (49*f[13])/72 + (49*f[14])/36 + 
      (149*f[15])/72 + f[16]/6, -1/3*f[1] + (3*f[2])/4 + (3*f[5])/8 - 
      (65*f[13])/72 + (65*f[14])/36 + (115*f[15])/72 - f[16]/6, 
     f[1]/3 + (3*f[2])/4 + (3*f[5])/8 + (101*f[13])/72 + (49*f[14])/36 - 
      (241*f[15])/72 + f[16]/6, (-4*f[14])/3, -4*f[14], 
     -1/3*f[13] + (10*f[14])/3 + (2*f[15])/3, -2*f[14], -6*f[14], 
     f[13] - 2*f[15], (-2*f[14])/3, (2*f[14])/3, -2*f[14], (2*f[14])/3, 
     -f[13] + 9*f[14] + 2*f[15], f[14], 3*f[14]}}}, 
  {1, ipi^2, zeta3, F[1, 1], ipi^2*F[1, 1], F[1, 1]^2, F[1, 1]^3, F[1, 2], 
   ipi^2*F[1, 2], F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 2]^3, F[1, 3], ipi^2*F[1, 3], F[1, 1]*F[1, 3], 
   F[1, 1]^2*F[1, 3], F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 2]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
   F[1, 3]^3, F[1, 4], ipi^2*F[1, 4], F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
   F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], F[1, 4]^2, 
   F[1, 1]*F[1, 4]^2, F[1, 2]*F[1, 4]^2, F[1, 4]^3, F[2, 1], F[2, 2], 
   F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 6], F[3, 7], F[3, 8], 
   F[3, 9], F[3, 11], F[3, 13], F[3, 18], F[3, 19], F[3, 20]}}}


==> anc/amplitudes/a2_11-mpmu.m <==
{{{f[1] -> (-8*y[2])/(3*y[1]*y[3]) - (8*y[4])/(3*y[1]*y[5]^2) - 
     (16*y[6])/(3*y[1]*y[3]^2) - (8*y[7])/(3*y[1]*y[5]), 
   f[2] -> -16/(3*y[1]*y[5]^2) + (16*y[8])/(3*y[1]*y[5]^3), 
   f[3] -> (-176*y[6])/(9*y[1]*y[3]^2) - (8*y[9])/(9*y[1]*y[3]) - 
     (8*y[10])/(9*y[1]*y[5]^2) - (8*y[11])/(9*y[1]*y[5]), 
   f[4] -> 8/(3*y[1]*y[5]) + (8*y[12])/(3*y[1]*y[5]^2), 
   f[5] -> 16/(3*y[1]*y[5]) - 16/(3*y[1]*y[5]*y[8]), 
   f[6] -> 1348/(27*y[1]*y[5]) - 1276/(27*y[1]*y[5]*y[8]), 
   f[7] -> -224/(9*y[1]*y[5]) + 176/(9*y[1]*y[5]*y[8]) - 
     16/(3*y[1]*y[8]*y[12]), f[8] -> -8/(3*y[1]*y[3]) + 16/(3*y[1]*y[5]), 
   f[9] -> 2624/(27*y[1]*y[5]) + 16/(3*y[1]*y[8]) - 
     2552/(27*y[1]*y[5]*y[8]) - 16/(3*y[1]*y[13]), 
   f[10] -> -40/(9*y[1]*y[5]) - 8/(3*y[1]*y[8]^2) - 8/(3*y[1]*y[8]) + 
     88/(9*y[1]*y[5]*y[8]), f[11] -> -16/(3*y[1]*y[5]^2) - 
     16/(3*y[1]*y[5]^2*y[8]), f[12] -> 224/(9*y[1]*y[5]^2) + 
     16/(3*y[1]*y[5]*y[8]^2) + 176/(9*y[1]*y[5]^2*y[8]) + 
     32/(3*y[1]*y[5]*y[8]) + 32/(3*y[1]*y[8]*y[12]^2) + 
     16/(3*y[1]*y[8]^2*y[12]) + 32/(3*y[1]*y[8]*y[12]), 
   f[13] -> 40/(9*y[1]*y[5]^2) - 8/(3*y[1]*y[5]*y[8]^2) + 
     40/(9*y[1]*y[5]^2*y[8]) - 8/(3*y[1]*y[5]*y[8]), 
   f[14] -> -224/(9*y[1]*y[5]^2) - 16/(3*y[1]*y[5]*y[8]^2) - 
     272/(9*y[1]*y[5]^2*y[8]) - 16/(3*y[1]*y[8]^2*y[12]), 
   f[15] -> -16/(3*y[1]*y[5]^3) + 16/(3*y[1]*y[5]^2*y[8]), 
   f[16] -> 8/(3*y[1]*y[5]^2)}, {y[1] -> ex[1], y[2] -> -2 - ex[3], 
   y[3] -> ex[2] - ex[3], y[4] -> 2 - 2*ex[3], y[5] -> 1 + ex[2] - ex[3], 
   y[6] -> ex[3], y[7] -> 1 + ex[3], y[8] -> ex[2], y[9] -> -22 - 23*ex[3], 
   y[10] -> 16 - 16*ex[3], y[11] -> 5 + 23*ex[3], y[12] -> -1 + ex[3], 
   y[13] -> 1 + ex[2]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {2*f[4] + 2*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(19*f[4])/3 + (19*f[16])/3, 
     0, 0, -2*f[4] - 2*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*f[4] + 4*f[16], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(337*f[4])/18 + (319*f[5])/18 - 2*f[6] + 2*f[8] + (319*f[16])/18, 
     -1/12*f[2] + f[4]/6 + f[16]/6, 0, (-28*f[4])/3 + (14*f[5])/3 + f[7] - 
      (22*f[16])/3, 0, 2*f[4] + 2*f[16], 0, f[1], 0, f[2], 0, -1/2*f[2], 0, 
     0, (38*f[4])/3 + (38*f[16])/3, 0, -6*f[4] - 6*f[16], 0, -f[2], 0, 0, 
     -1/2*f[2] + 4*f[4] + 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, -f[4] - f[16], 
     0, 0, 0, 0, f[2]/2, f[4] + f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {(4399*f[4])/108 + (3509*f[5])/54 - (22*f[6])/3 + (22*f[8])/3 + 
      (4003*f[16])/108, (-5*f[2])/36 + (10*f[4])/9 + (82*f[5])/27 - f[6]/3 + 
      (10*f[16])/9, (43*f[2])/12 + (13*f[4])/2 + (13*f[16])/2, 
     (-272*f[4])/9 - (55*f[5])/3 + 4*f[6] + (11*f[7])/3 - 4*f[8] - 
      (215*f[16])/9, -1/8*f[2] - (2*f[4])/9 - (2*f[16])/9, 
     (28*f[4])/3 - (227*f[5])/9 + 2*f[6] - (3*f[7])/2 + (19*f[16])/3, 
     (2*f[2])/3 + f[4]/18 + f[16]/18, f[3], f[2]/8 - (5*f[4])/18 - 
      (5*f[16])/18, -2*f[1] + (5*f[2])/3 - 4*f[4] - 4*f[16], 
     -2*f[2] - (5*f[4])/2 - (5*f[16])/2, f[1]/2 - (5*f[2])/6 + 2*f[4] + 
      2*f[16], 2*f[2] + 2*f[4] + 2*f[16], (-2*f[2])/3 - (5*f[4])/9 - 
      (5*f[16])/9, (328*f[4])/9 + (319*f[5])/9 - 4*f[6] + 4*f[8] + 
      (319*f[16])/9, (5*f[2])/24 + (13*f[4])/18 + (13*f[16])/18, 
     -22*f[4] + (412*f[5])/9 - 4*f[6] + 2*f[7] - 18*f[16], 
     (-3*f[2])/2 + f[4] + f[16], 2*f[1] - (5*f[2])/3 + 4*f[4] + 4*f[16], 
     3*f[2] + 5*f[4] + 5*f[16], (-3*f[2])/2 - (13*f[4])/6 - (13*f[16])/6, 
     (-5*f[2])/6 + (44*f[4])/3 + (44*f[16])/3, f[2]/2 - 3*f[4] - 3*f[16], 
     -1/2*f[2] - (13*f[4])/6 - (13*f[16])/6, -1/6*f[2] + (23*f[4])/18 + 
      (23*f[16])/18, f[4], (11*f[4])/18 + (11*f[16])/18, f[4]/6 + f[16]/6, 
     -f[4] - f[16], f[4]/2 + f[16]/2, f[4] + f[16], 
     (-5*f[4])/3 + (164*f[5])/9 - 2*f[6] - (5*f[16])/3, f[4]/6 + f[16]/6, 
     f[4]/2 + f[16]/2, f[4] + f[16], (-7*f[4])/9 - (7*f[16])/9, 
     (5*f[2])/6 - 2*f[4] - 2*f[16], (5*f[4])/3 - (164*f[5])/9 + 2*f[6] + 
      (5*f[16])/3, f[2]/2 - f[4]/3 - f[16]/3, -1/2*f[2] - f[4] - f[16], 
     -1/3*f[2] + (2*f[4])/3 + (2*f[16])/3, -f[4] - f[16], 
     -2*f[2] - 4*f[4] - 4*f[16], -f[2] - f[4] - f[16], 
     f[2] - 2*f[4] - 2*f[16], -4*f[4] - 4*f[16], (4*f[4])/3 + (4*f[16])/3, 
     (-4*f[4])/3 - (4*f[16])/3, -2*f[2], (3*f[4])/2 + (3*f[16])/2, 
     -1/2*f[4] - f[16]/2, (-3*f[4])/2 - (3*f[16])/2}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(19*f[5])/6, 0, 0, -f[5], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 2*f[5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[6], (-319*f[5])/216 + f[6]/6 - f[16]/6, 0, f[7], 0, f[5], 0, f[8], 0, 
     (337*f[5])/18 - 2*f[6] + 2*f[16], 0, (-337*f[5])/36 + f[6] - f[16], 0, 
     0, (19*f[5])/3, 0, -3*f[5], 0, (-337*f[5])/18 + 2*f[6] - 2*f[16], 0, 0, 
     (-265*f[5])/36 + f[6] - f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*f[5], 0, 
     0, 0, 0, (337*f[5])/36 - f[6] + f[16], f[5]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {(-335*f[5])/24 + (11*f[6])/3, 
     (-3257*f[5])/648 + (11*f[6])/18 + f[10]/6 - (11*f[16])/18, 
     (15193*f[5])/216 - (43*f[6])/6 + (43*f[16])/6, 
     (3*f[5])/2 + 2*f[6] + (11*f[7])/3 - f[9], (-353*f[5])/144 + f[6]/4 - 
      f[16]/4, (-19*f[5])/6 - (3*f[7])/2 - f[10], 
     (1351*f[5])/108 - (4*f[6])/3 + (4*f[16])/3, (-319*f[5])/18 + 2*f[6] + 
      (11*f[8])/3, (317*f[5])/144 - f[6]/4 + f[16]/4, 
     (3599*f[5])/54 - (22*f[6])/3 - 2*f[8] + (22*f[16])/3, 
     (-1393*f[5])/36 + 4*f[6] - 4*f[16], (-3599*f[5])/108 + (11*f[6])/3 + 
      f[8]/2 - (11*f[16])/3, (346*f[5])/9 - 4*f[6] + 4*f[16], 
     (-689*f[5])/54 + (4*f[6])/3 - (4*f[16])/3, f[9], 
     (1841*f[5])/432 - (5*f[6])/12 + (5*f[16])/12, 2*f[7] + 2*f[10], 
     (-331*f[5])/12 + 3*f[6] - 3*f[16], (-3599*f[5])/54 + (22*f[6])/3 + 
      2*f[8] - (22*f[16])/3, (176*f[5])/3 - 6*f[6] + 6*f[16], 
     (-175*f[5])/6 + 3*f[6] - 3*f[16], (-2915*f[5])/108 + (11*f[6])/3 - 
      (11*f[16])/3, (283*f[5])/36 - f[6] + f[16], (-94*f[5])/9 + f[6] - 
      f[16], (-67*f[5])/27 + f[6]/3 - f[16]/3, 2*f[6] - f[9], (11*f[5])/36, 
     f[5]/12, -1/2*f[5], f[5]/4, f[5]/2, f[10], f[5]/12, f[5]/4, f[5]/2, 
     (-7*f[5])/18, (3599*f[5])/108 - (11*f[6])/3 + (11*f[16])/3, -f[10], 
     (331*f[5])/36 - f[6] + f[16], (-355*f[5])/36 + f[6] - f[16], 
     (-319*f[5])/54 + (2*f[6])/3 - (2*f[16])/3, -1/2*f[5], 
     (-355*f[5])/9 + 4*f[6] - 4*f[16], (-173*f[5])/9 + 2*f[6] - 2*f[16], 
     (319*f[5])/18 - 2*f[6] + 2*f[16], -2*f[5], (2*f[5])/3, (-2*f[5])/3, 
     (-337*f[5])/9 + 4*f[6] - 4*f[16], (3*f[5])/4, -1/4*f[5], (-3*f[5])/4}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(19*f[11])/6, 0, 0, -f[11], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(28*f[5])/3 + 2*f[7] + (319*f[11])/36 - f[16], 
     -1/12*f[11] - f[15]/12 - f[16]/3, 0, f[12], 0, f[11], 0, 
     (319*f[5])/36 - f[6] + f[8] - 2*f[16], 0, 2*f[11] + f[15] + 4*f[16], 0, 
     -f[11] - f[15]/2 - 2*f[16], 0, 0, (19*f[11])/3, 0, -3*f[11], 0, 
     -2*f[11] - f[15] - 4*f[16], 0, 0, f[11] - f[15]/2 - 2*f[16], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, -1/2*f[11], 0, 0, 0, 0, f[11] + f[15]/2 + 2*f[16], 
     f[11]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(308*f[5])/9 + (22*f[7])/3 + (4003*f[11])/216 - (11*f[16])/3, 
     f[11]/4 + f[13]/6 - (5*f[15])/36 - (5*f[16])/9, 
     (125*f[11])/12 + (43*f[15])/12 + (43*f[16])/3, 
     (169*f[5])/18 - 2*f[6] - 2*f[7] + (3*f[11])/2 + (11*f[12])/3 - f[16], 
     (-13*f[11])/36 - f[15]/8 - f[16]/2, (-19*f[11])/6 - (3*f[12])/2 - f[13], 
     (49*f[11])/36 + (2*f[15])/3 + (8*f[16])/3, (3509*f[5])/108 - 
      (11*f[6])/3 + (11*f[8])/3 - (16*f[16])/3, f[11]/9 + f[15]/8 + f[16]/2, 
     (-319*f[5])/18 + 2*f[6] - 2*f[8] + (10*f[11])/3 + (5*f[15])/3 + 
      (32*f[16])/3, (-21*f[11])/4 - 2*f[15] - 8*f[16], 
     (319*f[5])/72 - f[6]/2 + f[8]/2 - (5*f[11])/3 - (5*f[15])/6 - 
      (13*f[16])/3, 5*f[11] + 2*f[15] + 8*f[16], (-29*f[11])/18 - 
      (2*f[15])/3 - (8*f[16])/3, -1/18*f[5] + 2*f[6] + 4*f[7] + 
      (319*f[11])/18 - f[16], (7*f[11])/9 + (5*f[15])/24 + (5*f[16])/6, 
     2*f[12] + 2*f[13], (-5*f[11])/2 - (3*f[15])/2 - 6*f[16], 
     (319*f[5])/18 - 2*f[6] + 2*f[8] - (10*f[11])/3 - (5*f[15])/3 - 
      (32*f[16])/3, (17*f[11])/2 + 3*f[15] + 12*f[16], 
     (-49*f[11])/12 - (3*f[15])/2 - 6*f[16], (14*f[11])/3 - (5*f[15])/6 - 
      (10*f[16])/3, -1/2*f[11] + f[15]/2 + 2*f[16], 
     (-25*f[11])/12 - f[15]/2 - 2*f[16], (11*f[11])/36 - f[15]/6 - 
      (2*f[16])/3, (337*f[5])/18 - 2*f[6] - f[16], (11*f[11])/36, f[11]/12, 
     -1/2*f[11], f[11]/4, f[11]/2, f[13], f[11]/12, f[11]/4, f[11]/2, 
     (-7*f[11])/18, (5*f[11])/3 + (5*f[15])/6 + (10*f[16])/3, -f[13], 
     (5*f[11])/6 + f[15]/2 + 2*f[16], (-3*f[11])/2 - f[15]/2 - 2*f[16], 
     -1/3*f[11] - f[15]/3 - (4*f[16])/3, -1/2*f[11], 
     -6*f[11] - 2*f[15] - 8*f[16], (-5*f[11])/2 - f[15] - 4*f[16], 
     f[11] + f[15] + 4*f[16], -2*f[11], (2*f[11])/3, (-2*f[11])/3, 
     -4*f[11] - 2*f[15] - 8*f[16], (3*f[11])/4, -1/4*f[11], (-3*f[11])/4}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0}, {-f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-19*f[11])/6, 0, 0, f[11], 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, -2*f[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-319*f[11])/36 + f[16], -1/12*f[11] - f[15]/12, 0, f[14], 0, -f[11], 0, 
     (-319*f[5])/12 + 3*f[6] - 3*f[8] - 2*f[16], 0, f[15], 0, -1/2*f[15], 0, 
     0, (-19*f[11])/3, 0, 3*f[11], 0, -f[15], 0, 0, -2*f[11] - f[15]/2, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, f[11]/2, 0, 0, 0, 0, f[15]/2, -1/2*f[11], 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-4003*f[11])/216 + (11*f[16])/3, 
     (337*f[5])/216 - f[6]/6 - (17*f[11])/36 - (2*f[15])/9 + f[16]/6, 
     (-13*f[11])/4 + (43*f[15])/12, (-5*f[11])/2 + (11*f[14])/3 - f[16], 
     f[11]/9 - f[15]/8, (-337*f[5])/36 + f[6] + (7*f[11])/3 - (3*f[14])/2, 
     -1/36*f[11] + (2*f[15])/3, (-4147*f[5])/36 + 13*f[6] - 13*f[8] - 
      (22*f[16])/3, (5*f[11])/36 + f[15]/8, (319*f[5])/6 - 6*f[6] + 6*f[8] + 
      f[11] + (8*f[15])/3 + 2*f[16], (5*f[11])/4 - 2*f[15], 
     (-319*f[5])/24 + (3*f[6])/2 - (3*f[8])/2 - f[11]/2 - (4*f[15])/3, 
     -f[11] + 2*f[15], (5*f[11])/18 - (2*f[15])/3, (-319*f[11])/18 + f[16], 
     (-13*f[11])/36 + (5*f[15])/24, (337*f[5])/18 - 2*f[6] + (5*f[11])/3 + 
      2*f[14], -1/2*f[11] - (3*f[15])/2, (-319*f[5])/6 + 6*f[6] - 6*f[8] - 
      f[11] - (8*f[15])/3 - 2*f[16], (-5*f[11])/2 + 3*f[15], 
     (13*f[11])/12 - (3*f[15])/2, (-41*f[11])/6 - (4*f[15])/3 + f[16], 
     (3*f[11])/2 + f[15]/2, (13*f[11])/12 - f[15]/2, 
     (-23*f[11])/36 - f[15]/6, f[16], (-11*f[11])/36, -1/12*f[11], f[11]/2, 
     -1/4*f[11], -1/2*f[11], (337*f[5])/36 - f[6] + (5*f[11])/6, -1/12*f[11], 
     -1/4*f[11], -1/2*f[11], (7*f[11])/18, f[11]/2 + (4*f[15])/3 - f[16], 
     (-337*f[5])/36 + f[6] - (5*f[11])/6, f[11]/6 + f[15]/2, 
     f[11]/2 - f[15]/2, -1/3*f[11] - f[15]/3, f[11]/2, 2*f[11] - 2*f[15], 
     f[11]/2 - f[15], f[11] + f[15], 2*f[11], (-2*f[11])/3, (2*f[11])/3, 
     -2*f[15], (-3*f[11])/4, f[11]/4, (3*f[11])/4}}}, 
  {1, ipi^2, zeta3, F[1, 1], ipi^2*F[1, 1], F[1, 1]^2, F[1, 1]^3, F[1, 2], 
   ipi^2*F[1, 2], F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 2]^3, F[1, 3], ipi^2*F[1, 3], F[1, 1]*F[1, 3], 
   F[1, 1]^2*F[1, 3], F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 2]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
   F[1, 3]^3, F[1, 4], ipi^2*F[1, 4], F[1, 1]^2*F[1, 4], 
   F[1, 1]*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], F[1, 3]^2*F[1, 4], F[1, 4]^2, 
   F[1, 1]*F[1, 4]^2, F[1, 2]*F[1, 4]^2, F[1, 3]*F[1, 4]^2, F[1, 4]^3, 
   F[2, 1], F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], 
   F[3, 7], F[3, 10], F[3, 12], F[3, 13], F[3, 15], F[3, 18], F[3, 19], 
   F[3, 20]}}}


==> anc/amplitudes/a2_11-mppu.m <==
{{{f[1] -> (-4*y[1]^2)/9 - (4*y[1]^2*y[2])/9, 
   f[2] -> (8*y[1]^2)/(3*y[3]) + (8*y[4])/3, 
   f[3] -> (-8*y[1]^2)/3 + (8*y[1]^2*y[2])/(3*y[5]), 
   f[4] -> (-8*y[6])/3 - (16*y[1]^2*y[8]^2)/(3*y[7]) - (8*y[9])/(3*y[5]), 
   f[5] -> (16*y[10])/9 + (16*y[11])/(9*y[5]) + (16*y[12])/(9*y[5]^2), 
   f[6] -> (-16*y[1]^2*y[2])/3 + (16*y[1]^2*y[8])/3, 
   f[7] -> (16*y[1]^2*y[8])/(3*y[3]^2) + (8*y[13])/(9*y[3]) + (8*y[14])/9, 
   f[8] -> (8*y[15])/(3*y[2]), f[9] -> (176*y[1]^2*y[8])/(9*y[3]^2) + 
     (8*y[16])/(27*y[3]) + (8*y[17])/27, 
   f[10] -> (-1348*y[1]^2)/27 + (1276*y[1]^2)/(27*y[5]) + 
     (32*y[1]^2*y[2])/(3*y[18]), f[11] -> (-4*y[1]^2)/9 - 
     (4*y[1]^2)/(9*y[2]), f[12] -> (152*y[1]^2)/9 + (8*y[1]^2)/(3*y[3]) - 
     (224*y[1]^2)/(9*y[5]) - (32*y[1]^2*y[2])/(3*y[18]^2) + 
     (8*y[19])/(9*y[18]), f[13] -> (-32*y[1]^2)/9 - (16*y[20])/(9*y[5]) - 
     (16*y[21])/(9*y[5]^2), f[14] -> (-200*y[1]^2)/9 - (8*y[1]^2)/y[3] + 
     (224*y[1]^2)/(9*y[5]) - (16*y[1]^2)/(3*y[18]), 
   f[15] -> (-8*y[1]^2)/(3*y[2]) + (8*y[1]^2)/(3*y[5]), 
   f[16] -> (8*y[1]^2)/3}, {y[1] -> ex[1], y[2] -> ex[2], y[3] -> 1 + ex[2], 
   y[4] -> -ex[1]^2 - ex[1]^2*ex[2], y[5] -> 1 + ex[2] - ex[3], 
   y[6] -> 2*ex[1]^2 + ex[1]^2*ex[2], y[7] -> ex[2] - ex[3], y[8] -> ex[3], 
   y[9] -> -2*ex[1]^2 + 4*ex[1]^2*ex[3] - 2*ex[1]^2*ex[3]^2, 
   y[10] -> -5*ex[1]^2 - 8*ex[1]^2*ex[2] - 3*ex[1]^2*ex[3], 
   y[11] -> 2*ex[1]^2 + ex[1]^2*ex[3] - 3*ex[1]^2*ex[3]^2, 
   y[12] -> 3*ex[1]^2 - 6*ex[1]^2*ex[3] + 3*ex[1]^2*ex[3]^2, 
   y[13] -> 6*ex[1]^2 - 9*ex[1]^2*ex[3], 
   y[14] -> -35*ex[1]^2*ex[2] + 35*ex[1]^2*ex[3], 
   y[15] -> -ex[1]^2 + ex[1]^2*ex[3], 
   y[16] -> 102*ex[1]^2 - 63*ex[1]^2*ex[3], 
   y[17] -> -72*ex[1]^2 - 286*ex[1]^2*ex[2] + 286*ex[1]^2*ex[3], 
   y[18] -> -1 + ex[3], y[19] -> -6*ex[1]^2 - 12*ex[1]^2*ex[2], 
   y[20] -> ex[1]^2 - 3*ex[1]^2*ex[3], 
   y[21] -> -3*ex[1]^2 + 3*ex[1]^2*ex[3]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {12*f[1] - 2*f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {38*f[1] - (19*f[3])/3, 0, 0, -12*f[1] + 2*f[3], 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 24*f[1] - 4*f[3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(337*f[1])/3 - (319*f[3])/18 + f[16], f[1], 0, 
     -56*f[1] + f[2] + (28*f[3])/3 + f[10]/2 + (319*f[11])/6 - 
      (319*f[15])/36 + (164*f[16])/9, 0, 6*f[1] - 2*f[3], 0, 0, 0, 
     12*f[1] - 2*f[3], 0, -6*f[1] + f[3], 0, 0, 76*f[1] - f[2] - (38*f[3])/3, 
     0, -24*f[1] + 6*f[3], 0, -12*f[1] + 2*f[3], 0, 0, 18*f[1] - 3*f[3], 0, 
     0, 0, f[2], 0, 0, 0, 0, 0, 0, 0, f[3], 0, 0, 0, 0, 6*f[1] - f[3], -f[3], 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(4399*f[1])/18 - (4003*f[3])/108 + (11*f[16])/3, 
     (25*f[1])/3 - (7*f[3])/9 - f[5]/12, 59*f[1] - (41*f[3])/3, 
     (-526*f[1])/3 + (11*f[2])/3 + (281*f[3])/9 + (11*f[10])/6 + 
      (3509*f[11])/18 - (3509*f[15])/108 + (1858*f[16])/27, 
     (-7*f[1])/2 + (17*f[3])/36, 34*f[1] - (3*f[2])/2 - (28*f[3])/3 - 
      (3*f[10])/4 - (319*f[11])/4 + (319*f[15])/24 - (82*f[16])/3, 
     6*f[1] - (25*f[3])/18, f[4], (3*f[1])/2 + f[3]/36, f[5], 
     -24*f[1] + (13*f[3])/2, -1/2*f[5], 24*f[1] - 6*f[3], 
     -8*f[1] + (17*f[3])/9, (638*f[1])/3 - (11*f[2])/3 - (319*f[3])/9, 
     (13*f[1])/2 - (41*f[3])/36, -88*f[1] + 3*f[2] + 22*f[3] + f[10] + 
      (319*f[11])/3 - (319*f[15])/18 + (328*f[16])/9, -6*f[1] + 2*f[3], 
     -f[5], 36*f[1] - 11*f[3], -18*f[1] + (31*f[3])/6, 
     76*f[1] - (3*f[2])/2 - (38*f[3])/3 - f[5]/2, -18*f[1] + 2*f[3], 
     -6*f[1] + (19*f[3])/6, 14*f[1] - (17*f[3])/18, 
     12*f[1] + (11*f[2])/3 + 2*f[16], (-11*f[3])/18, -f[2], -1/6*f[3], f[3], 
     -1/2*f[3], f[2], -f[3], 12*f[1] + f[2]/2 + (5*f[3])/3, -1/6*f[3], 
     -1/2*f[3], -f[3], (7*f[3])/9, f[5]/2, -12*f[1] - (5*f[3])/3, 
     6*f[1] - (2*f[3])/3, -6*f[1] + 2*f[3], -4*f[1], f[3], -24*f[1] + 8*f[3], 
     -12*f[1] + 3*f[3], 12*f[1], 4*f[3], (-4*f[3])/3, (4*f[3])/3, 
     -24*f[1] + 4*f[3], (-3*f[3])/2, f[3]/2, (3*f[3])/2}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(19*f[6])/6, 0, 0, -f[6], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 2*f[6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0}, {-12*f[1] + 2*f[2] + (337*f[6])/36 - 3*f[16], 
     f[6]/12 + f[8]/6, 0, (5*f[6])/3 - f[7] + f[10]/2 + (319*f[11])/6 - 
      (319*f[15])/36 + (182*f[16])/9, 0, f[6]/2 - f[8], 0, 0, 0, f[6], 0, 
     -1/2*f[6], 0, 0, f[7], 0, -2*f[6] + 2*f[8], 0, -f[6], 0, 0, (3*f[6])/2, 
     0, 0, 0, (19*f[6])/3 - f[7], 0, 0, 0, 0, 0, 0, 0, f[8], 0, 0, 0, 0, 
     f[6]/2, -f[8], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-44*f[1] + (22*f[2])/3 + (4399*f[6])/216 - 11*f[16], 
     -f[1] - f[3]/6 + (5*f[6])/9 + (5*f[8])/18 - f[16]/3, 
     (59*f[6])/12 - (23*f[8])/6, (28*f[6])/9 - f[9] + (11*f[10])/6 + 
      (3509*f[11])/18 - (3509*f[15])/108 + (1948*f[16])/27, 
     (-7*f[6])/24 - f[8]/9, (-20*f[6])/3 + (3*f[7])/2 - (5*f[8])/3 - 
      (3*f[10])/4 - (319*f[11])/4 + (319*f[15])/24 - (91*f[16])/3, 
     f[6]/2 - (7*f[8])/18, f[6]/2 - f[16], f[6]/8 + (5*f[8])/18, 
     12*f[1] + 2*f[3] + (5*f[6])/3 + 4*f[16], -2*f[6] + (5*f[8])/2, 
     -6*f[1] - f[3] - (5*f[6])/6 - 2*f[16], 2*f[6] - 2*f[8], 
     (-2*f[6])/3 + (5*f[8])/9, f[9], (13*f[6])/24 - f[8]/18, 
     (35*f[6])/3 - 3*f[7] + (10*f[8])/3 + f[10] + (319*f[11])/3 - 
      (319*f[15])/18 + (364*f[16])/9, -1/2*f[6] + f[8], 
     -12*f[1] - 2*f[3] - (5*f[6])/3 - 4*f[16], 3*f[6] - 5*f[8], 
     (-3*f[6])/2 + (13*f[8])/6, -6*f[1] - f[3] - 4*f[6] + (3*f[7])/2 - 
      2*f[16], (-3*f[6])/2 - f[8], -1/2*f[6] + (13*f[8])/6, 
     (7*f[6])/6 + (25*f[8])/18, -24*f[1] + 4*f[2] + (337*f[6])/18 - f[9] - 
      6*f[16], (-11*f[8])/18, (-19*f[6])/3 + f[7], -1/6*f[8], f[8], 
     -1/2*f[8], (19*f[6])/3 - f[7], -f[8], (25*f[6])/6 - f[7]/2 + (5*f[8])/3, 
     -1/6*f[8], -1/2*f[8], -f[8], (7*f[8])/9, 6*f[1] + f[3] + (5*f[6])/6 + 
      2*f[16], -f[6] - (5*f[8])/3, f[6]/2 + f[8]/3, -1/2*f[6] + f[8], 
     -1/3*f[6] - (2*f[8])/3, f[8], -2*f[6] + 4*f[8], -f[6] + f[8], 
     f[6] + 2*f[8], 4*f[8], (-4*f[8])/3, (4*f[8])/3, -2*f[6], (-3*f[8])/2, 
     f[8]/2, (3*f[8])/2}}, {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-12*f[11] + 2*f[15] - 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {-38*f[11] + (19*f[15])/3 - (38*f[16])/3, 0, 0, 
     12*f[11] - 2*f[15] + 4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     -24*f[11] + 4*f[15] - 8*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0}, {f[10], f[11], 0, f[12], 0, -18*f[11] + 2*f[15] - 4*f[16], 0, 0, 0, 
     -12*f[11] + 2*f[15] - 4*f[16], 0, 6*f[11] - f[15] + 2*f[16], 0, 0, 
     6*f[1] - f[2] - 76*f[11] + (38*f[15])/3 - (67*f[16])/3, 0, 
     48*f[11] - 6*f[15] + 12*f[16], 0, 12*f[11] - 2*f[15] + 4*f[16], 0, 0, 
     -18*f[11] + 3*f[15] - 6*f[16], 0, 0, 0, -6*f[1] + f[2] - 3*f[16], 0, 0, 
     0, 0, 0, 0, 0, 12*f[11] - f[15] + 2*f[16], 0, 0, 0, 0, 
     -6*f[11] + f[15] - 2*f[16], -12*f[11] + f[15] - 2*f[16], 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {(11*f[10])/3 + (335*f[11])/2 - 
      (335*f[15])/12 + (335*f[16])/6, -3*f[11] - f[13]/12 + (7*f[15])/9 - 
      (14*f[16])/9, -105*f[11] + (41*f[15])/3 - (82*f[16])/3, 
     -f[10] - (373*f[11])/3 + (11*f[12])/3 + (373*f[15])/18 - (364*f[16])/9, 
     (13*f[11])/6 - (17*f[15])/36 + (17*f[16])/18, 18*f[11] - (3*f[12])/2 - 
      (14*f[15])/3 + (28*f[16])/3, (-32*f[11])/3 + (25*f[15])/18 - 
      (25*f[16])/9, -2*f[3] - 3*f[16], (11*f[11])/6 - f[15]/36 + f[16]/18, 
     f[13], 54*f[11] - (13*f[15])/2 + 13*f[16], -1/2*f[13], 
     -48*f[11] + 6*f[15] - 12*f[16], (44*f[11])/3 - (17*f[15])/9 + 
      (34*f[16])/9, 22*f[1] - (11*f[2])/3 + 2*f[10] + 9*f[16], 
     (-43*f[11])/6 + (41*f[15])/36 - (41*f[16])/18, 
     -6*f[1] + f[2] + 40*f[11] + 2*f[12] - (10*f[15])/3 + (11*f[16])/3, 
     18*f[11] - 2*f[15] + 4*f[16], -f[13], -96*f[11] + 11*f[15] - 22*f[16], 
     44*f[11] - (31*f[15])/6 + (31*f[16])/3, 9*f[1] - (3*f[2])/2 - 76*f[11] - 
      f[13]/2 + (38*f[15])/3 - (125*f[16])/6, 6*f[11] - 2*f[15] + 4*f[16], 
     32*f[11] - (19*f[15])/6 + (19*f[16])/3, (8*f[11])/3 + (17*f[15])/18 - 
      (17*f[16])/9, -22*f[1] + (11*f[2])/3 - 9*f[16], 
     (-22*f[11])/3 + (11*f[15])/18 - (11*f[16])/9, 6*f[1] - f[2] + 3*f[16], 
     -2*f[11] + f[15]/6 - f[16]/3, 12*f[11] - f[15] + 2*f[16], 
     -6*f[11] + f[15]/2 - f[16], -6*f[1] + f[2] - 3*f[16], 
     -12*f[11] + f[15] - 2*f[16], -3*f[1] + f[2]/2 + 20*f[11] - (5*f[15])/3 + 
      (11*f[16])/6, -2*f[11] + f[15]/6 - f[16]/3, -6*f[11] + f[15]/2 - f[16], 
     -12*f[11] + f[15] - 2*f[16], (28*f[11])/3 - (7*f[15])/9 + (14*f[16])/9, 
     f[13]/2, -20*f[11] + (5*f[15])/3 - (10*f[16])/3, 
     -2*f[11] + (2*f[15])/3 - (4*f[16])/3, 18*f[11] - 2*f[15] + 4*f[16], 
     -4*f[11], 12*f[11] - f[15] + 2*f[16], 72*f[11] - 8*f[15] + 16*f[16], 
     24*f[11] - 3*f[15] + 6*f[16], 12*f[11], 48*f[11] - 4*f[15] + 8*f[16], 
     -16*f[11] + (4*f[15])/3 - (8*f[16])/3, 16*f[11] - (4*f[15])/3 + 
      (8*f[16])/3, 24*f[11] - 4*f[15] + 8*f[16], -18*f[11] + (3*f[15])/2 - 
      3*f[16], 6*f[11] - f[15]/2 + f[16], 18*f[11] - (3*f[15])/2 + 3*f[16]}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0}, {12*f[11] - 2*f[15] + 4*f[16], 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {38*f[11] - (19*f[15])/3 + (38*f[16])/3, 0, 0, -12*f[11] + 2*f[15] - 
      4*f[16], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24*f[11] - 4*f[15] + 8*f[16], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(319*f[11])/3 - (319*f[15])/18 + (328*f[16])/9, f[11] + f[16]/3, 0, 
     f[14], 0, 6*f[11] - 2*f[15] + 2*f[16], 0, 0, 0, 
     12*f[11] - 2*f[15] + 4*f[16], 0, -6*f[11] + f[15] - 2*f[16], 0, 0, 
     -18*f[1] + 3*f[2] + 76*f[11] - (38*f[15])/3 + (73*f[16])/3, 0, 
     -24*f[11] + 6*f[15] - 8*f[16], 0, -12*f[11] + 2*f[15] - 4*f[16], 0, 0, 
     18*f[11] - 3*f[15] + 6*f[16], 0, 0, 0, 18*f[1] - 3*f[2] + f[16], 0, 0, 
     0, 0, 0, 0, 0, f[15], 0, 0, 0, 0, 6*f[11] - f[15] + 2*f[16], -f[15], 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(4003*f[11])/18 - (4003*f[15])/108 + (4201*f[16])/54, 
     -1/6*f[3] + (17*f[11])/3 - f[15]/2 + (17*f[16])/9, 
     59*f[11] - (41*f[15])/3 + (59*f[16])/3, 12*f[1] - 2*f[2] + 30*f[11] + 
      (11*f[14])/3 - 5*f[15] + 10*f[16], (-7*f[11])/2 + (17*f[15])/36 - 
      (7*f[16])/6, -44*f[11] - (3*f[14])/2 + (14*f[15])/3 - (47*f[16])/3, 
     6*f[11] - (25*f[15])/18 + 2*f[16], f[16], (3*f[11])/2 + f[15]/36 + 
      f[16]/2, 2*f[3] + 20*f[11] - (10*f[15])/3 + (26*f[16])/3, 
     -24*f[11] + (13*f[15])/2 - 8*f[16], -f[3] - 10*f[11] + (5*f[15])/3 - 
      (13*f[16])/3, 24*f[11] - 6*f[15] + 8*f[16], -8*f[11] + (17*f[15])/9 - 
      (8*f[16])/3, -78*f[1] + 13*f[2] + (638*f[11])/3 - (319*f[15])/9 + 
      (605*f[16])/9, (13*f[11])/2 - (41*f[15])/36 + (13*f[16])/6, 
     18*f[1] - 3*f[2] + 12*f[11] + 2*f[14] + (10*f[15])/3 + 7*f[16], 
     -6*f[11] + 2*f[15] - 2*f[16], -2*f[3] - 20*f[11] + (10*f[15])/3 - 
      (26*f[16])/3, 36*f[11] - 11*f[15] + 12*f[16], 
     -18*f[11] + (31*f[15])/6 - 6*f[16], -27*f[1] + (9*f[2])/2 - f[3] + 
      66*f[11] - 11*f[15] + (39*f[16])/2, -18*f[11] + 2*f[15] - 6*f[16], 
     -6*f[11] + (19*f[15])/6 - 2*f[16], 14*f[11] - (17*f[15])/18 + 
      (14*f[16])/3, 78*f[1] - 13*f[2] + (17*f[16])/3, (-11*f[15])/18, 
     -18*f[1] + 3*f[2] - f[16], -1/6*f[15], f[15], -1/2*f[15], 
     18*f[1] - 3*f[2] + f[16], -f[15], 9*f[1] - (3*f[2])/2 + 6*f[11] + 
      (5*f[15])/3 + (7*f[16])/2, -1/6*f[15], -1/2*f[15], -f[15], (7*f[15])/9, 
     f[3] + 10*f[11] - (5*f[15])/3 + (13*f[16])/3, -6*f[11] - (5*f[15])/3 - 
      3*f[16], 6*f[11] - (2*f[15])/3 + 2*f[16], -6*f[11] + 2*f[15] - 2*f[16], 
     -4*f[11] - (4*f[16])/3, f[15], -24*f[11] + 8*f[15] - 8*f[16], 
     -12*f[11] + 3*f[15] - 4*f[16], 12*f[11] + 4*f[16], 4*f[15], 
     (-4*f[15])/3, (4*f[15])/3, -24*f[11] + 4*f[15] - 8*f[16], (-3*f[15])/2, 
     f[15]/2, (3*f[15])/2}}}, {1, ipi^2, zeta3, F[1, 1], ipi^2*F[1, 1], 
   F[1, 1]^2, F[1, 1]^3, F[1, 2], ipi^2*F[1, 2], F[1, 1]*F[1, 2], 
   F[1, 1]^2*F[1, 2], F[1, 2]^2, F[1, 1]*F[1, 2]^2, F[1, 2]^3, F[1, 3], 
   ipi^2*F[1, 3], F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 2]*F[1, 3], 
   F[1, 1]*F[1, 2]*F[1, 3], F[1, 2]^2*F[1, 3], F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 2]*F[1, 3]^2, F[1, 3]^3, F[1, 4], ipi^2*F[1, 4], F[1, 1]*F[1, 4], 
   F[1, 1]^2*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], 
   F[1, 3]*F[1, 4], F[1, 3]^2*F[1, 4], F[1, 4]^2, F[1, 1]*F[1, 4]^2, 
   F[1, 2]*F[1, 4]^2, F[1, 3]*F[1, 4]^2, F[1, 4]^3, F[2, 1], F[2, 3], 
   F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 10], 
   F[3, 12], F[3, 13], F[3, 15], F[3, 18], F[3, 19], F[3, 20]}}}


==> anc/amplitudes/a2_12-mpmu.m <==
{{{f[1] -> -593/(360*y[1]*y[2]) - (593*y[3])/(360*y[1]*y[2]^2) - 
     (593*y[4])/(360*y[1]*y[2]^3), 
   f[2] -> -16/(3*y[1]) + (8*y[5])/(3*y[1]*y[2]) + 64/(y[1]*y[6]) + 
     (48*y[3])/(y[1]*y[7]) + (8*y[8])/(3*y[1]*y[2]^2), 
   f[3] -> (-16*y[3])/(y[1]*y[7]) - (4*y[9])/(3*y[1]) - 
     (4*y[10])/(3*y[1]*y[2]) - (4*y[11])/(3*y[1]*y[2]^3) - 
     (4*y[12])/(3*y[1]*y[2]^2), f[4] -> -16/(3*y[1]) + 64/(y[1]*y[6]) + 
     48/(y[1]*y[7]) + (8*y[13])/(3*y[1]*y[2]), 
   f[5] -> -16/(y[1]*y[2]*y[6]) - (96*y[3])/(y[1]*y[7]^2) - 
     (16*y[14])/(3*y[1]*y[2]) - (16*y[15])/(3*y[1]*y[7]) - 
     (16*y[16])/(3*y[1]*y[2]^2), f[6] -> (-4*y[9])/(3*y[1]) - 
     20/(y[1]*y[2]*y[17]) - (4*y[18])/(3*y[1]*y[7]) - 
     (4*y[19])/(3*y[1]*y[7]^2) - (4*y[20])/(3*y[1]*y[2]) - 
     (4*y[21])/(3*y[1]*y[2]^2), f[7] -> (-64*y[3])/(y[1]*y[2]^2) - 
     (80*y[3])/(y[1]*y[2]) - 16/(y[1]*y[6]) + (96*y[3])/(y[1]*y[7]^3) + 
     (16*y[13])/(3*y[1]) + (16*y[22])/(3*y[1]*y[7]) + 
     (16*y[23])/(3*y[1]*y[7]^2), f[8] -> (-32*y[3])/(3*y[1]*y[2]^2) - 
     (16*y[4])/(9*y[1]*y[2]^3) - (16*y[13])/(9*y[1]) - 
     (16*y[24])/(9*y[1]*y[2]), f[9] -> (32*y[3]^2)/(3*y[1]*y[2]) + 
     (16*y[25])/(9*y[1]) + (16*y[26])/(9*y[1]*y[2]^2) + 
     (16*y[27])/(9*y[1]*y[2]^3), f[10] -> 593/(360*y[1]*y[2]^2) - 
     593/(360*y[1]*y[2]), f[11] -> 16/(3*y[1]) - 16/(3*y[1]*y[2]) - 
     64/(y[1]*y[6]) + 24/(y[1]*y[17]) + 40/(y[1]*y[2]*y[17]) + 
     64/(y[1]*y[6]*y[17]), f[12] -> -16/(3*y[1]) + 64/(y[1]*y[6]) - 
     (8*y[28])/(3*y[1]*y[2]), f[13] -> (4*y[29])/(3*y[1]) + 
     (4*y[30])/(3*y[1]*y[2]) + (4*y[31])/(3*y[1]*y[2]^2), 
   f[14] -> -16/(3*y[1]) + 64/(y[1]*y[6]) - 24/(y[1]*y[17]), 
   f[15] -> 64/(3*y[1]) + 64/(y[1]*y[6]^2) + 64/(3*y[1]*y[6]) + 
     (16*y[32])/(3*y[1]*y[2]), f[16] -> -16/(y[1]*y[2]*y[6]) - 
     48/(y[1]*y[7]) - (16*y[33])/(3*y[1]*y[2]), 
   f[17] -> -24/(y[1]*y[7]) + 12/(y[1]*y[17]^2) - 16/(y[1]*y[2]*y[17]) - 
     24/(y[1]*y[7]*y[17]) + (4*y[29])/(3*y[1]) + (4*y[34])/(3*y[1]*y[17]) + 
     (4*y[35])/(3*y[1]*y[2]), f[18] -> 64/(9*y[1]*y[2]^2) - 
     32/(3*y[1]*y[2]) + 32/(9*y[1]*y[2]*y[17]) + (16*y[25])/(9*y[1]) + 
     (16*y[36])/(9*y[1]*y[17]), f[19] -> (-16*y[13])/(9*y[1]) - 
     32/(9*y[1]*y[2]*y[17]) - (16*y[37])/(9*y[1]*y[2]) - 
     (16*y[38])/(9*y[1]*y[2]^2), f[20] -> 593/(180*y[1]*y[2]^3) - 
     593/(180*y[1]*y[2]^2), f[21] -> 16/(3*y[1]*y[2]) - 128/(y[1]*y[6]^2) + 
     32/(3*y[1]*y[6]) + 8/(y[1]*y[2]*y[17]) + 32/(y[1]*y[6]*y[17]), 
   f[22] -> -64/(3*y[1]*y[2]) - 128/(y[1]*y[6]^3) - 224/(3*y[1]*y[6]^2) - 
     32/(y[1]*y[2]*y[6]^2) - 32/(3*y[1]*y[6]) - 32/(y[1]*y[2]^2*y[6]) - 
     80/(3*y[1]*y[2]*y[6]) - (16*y[39])/(3*y[1]*y[2]^2), 
   f[23] -> 8/(y[1]*y[6]) - 24/(y[1]*y[7]) + 4/(y[1]*y[2]*y[17]^2) - 
     8/(y[1]*y[6]*y[17]^2) - 16/(3*y[1]*y[17]) - 32/(y[1]*y[2]^2*y[17]) + 
     136/(3*y[1]*y[2]*y[17]) - 24/(y[1]*y[7]*y[17]) + 
     (4*y[40])/(3*y[1]*y[2]) + (4*y[41])/(3*y[1]*y[2]^2), 
   f[24] -> 593/(180*y[1]*y[2]^3) - 593/(360*y[1]*y[2]^2), 
   f[25] -> 16/(3*y[1]*y[2]^2) - 16/(3*y[1]*y[2]) + 32/(y[1]*y[2]*y[17]^2) + 
     32/(y[1]*y[6]*y[17]^2) + 56/(y[1]*y[2]^2*y[17]) - 56/(y[1]*y[2]*y[17]) - 
     32/(y[1]*y[6]*y[17]), f[26] -> 16/(3*y[1]*y[2]) + 32/(y[1]*y[2]*y[6]) + 
     (8*y[42])/(3*y[1]*y[2]^2), f[27] -> 16/(3*y[1]*y[2]) + 
     56/(y[1]*y[2]*y[17]) + 32/(y[1]*y[6]*y[17]), 
   f[28] -> 24/(y[1]*y[2]^2*y[6]) - (4*y[43])/(3*y[1]*y[2]^2) - 
     (4*y[44])/(3*y[1]*y[2]^3), f[29] -> -64/(3*y[1]*y[2]) + 
     32/(y[1]*y[2]*y[6]^2) - 32/(y[1]*y[2]^2*y[6]) + 32/(3*y[1]*y[2]*y[6]) - 
     (16*y[39])/(3*y[1]*y[2]^2), f[30] -> -16/(3*y[1]*y[2]) - 
     32/(y[1]*y[2]^2*y[6]) - (16*y[45])/(3*y[1]*y[2]^2), 
   f[31] -> -8/y[1] + 16/(y[1]*y[2]^2*y[6]) + 8/(y[1]*y[2]*y[6]) + 
     (4*y[46])/(3*y[1]*y[2]) + (4*y[47])/(3*y[1]*y[2]^2), 
   f[32] -> 16/(3*y[1]*y[2]) + (8*y[3])/(3*y[1]*y[2]^2) + 
     4/(y[1]*y[2]*y[17]^2) - 8/(y[1]*y[6]*y[17]^2) - 16/(3*y[1]*y[17]) + 
     16/(y[1]*y[2]^2*y[17]) + 64/(3*y[1]*y[2]*y[17]), 
   f[33] -> 32/(9*y[1]*y[2]^3) - 32/(3*y[1]*y[2]^2) + 16/(3*y[1]*y[2]) - 
     32/(9*y[1]*y[2]^2*y[17]) + 16/(3*y[1]*y[2]*y[17]) - 
     (16*y[25])/(9*y[1]*y[17]), f[34] -> (-32*y[3]^3)/(9*y[1]*y[2]^3) + 
     (32*y[8])/(9*y[1]*y[2]^2) + 32/(9*y[1]*y[2]^2*y[17]) + 
     (32*y[48])/(9*y[1]*y[2])}, {y[1] -> ex[1], y[2] -> 1 + ex[2] - ex[3], 
   y[3] -> ex[3], y[4] -> -2 + 2*ex[3], y[5] -> 43 - 22*ex[3], 
   y[6] -> -1 + ex[3], y[7] -> ex[2] - ex[3], y[8] -> 1 + ex[3] - 2*ex[3]^2, 
   y[9] -> 3 + 6*ex[2] + 6*ex[3], y[10] -> -3 - 19*ex[3] + 10*ex[3]^2, 
   y[11] -> -3 + 5*ex[3] + 2*ex[3]^2 - 4*ex[3]^3, 
   y[12] -> 21 - 10*ex[3] - 12*ex[3]^2 + 4*ex[3]^3, y[13] -> -1 - 2*ex[3], 
   y[14] -> 2 - 2*ex[3], y[15] -> 9 + 3*ex[3], 
   y[16] -> 4 - 11*ex[3] + ex[3]^2, y[17] -> ex[2], y[18] -> 42 + 6*ex[3], 
   y[19] -> 36 + 36*ex[3], y[20] -> -9 - 13*ex[3] + 10*ex[3]^2, 
   y[21] -> -24*ex[3] - 4*ex[3]^2 + 4*ex[3]^3, y[22] -> 6 + 12*ex[3], 
   y[23] -> 9 + 12*ex[3], y[24] -> 6 - 3*ex[3], y[25] -> 1 + 2*ex[3], 
   y[26] -> -3*ex[3]^2 + 6*ex[3]^3, y[27] -> -2*ex[3]^3 + 2*ex[3]^4, 
   y[28] -> -17 + 2*ex[3], y[29] -> 3 - 6*ex[2], 
   y[30] -> -6 + 10*ex[3] - 4*ex[3]^2, y[31] -> -3 - 4*ex[3] + 4*ex[3]^2, 
   y[32] -> -1 + 3*ex[3], y[33] -> 2 + ex[3], y[34] -> -12 + 4*ex[3], 
   y[35] -> -12 + 6*ex[3] - 4*ex[3]^2, y[36] -> -2 + ex[3] - 2*ex[3]^2, 
   y[37] -> 2 + 2*ex[3] - 4*ex[3]^2, y[38] -> 3*ex[3]^2 - 2*ex[3]^3, 
   y[39] -> 2 + 3*ex[3], y[40] -> 31 + 8*ex[3], y[41] -> -24 + 4*ex[3]^2, 
   y[42] -> 19 + 2*ex[3], y[43] -> -24 + 6*ex[3], 
   y[44] -> 15 + 2*ex[3] + 4*ex[3]^2, y[45] -> 9 - ex[2], 
   y[46] -> 3 - 6*ex[3], y[47] -> 24 - 2*ex[3] - 4*ex[3]^2, 
   y[48] -> 1 - ex[3]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(160*f[1])/593 - f[2]/12 - (35*f[4])/636 - f[5]/12 + f[6]/6 + 
      (116200*f[10])/282861 - (7199*f[11])/34344 + (191*f[12])/1272 - 
      (7199*f[14])/34344 - (3*f[15])/106 - (35*f[16])/636 + 
      (2519840*f[20])/94287 - (3*f[21])/212 - (2478500*f[24])/94287 + 
      f[25]/27 + (317*f[26])/432 - (121*f[27])/648 + f[28]/12 + 
      (25*f[30])/432 - f[31]/12 - f[34]/4, f[1], (308800*f[1])/1779 + 
      (81*f[4])/53 - 27*f[7] - (46*f[8])/3 + (76*f[9])/3 - 
      (4607040*f[10])/31429 + (278755*f[11])/5724 - (405*f[12])/53 + 
      (278755*f[14])/5724 - (81*f[15])/53 + (81*f[16])/53 - 
      (576498800*f[20])/94287 - (81*f[21])/106 + (576498800*f[24])/94287 - 
      (6293*f[26])/36 + (5177*f[27])/108, f[11] - f[12] + f[14] - 
      (17280*f[20])/593 + (17280*f[24])/593 - f[26] + f[27], 
     (3920*f[1])/1779 + (13*f[4])/636 - (13*f[7])/36 + (7*f[8])/24 + 
      (13*f[9])/24 - (119040*f[10])/31429 + (659*f[11])/954 - 
      (65*f[12])/636 + (659*f[14])/954 - (13*f[15])/636 + (13*f[16])/636 - 
      (9163600*f[20])/94287 - (13*f[21])/1272 + (9163600*f[24])/94287 - 
      (91*f[26])/36 + (49*f[27])/72, (3840*f[1])/593, 
     (-960*f[1])/593 + f[2]/2 + f[3] - (351*f[4])/106 + f[5]/2 - f[6] + 
      (11022640*f[10])/94287 + (11723*f[11])/5724 + (701*f[12])/212 + 
      (11723*f[14])/5724 - (10*f[15])/53 - (351*f[16])/106 - 
      (880960*f[20])/31429 - (63*f[21])/106 + (798280*f[24])/31429 - 
      (2*f[25])/9 - (317*f[26])/72 + (133*f[27])/108 - f[28]/2 - 
      (169*f[30])/72 - (7*f[31])/2 + (3*f[34])/2, (-480*f[1])/593, 
     (15040*f[1])/1779 + (29*f[4])/318 - (5*f[7])/9 - f[8]/6 - (2*f[9])/3 - 
      (146240*f[10])/31429 + (3055*f[11])/1908 - (145*f[12])/318 + 
      (3055*f[14])/1908 - (29*f[15])/318 + (29*f[16])/318 - 
      (21028160*f[20])/94287 + (2*f[21])/53 + (21028160*f[24])/94287 - 
      (59*f[26])/9 + (59*f[27])/36, (2280*f[1])/593, f[2], 
     (-3200*f[1])/593 - (17*f[4])/318 + (17*f[7])/18 + (2*f[8])/3 - f[9] + 
      (117600*f[10])/31429 - (19439*f[11])/11448 + (85*f[12])/318 - 
      (19439*f[14])/11448 + (17*f[15])/318 - (17*f[16])/318 + 
      (6394920*f[20])/31429 + (17*f[21])/636 - (6394920*f[24])/31429 + 
      (143*f[26])/24 - (361*f[27])/216, (53760*f[1])/593, 
     (-2*f[2])/3 - 2*f[3] + (439*f[4])/159 - (3145600*f[10])/31429 - 
      (640*f[11])/477 - (131*f[12])/53 - (640*f[14])/477 - (5*f[15])/53 + 
      (439*f[16])/159 - (652480*f[20])/31429 + (24*f[21])/53 + 
      (652480*f[24])/31429 + (7*f[26])/3 - (8*f[27])/9 + (4*f[30])/3 + 
      (8*f[31])/3, (960*f[1])/593, (-13440*f[1])/593 - (73*f[4])/318 + 
      3*f[7] + 3*f[8] + (3*f[9])/2 + (118400*f[10])/31429 - 
      (9335*f[11])/1908 + (365*f[12])/318 - (9335*f[14])/1908 + 
      (73*f[15])/318 - (73*f[16])/318 + (18308000*f[20])/31429 + 
      (5*f[21])/159 - (18308000*f[24])/31429 + (37*f[26])/2 - (175*f[27])/36, 
     (3840*f[1])/593, f[3], (-480*f[1])/593, (15360*f[1])/593 + 
      (12*f[4])/53 - 4*f[7] - 3*f[8] - (426240*f[10])/31429 + 
      (1025*f[11])/159 - (60*f[12])/53 + (1025*f[14])/159 - (12*f[15])/53 + 
      (12*f[16])/53 - (24670560*f[20])/31429 - (6*f[21])/53 + 
      (24670560*f[24])/31429 - (47*f[26])/2 + (19*f[27])/3, (-5760*f[1])/593, 
     (-5760*f[1])/593 - (14*f[4])/159 + (14*f[7])/9 + (4*f[8])/3 + 
      (199680*f[10])/31429 - (3773*f[11])/1431 + (70*f[12])/159 - 
      (3773*f[14])/1431 + (14*f[15])/159 - (14*f[16])/159 + 
      (10163680*f[20])/31429 + (7*f[21])/159 - (10163680*f[24])/31429 + 
      (19*f[26])/2 - (70*f[27])/27, (3840*f[1])/593, (-960*f[1])/593, f[4], 
     (-14320*f[1])/1779 - (15*f[4])/212 + (5*f[7])/4 + f[8]/24 - (7*f[9])/8 + 
      (179840*f[10])/31429 - (1216*f[11])/477 + (75*f[12])/212 - 
      (1216*f[14])/477 + (15*f[15])/212 - (15*f[16])/212 + 
      (28468400*f[20])/94287 + (15*f[21])/424 - (28468400*f[24])/94287 + 
      (317*f[26])/36 - (181*f[27])/72, (-252960*f[1])/593, 
     (1920*f[1])/593 - (2*f[2])/3 - 2*f[3] + (544*f[4])/159 - f[5] + 2*f[6] - 
      (11699360*f[10])/94287 - (4336*f[11])/1431 - (347*f[12])/106 - 
      (4336*f[14])/1431 + (13*f[15])/53 + (544*f[16])/159 + 
      (4167520*f[20])/31429 + (33*f[21])/53 - (4002160*f[24])/31429 + 
      (4*f[25])/9 + (275*f[26])/36 - (53*f[27])/27 + f[28] + (109*f[30])/36 + 
      (11*f[31])/3 - 3*f[34], (5280*f[1])/593, (-13440*f[1])/593 - 
      (55*f[4])/318 + 2*f[7] + (622400*f[10])/31429 - (4561*f[11])/954 + 
      (275*f[12])/318 - (4561*f[14])/954 + (55*f[15])/318 - (55*f[16])/318 + 
      (20643680*f[20])/31429 + f[21]/318 - (20643680*f[24])/31429 + 
      (37*f[26])/2 - (43*f[27])/9, (-4800*f[1])/593, 2*f[3] - f[5], 
     (-960*f[1])/593, (29760*f[1])/593 + (24*f[4])/53 - 8*f[7] - 
      (15*f[8])/2 - (3*f[9])/2 - (547200*f[10])/31429 + (648*f[11])/53 - 
      (120*f[12])/53 + (648*f[14])/53 - (24*f[15])/53 + (24*f[16])/53 - 
      (45397920*f[20])/31429 - (12*f[21])/53 + (45397920*f[24])/31429 - 
      (89*f[26])/2 + 12*f[27], (-11520*f[1])/593, (-17600*f[1])/593 - 
      (15*f[4])/53 + 5*f[7] + (11*f[8])/2 + (431040*f[10])/31429 - 
      (5231*f[11])/636 + (75*f[12])/53 - (5231*f[14])/636 + (15*f[15])/53 - 
      (15*f[16])/53 + (30518080*f[20])/31429 + (15*f[21])/106 - 
      (30518080*f[24])/31429 + (88*f[26])/3 - (97*f[27])/12, 
     (11520*f[1])/593, (-3840*f[1])/593, (960*f[1])/593 - f[2]/6 + 
      (35*f[4])/318 - f[5]/2 - (676720*f[10])/94287 - (6257*f[11])/5724 + 
      (7*f[12])/212 - (6257*f[14])/5724 + (3*f[15])/53 + (35*f[16])/318 + 
      (2879520*f[20])/31429 + (3*f[21])/106 - (2796840*f[24])/31429 + 
      (2*f[25])/9 + (233*f[26])/72 - (91*f[27])/108 + f[28]/2 + 
      (49*f[30])/72 + f[31]/6 - (3*f[34])/2, (240*f[1])/593, 
     (9600*f[1])/593 + (6*f[4])/53 - 2*f[7] - (518400*f[10])/31429 + 
      (1237*f[11])/318 - (30*f[12])/53 + (1237*f[14])/318 - (6*f[15])/53 + 
      (6*f[16])/53 - (16367520*f[20])/31429 - (3*f[21])/53 + 
      (16367520*f[24])/31429 - (29*f[26])/2 + (23*f[27])/6, (-5760*f[1])/593, 
     (-17600*f[1])/593 - (15*f[4])/53 + 5*f[7] + (11*f[8])/2 + 
      (431040*f[10])/31429 - (5231*f[11])/636 + (75*f[12])/53 - 
      (5231*f[14])/636 + (15*f[15])/53 - (15*f[16])/53 + 
      (30518080*f[20])/31429 + (15*f[21])/106 - (30518080*f[24])/31429 + 
      (88*f[26])/3 - (97*f[27])/12, (11520*f[1])/593, (-5760*f[1])/593, 
     (-11840*f[1])/1779 - (3*f[4])/53 + f[7] + (5*f[8])/6 + 
      (174400*f[10])/31429 - (3605*f[11])/1908 + (15*f[12])/53 - 
      (3605*f[14])/1908 + (3*f[15])/53 - (3*f[16])/53 + 
      (22215040*f[20])/94287 + (3*f[21])/106 - (22215040*f[24])/94287 + 
      (61*f[26])/9 - (67*f[27])/36, (21120*f[1])/593, (-3840*f[1])/593, 
     (-3840*f[1])/593, -f[4], (160*f[1])/593 + (5*f[8])/12 - f[9]/3 - 
      (160*f[10])/593 + (29*f[11])/216 + (29*f[14])/216 - (8400*f[20])/593 + 
      (8400*f[24])/593 - (5*f[26])/12 + (29*f[27])/216, (240480*f[1])/593, 
     f[2]/3 - (509*f[4])/159 + (3448640*f[10])/31429 + (805*f[11])/954 + 
      (177*f[12])/53 + (805*f[14])/954 - (7*f[15])/53 - (509*f[16])/159 + 
      (1591520*f[20])/31429 - (30*f[21])/53 - (1591520*f[24])/31429 - 
      (7*f[26])/6 + (5*f[27])/18 - (5*f[30])/3 - (10*f[31])/3, 
     (-320*f[1])/593 + (13*f[4])/318 + f[7]/3 - f[8]/2 - 2*f[9] + 
      (135040*f[10])/31429 - (703*f[11])/1908 - (65*f[12])/318 - 
      (703*f[14])/1908 - (13*f[15])/318 + (13*f[16])/318 + 
      (1347680*f[20])/31429 + (10*f[21])/159 - (1347680*f[24])/31429 + 
      (5*f[26])/6 - (11*f[27])/36, f[5], (960*f[1])/593 + (3*f[8])/2 + 
      (3*f[9])/2 - (5760*f[10])/593 + (2*f[11])/3 + (2*f[14])/3 - 
      (74400*f[20])/593 + (74400*f[24])/593 - (5*f[26])/2 + (2*f[27])/3, 
     (320*f[1])/593 + f[4]/53 - f[7]/3 - (3*f[8])/2 + (168000*f[10])/31429 + 
      (601*f[11])/1908 - (5*f[12])/53 + (601*f[14])/1908 - f[15]/53 + 
      f[16]/53 - (27040*f[20])/31429 - f[21]/106 + (27040*f[24])/31429 - 
      (5*f[26])/6 + (11*f[27])/36, f[6], (-7440*f[1])/593, 
     (-320*f[1])/593 - f[4]/53 + f[7]/3 - f[8]/2 - 2*f[9] - 
      (66240*f[10])/31429 - (55*f[11])/212 + (5*f[12])/53 - (55*f[14])/212 + 
      f[15]/53 - f[16]/53 + (535840*f[20])/31429 + f[21]/106 - 
      (535840*f[24])/31429 + (5*f[26])/6 - f[27]/4, 
     (320*f[1])/593 + f[4]/53 - f[7]/3 - (3*f[8])/2 + (168000*f[10])/31429 + 
      (601*f[11])/1908 - (5*f[12])/53 + (601*f[14])/1908 - f[15]/53 + 
      f[16]/53 - (27040*f[20])/31429 - f[21]/106 + (27040*f[24])/31429 - 
      (5*f[26])/6 + (11*f[27])/36, (-2*f[8])/3 - (2*f[9])/3 + 
      (640*f[10])/593 + f[11]/54 + f[14]/54 + (3200*f[20])/593 - 
      (3200*f[24])/593 + f[27]/54, (-960*f[1])/593 + f[2]/6 - (35*f[4])/318 + 
      f[5]/2 + (676720*f[10])/94287 + (6257*f[11])/5724 - (7*f[12])/212 + 
      (6257*f[14])/5724 - (3*f[15])/53 - (35*f[16])/318 - 
      (2879520*f[20])/31429 - (3*f[21])/106 + (2796840*f[24])/31429 - 
      (2*f[25])/9 - (233*f[26])/72 + (91*f[27])/108 - f[28]/2 - 
      (49*f[30])/72 - f[31]/6 + (3*f[34])/2, (3240*f[1])/593, 
     (960*f[1])/593 - f[2]/6 - f[3] + (35*f[4])/318 - f[5]/2 - 
      (676720*f[10])/94287 - (6257*f[11])/5724 + (7*f[12])/212 - 
      (6257*f[14])/5724 + (3*f[15])/53 + (35*f[16])/318 + 
      (2879520*f[20])/31429 + (3*f[21])/106 - (2796840*f[24])/31429 + 
      (2*f[25])/9 + (233*f[26])/72 - (91*f[27])/108 + f[28]/2 + 
      (49*f[30])/72 + f[31]/6 - (3*f[34])/2, (-3720*f[1])/593, 
     (-960*f[1])/593 + f[2]/6 + f[3] - (35*f[4])/318 + f[5]/2 - f[6] + 
      (676720*f[10])/94287 + (6257*f[11])/5724 - (7*f[12])/212 + 
      (6257*f[14])/5724 - (3*f[15])/53 - (35*f[16])/318 - 
      (2879520*f[20])/31429 - (3*f[21])/106 + (2796840*f[24])/31429 - 
      (2*f[25])/9 - (233*f[26])/72 + (91*f[27])/108 - f[28]/2 - 
      (49*f[30])/72 - f[31]/6 + (3*f[34])/2, (-360*f[1])/593, 
     (-3520*f[1])/593 - (3*f[4])/53 + f[7] + f[8]/2 - (3*f[9])/2 + 
      (55680*f[10])/31429 - (751*f[11])/318 + (15*f[12])/53 - 
      (751*f[14])/318 + (3*f[15])/53 - (3*f[16])/53 + (7874240*f[20])/31429 + 
      (3*f[21])/106 - (7874240*f[24])/31429 + (23*f[26])/3 - (7*f[27])/3, 
     (-9600*f[1])/593 - (6*f[4])/53 + 2*f[7] + (518400*f[10])/31429 - 
      (1237*f[11])/318 + (30*f[12])/53 - (1237*f[14])/318 + (6*f[15])/53 - 
      (6*f[16])/53 + (16367520*f[20])/31429 + (3*f[21])/53 - 
      (16367520*f[24])/31429 + (29*f[26])/2 - (23*f[27])/6, 
     (6720*f[1])/593 + (5*f[4])/53 - (5*f[7])/3 - (3*f[8])/2 + f[9]/2 - 
      (228480*f[10])/31429 + (3437*f[11])/954 - (25*f[12])/53 + 
      (3437*f[14])/954 - (5*f[15])/53 + (5*f[16])/53 - 
      (13228320*f[20])/31429 - (5*f[21])/106 + (13228320*f[24])/31429 - 
      (25*f[26])/2 + (32*f[27])/9, (-5760*f[1])/593 - (6*f[4])/53 + 2*f[7] + 
      3*f[8] - (92160*f[10])/31429 - (271*f[11])/106 + (30*f[12])/53 - 
      (271*f[14])/106 + (6*f[15])/53 - (6*f[16])/53 + (8303040*f[20])/31429 + 
      (3*f[21])/53 - (8303040*f[24])/31429 + 9*f[26] - (5*f[27])/2, 
     (-7680*f[1])/593 + (11520*f[10])/593 - 2*f[11] - 2*f[14] + 
      (192000*f[20])/593 - (192000*f[24])/593 + 8*f[26] - 2*f[27], 
     (-13440*f[1])/593 - (9*f[4])/53 + 3*f[7] + (777600*f[10])/31429 - 
      (835*f[11])/159 + (45*f[12])/53 - (835*f[14])/159 + (9*f[15])/53 - 
      (9*f[16])/53 + (22859520*f[20])/31429 + (9*f[21])/106 - 
      (22859520*f[24])/31429 + 20*f[26] - (31*f[27])/6, 
     (-1920*f[1])/593 - (6*f[4])/53 + 2*f[7] + 9*f[8] + 3*f[9] - 
      (1008000*f[10])/31429 - (115*f[11])/159 + (30*f[12])/53 - 
      (115*f[14])/159 + (6*f[15])/53 - (6*f[16])/53 - (3043200*f[20])/31429 + 
      (3*f[21])/53 + (3043200*f[24])/31429 + 2*f[26] - (2*f[27])/3, 
     (-320*f[1])/593 - f[4]/53 + f[7]/3 + (3*f[8])/2 - (3*f[9])/2 - 
      (15360*f[10])/31429 - (221*f[11])/954 + (5*f[12])/53 - 
      (221*f[14])/954 + f[15]/53 - f[16]/53 + (790240*f[20])/31429 + 
      f[21]/106 - (790240*f[24])/31429 + (5*f[26])/6 - (2*f[27])/9, 
     (320*f[1])/593 + f[4]/53 - f[7]/3 - (3*f[8])/2 + f[9]/2 + 
      (15360*f[10])/31429 + (221*f[11])/954 - (5*f[12])/53 + 
      (221*f[14])/954 - f[15]/53 + f[16]/53 - (790240*f[20])/31429 - 
      f[21]/106 + (790240*f[24])/31429 - (5*f[26])/6 + (2*f[27])/9, f[7], 
     (320*f[1])/593 + f[4]/53 - f[7]/3 + f[8]/2 + f[9]/2 - 
      (86400*f[10])/31429 + (28*f[11])/159 - (5*f[12])/53 + (28*f[14])/159 - 
      f[15]/53 + f[16]/53 - (1299040*f[20])/31429 - f[21]/106 + 
      (1299040*f[24])/31429 - (5*f[26])/6 + f[27]/6, 
     (-320*f[1])/593 - f[4]/53 + f[7]/3 + f[8]/2 + f[9]/2 - 
      (15360*f[10])/31429 - (221*f[11])/954 + (5*f[12])/53 - 
      (221*f[14])/954 + f[15]/53 - f[16]/53 + (790240*f[20])/31429 + 
      f[21]/106 - (790240*f[24])/31429 + (5*f[26])/6 - (2*f[27])/9, f[8], 
     f[9], -f[8], (15360*f[1])/593 + (12*f[4])/53 - 4*f[7] - 3*f[8] + 
      (3*f[9])/2 - (578880*f[10])/31429 + (5107*f[11])/636 - (60*f[12])/53 + 
      (5107*f[14])/636 - (12*f[15])/53 + (12*f[16])/53 - 
      (30089280*f[20])/31429 - (6*f[21])/53 + (30089280*f[24])/31429 - 
      28*f[26] + (95*f[27])/12, (3*f[9])/2 - (2880*f[10])/593 - f[11]/12 - 
      f[14]/12 - (14400*f[20])/593 + (14400*f[24])/593 - f[27]/12, 
     (3*f[9])/2 + (2880*f[10])/593 + f[11]/12 + f[14]/12 + 
      (14400*f[20])/593 - (14400*f[24])/593 + f[27]/12, (38880*f[1])/593, 
     (-12960*f[1])/593, (25920*f[1])/593, (-5760*f[1])/593, (38880*f[1])/593, 
     (5760*f[1])/593, (-44640*f[1])/593, (14880*f[1])/593, (-44640*f[1])/593, 
     (-2880*f[1])/593, (8640*f[1])/593, (1440*f[1])/593, (-5280*f[1])/593, 
     (20160*f[1])/593, (17280*f[1])/593, (12960*f[1])/593, (-77760*f[1])/593, 
     (89280*f[1])/593, (8640*f[1])/593}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-44*f[4])/159 + (308960*f[10])/31429 + (89*f[11])/1272 + 
      (191*f[12])/636 + (89*f[14])/1272 - (3*f[15])/53 - (229*f[16])/636 + 
      f[17]/6 + (143600*f[20])/31429 - (3*f[21])/106 - (143600*f[24])/31429 - 
      f[26]/6 + f[27]/24 - f[30]/12 - f[31]/6, f[10], 
     (25920*f[1])/593 - 9*f[2] - 27*f[3] + (10571*f[4])/954 - (27*f[5])/2 + 
      27*f[6] + (1029291440*f[10])/848583 - (2612729*f[11])/51516 + 
      (48679*f[12])/1908 - (4198277*f[14])/51516 + (405*f[15])/53 + 
      (10571*f[16])/954 + (197*f[18])/3 + (76*f[19])/3 + 
      (3933572720*f[20])/848583 + (405*f[21])/106 - (3873299000*f[24])/
       848583 + 6*f[25] + (825*f[26])/8 - (36301*f[27])/972 + (27*f[28])/2 + 
      (219*f[30])/8 + (45*f[31])/2 - (81*f[34])/2, f[11], 
     (1040*f[1])/1779 - (13*f[2])/108 - (13*f[3])/36 + (29*f[4])/1272 - 
      (13*f[5])/72 + (13*f[6])/36 + (20517100*f[10])/848583 - 
      (139267*f[11])/206064 + (13555*f[12])/22896 - (249931*f[14])/206064 + 
      (65*f[15])/636 + (29*f[16])/1272 + (11*f[18])/8 + (13*f[19])/24 + 
      (58738580*f[20])/848583 + (65*f[21])/1272 - (57932450*f[24])/848583 + 
      (13*f[25])/162 + (3575*f[26])/2592 - (2483*f[27])/3888 + 
      (13*f[28])/72 + (949*f[30])/2592 + (65*f[31])/216 - (13*f[34])/24, 
     (3840*f[10])/593, (35*f[4])/53 - (632640*f[10])/31429 - 
      (589*f[11])/1908 - (85*f[12])/106 + f[13] - (589*f[14])/1908 + 
      (71*f[15])/53 + (123*f[16])/106 - f[17] + (359520*f[20])/31429 + 
      (9*f[21])/53 - (359520*f[24])/31429 + f[26] - (5*f[27])/36 + f[30]/2 + 
      f[31], (-480*f[10])/593, (1600*f[1])/1779 - (5*f[2])/27 - (5*f[3])/9 + 
      (11*f[4])/159 - (5*f[5])/18 + (5*f[6])/9 + (38251760*f[10])/848583 - 
      (30697*f[11])/25758 + (3797*f[12])/5724 - (52639*f[14])/25758 + 
      (31*f[15])/318 + (11*f[16])/159 + (3*f[18])/2 - (2*f[19])/3 + 
      (94024720*f[20])/848583 + (7*f[21])/53 - (92784520*f[24])/848583 + 
      (10*f[25])/81 + (1375*f[26])/648 - (208*f[27])/243 + (5*f[28])/18 + 
      (365*f[30])/648 + (25*f[31])/54 - (5*f[34])/6, (2280*f[10])/593, f[12], 
     (-2720*f[1])/1779 + (17*f[2])/54 + (17*f[3])/18 - (307*f[4])/636 + 
      (17*f[5])/36 - (17*f[6])/18 - (9970840*f[10])/282861 + 
      (19603*f[11])/11448 - (8039*f[12])/11448 + (30839*f[14])/11448 - 
      (85*f[15])/318 - (307*f[16])/636 - (13*f[18])/6 - f[19] - 
      (131358760*f[20])/848583 - (85*f[21])/636 + (129250420*f[24])/848583 - 
      (17*f[25])/81 - (4675*f[26])/1296 + (805*f[27])/648 - (17*f[28])/36 - 
      (1241*f[30])/1296 - (85*f[31])/108 + (17*f[34])/12, (53760*f[10])/593, 
     -f[4] + (23040*f[10])/593 - f[11]/3 + f[12] - 2*f[13] - f[14]/3 - 
      f[15] - f[16] + (23040*f[20])/593 - (23040*f[24])/593 - f[27]/3, 
     (960*f[10])/593, (-2880*f[1])/593 + f[2] + 3*f[3] - (325*f[4])/159 + 
      (3*f[5])/2 - 3*f[6] - (2575600*f[10])/31429 + (2719*f[11])/477 - 
      (655*f[12])/636 + (3991*f[14])/477 - (251*f[15])/318 - 
      (325*f[16])/159 - 6*f[18] + (3*f[19])/2 - (14727440*f[20])/31429 - 
      (76*f[21])/159 + (14479400*f[24])/31429 - (2*f[25])/3 - 
      (275*f[26])/24 + (61*f[27])/18 - (3*f[28])/2 - (73*f[30])/24 - 
      (5*f[31])/2 + (9*f[34])/2, (3840*f[10])/593, f[13], (-480*f[10])/593, 
     (3840*f[1])/593 - (4*f[2])/3 - 4*f[3] + (350*f[4])/159 - 2*f[5] + 
      4*f[6] + (13075840*f[10])/94287 - (21707*f[11])/2862 + (141*f[12])/53 - 
      (33155*f[14])/2862 + (60*f[15])/53 + (350*f[16])/159 + 9*f[18] + 
      (61632320*f[20])/94287 + (30*f[21])/53 - (60640160*f[24])/94287 + 
      (8*f[25])/9 + (275*f[26])/18 - (271*f[27])/54 + 2*f[28] + 
      (73*f[30])/18 + (10*f[31])/3 - 6*f[34], (-5760*f[10])/593, 
     (-4480*f[1])/1779 + (14*f[2])/27 + (14*f[3])/9 - (373*f[4])/477 + 
      (7*f[5])/9 - (14*f[6])/9 - (1854880*f[10])/31429 + (12499*f[11])/4293 - 
      (3385*f[12])/2862 + (19495*f[14])/4293 - (70*f[15])/159 - 
      (373*f[16])/477 - (10*f[18])/3 - (218732000*f[20])/848583 - 
      (35*f[21])/159 + (215259440*f[24])/848583 - (28*f[25])/81 - 
      (1925*f[26])/324 + (55*f[27])/27 - (7*f[28])/9 - (511*f[30])/324 - 
      (35*f[31])/27 + (7*f[34])/3, (3840*f[10])/593, (-960*f[10])/593, f[14], 
     (-1200*f[1])/593 + (5*f[2])/12 + (5*f[3])/4 - (6709*f[4])/11448 + 
      (5*f[5])/8 - (5*f[6])/4 - (45914060*f[10])/848583 + 
      (474707*f[11])/206064 - (23699*f[12])/22896 + (753275*f[14])/206064 - 
      (75*f[15])/212 - (6709*f[16])/11448 - (89*f[18])/24 - (7*f[19])/8 - 
      (178424660*f[20])/848583 - (75*f[21])/424 + (175634210*f[24])/848583 - 
      (5*f[25])/18 - (1375*f[26])/288 + (6259*f[27])/3888 - (5*f[28])/8 - 
      (365*f[30])/288 - (25*f[31])/24 + (15*f[34])/8, (-252960*f[10])/593, 
     (-70*f[4])/53 + (1265280*f[10])/31429 + (89*f[11])/106 + (85*f[12])/53 - 
      2*f[13] + (89*f[14])/106 - (89*f[15])/53 - (123*f[16])/53 + 2*f[17] - 
      (719040*f[20])/31429 - (18*f[21])/53 + (719040*f[24])/31429 - 2*f[26] + 
      f[27]/2 - f[30] - 2*f[31], (5280*f[10])/593, 
     (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - (17*f[4])/106 + f[5] - 2*f[6] - 
      (4887840*f[10])/31429 + (1379*f[11])/318 - (482*f[12])/159 + 
      (2333*f[14])/318 - (161*f[15])/318 - (17*f[16])/106 - 6*f[18] - 
      (37796960*f[20])/94287 - (107*f[21])/318 + (37300880*f[24])/94287 - 
      (4*f[25])/9 - (275*f[26])/36 + (28*f[27])/9 - f[28] - (73*f[30])/36 - 
      (5*f[31])/3 + 3*f[34], (-4800*f[10])/593, 2*f[13] - f[16], 
     (-960*f[10])/593, (7680*f[1])/593 - (8*f[2])/3 - 8*f[3] + 
      (806*f[4])/159 - 4*f[5] + 8*f[6] + (21402880*f[10])/94287 - 
      (43043*f[11])/2862 + (634*f[12])/159 - (64031*f[14])/2862 + 
      (120*f[15])/53 + (806*f[16])/159 + (33*f[18])/2 - (3*f[19])/2 + 
      (39708800*f[20])/31429 + (60*f[21])/53 - (39047360*f[24])/31429 + 
      (16*f[25])/9 + (275*f[26])/9 - (511*f[27])/54 + 4*f[28] + 
      (73*f[30])/9 + (20*f[31])/3 - 12*f[34], (-11520*f[10])/593, 
     (-4800*f[1])/593 + (5*f[2])/3 + 5*f[3] - (2837*f[4])/954 + (5*f[5])/2 - 
      5*f[6] - (44128720*f[10])/282861 + (79109*f[11])/8586 - 
      (5497*f[12])/1908 + (120131*f[14])/8586 - (75*f[15])/53 - 
      (2837*f[16])/954 - (19*f[18])/2 - (225490480*f[20])/282861 - 
      (75*f[21])/106 + (221769880*f[24])/282861 - (10*f[25])/9 - 
      (1375*f[26])/72 + (997*f[27])/162 - (5*f[28])/2 - (365*f[30])/72 - 
      (25*f[31])/6 + (15*f[34])/2, (11520*f[10])/593, (-3840*f[10])/593, 
     (-35*f[4])/53 + (632640*f[10])/31429 + (89*f[11])/212 + (85*f[12])/106 + 
      (89*f[14])/212 - (18*f[15])/53 - (123*f[16])/106 - 
      (359520*f[20])/31429 - (9*f[21])/53 + (359520*f[24])/31429 - f[26] + 
      f[27]/4 - f[30]/2 - f[31], (240*f[10])/593, 
     (1920*f[1])/593 - (2*f[2])/3 - 2*f[3] + (23*f[4])/53 - f[5] + 2*f[6] + 
      (11583520*f[10])/94287 - (11675*f[11])/2862 + (847*f[12])/318 - 
      (19307*f[14])/2862 + (30*f[15])/53 + (23*f[16])/53 + 6*f[18] + 
      (11775840*f[20])/31429 + (15*f[21])/53 - (11610480*f[24])/31429 + 
      (4*f[25])/9 + (275*f[26])/36 - (163*f[27])/54 + f[28] + (73*f[30])/36 + 
      (5*f[31])/3 - 3*f[34], (-5760*f[10])/593, (-4800*f[1])/593 + 
      (5*f[2])/3 + 5*f[3] - (2837*f[4])/954 + (5*f[5])/2 - 5*f[6] - 
      (44128720*f[10])/282861 + (79109*f[11])/8586 - (5497*f[12])/1908 + 
      (120131*f[14])/8586 - (75*f[15])/53 - (2837*f[16])/954 - (19*f[18])/2 - 
      (225490480*f[20])/282861 - (75*f[21])/106 + (221769880*f[24])/282861 - 
      (10*f[25])/9 - (1375*f[26])/72 + (997*f[27])/162 - (5*f[28])/2 - 
      (365*f[30])/72 - (25*f[31])/6 + (15*f[34])/2, (11520*f[10])/593, 
     (-5760*f[10])/593, (-960*f[1])/593 + f[2]/3 + f[3] - (1151*f[4])/2862 + 
      f[5]/2 - f[6] - (39651760*f[10])/848583 + (49013*f[11])/25758 - 
      (5503*f[12])/5724 + (78587*f[14])/25758 - (15*f[15])/53 - 
      (1151*f[16])/2862 - (13*f[18])/6 - (146576080*f[20])/848583 - 
      (15*f[21])/106 + (144343720*f[24])/848583 - (2*f[25])/9 - 
      (275*f[26])/72 + (673*f[27])/486 - f[28]/2 - (73*f[30])/72 - 
      (5*f[31])/6 + (3*f[34])/2, (21120*f[10])/593, (-3840*f[10])/593, 
     (-3840*f[10])/593, -f[14], -1/54*f[4] + (15200*f[10])/5337 - f[11]/72 + 
      f[12]/27 - (7*f[14])/216 - f[16]/54 + (5*f[18])/12 - f[19]/3 + 
      (9440*f[20])/5337 - (9440*f[24])/5337 + f[27]/216, (240480*f[10])/593, 
     f[15], (-320*f[1])/593 + f[2]/9 + f[3]/3 - (2*f[4])/159 + f[5]/6 - 
      f[6]/3 - (6176560*f[10])/282861 + (3259*f[11])/4293 - 
      (1417*f[12])/1908 + (5167*f[14])/4293 - (49*f[15])/318 - 
      (2*f[16])/159 - (3*f[18])/2 - 2*f[19] - (18888080*f[20])/282861 + 
      f[21]/159 + (18640040*f[24])/282861 - (2*f[25])/27 - (275*f[26])/216 + 
      (79*f[27])/162 - f[28]/6 - (73*f[30])/216 - (5*f[31])/18 + f[34]/2, 
     f[16], (-2*f[4])/3 + (89600*f[10])/1779 - (7*f[11])/54 + (4*f[12])/3 - 
      (43*f[14])/54 - (2*f[16])/3 + (3*f[18])/2 + (3*f[19])/2 + 
      (78080*f[20])/1779 - (78080*f[24])/1779 - (31*f[27])/54, 
     (320*f[1])/593 - f[2]/9 - f[3]/3 + (599*f[4])/954 - f[5]/6 + f[6]/3 - 
      (5953040*f[10])/282861 - (4115*f[11])/8586 - (1273*f[12])/1908 - 
      (3161*f[14])/8586 + (5*f[15])/53 + (599*f[16])/954 - f[18]/2 + 
      (6758480*f[20])/282861 + (5*f[21])/106 - (6510440*f[24])/282861 + 
      (2*f[25])/27 + (275*f[26])/216 - (7*f[27])/162 + f[28]/6 + 
      (73*f[30])/216 + (5*f[31])/18 - f[34]/2, f[17], (-7440*f[10])/593, 
     (-320*f[1])/593 + f[2]/9 + f[3]/3 - (43*f[4])/106 + f[5]/6 - f[6]/3 + 
      (2187920*f[10])/282861 + (2137*f[11])/4293 + (425*f[12])/1908 + 
      (2614*f[14])/4293 - (5*f[15])/53 - (43*f[16])/106 - (3*f[18])/2 - 
      2*f[19] - (10523600*f[20])/282861 - (5*f[21])/106 + 
      (10275560*f[24])/282861 - (2*f[25])/27 - (275*f[26])/216 + 
      (23*f[27])/81 - f[28]/6 - (73*f[30])/216 - (5*f[31])/18 + f[34]/2, 
     (320*f[1])/593 - f[2]/9 - f[3]/3 + (599*f[4])/954 - f[5]/6 + f[6]/3 - 
      (5953040*f[10])/282861 - (4115*f[11])/8586 - (1273*f[12])/1908 - 
      (3161*f[14])/8586 + (5*f[15])/53 + (599*f[16])/954 - f[18]/2 + 
      (6758480*f[20])/282861 + (5*f[21])/106 - (6510440*f[24])/282861 + 
      (2*f[25])/27 + (275*f[26])/216 - (7*f[27])/162 + f[28]/6 + 
      (73*f[30])/216 + (5*f[31])/18 - f[34]/2, 
     (2*f[4])/27 - (23680*f[10])/5337 + f[11]/162 - (4*f[12])/27 + 
      (13*f[14])/162 + (2*f[16])/27 - (2*f[18])/3 - (2*f[19])/3 - 
      (23680*f[20])/5337 + (23680*f[24])/5337 + (13*f[27])/162, 
     (35*f[4])/53 - (632640*f[10])/31429 - (89*f[11])/212 - (85*f[12])/106 - 
      (89*f[14])/212 + (18*f[15])/53 + (123*f[16])/106 + 
      (359520*f[20])/31429 + (9*f[21])/53 - (359520*f[24])/31429 + f[26] - 
      f[27]/4 + f[30]/2 + f[31], (3240*f[10])/593, 
     (-35*f[4])/53 + (632640*f[10])/31429 + (89*f[11])/212 + (85*f[12])/106 - 
      f[13] + (89*f[14])/212 - (18*f[15])/53 - (123*f[16])/106 - 
      (359520*f[20])/31429 - (9*f[21])/53 + (359520*f[24])/31429 - f[26] + 
      f[27]/4 - f[30]/2 - f[31], (-3720*f[10])/593, 
     (35*f[4])/53 - (632640*f[10])/31429 - (89*f[11])/212 - (85*f[12])/106 + 
      f[13] - (89*f[14])/212 + (18*f[15])/53 + (123*f[16])/106 - f[17] + 
      (359520*f[20])/31429 + (9*f[21])/53 - (359520*f[24])/31429 + f[26] - 
      f[27]/4 + f[30]/2 + f[31], (-360*f[10])/593, (-960*f[1])/593 + f[2]/3 + 
      f[3] - (631*f[4])/954 + f[5]/2 - f[6] - (9344720*f[10])/282861 + 
      (29831*f[11])/17172 - (845*f[12])/1908 + (45095*f[14])/17172 - 
      (15*f[15])/53 - (631*f[16])/954 - (5*f[18])/2 - (3*f[19])/2 - 
      (43968560*f[20])/282861 - (15*f[21])/106 + (43224440*f[24])/282861 - 
      (2*f[25])/9 - (275*f[26])/72 + (343*f[27])/324 - f[28]/2 - 
      (73*f[30])/72 - (5*f[31])/6 + (3*f[34])/2, (-1920*f[1])/593 + 
      (2*f[2])/3 + 2*f[3] - (23*f[4])/53 + f[5] - 2*f[6] - 
      (11583520*f[10])/94287 + (11675*f[11])/2862 - (847*f[12])/318 + 
      (19307*f[14])/2862 - (30*f[15])/53 - (23*f[16])/53 - 6*f[18] - 
      (11775840*f[20])/31429 - (15*f[21])/53 + (11610480*f[24])/31429 - 
      (4*f[25])/9 - (275*f[26])/36 + (163*f[27])/54 - f[28] - (73*f[30])/36 - 
      (5*f[31])/3 + 3*f[34], (1600*f[1])/593 - (5*f[2])/9 - (5*f[3])/3 + 
      (769*f[4])/954 - (5*f[5])/6 + (5*f[6])/3 + (2325360*f[10])/31429 - 
      (2005*f[11])/636 + (2539*f[12])/1908 - (9407*f[14])/1908 + 
      (25*f[15])/53 + (769*f[16])/954 + (7*f[18])/2 + f[19]/2 + 
      (79296080*f[20])/282861 + (25*f[21])/106 - (78055880*f[24])/282861 + 
      (10*f[25])/27 + (1375*f[26])/216 - (229*f[27])/108 + (5*f[28])/6 + 
      (365*f[30])/216 + (25*f[31])/18 - (5*f[34])/2, 
     (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - (281*f[4])/159 + f[5] - 
      2*f[6] - (497440*f[10])/31429 + (1672*f[11])/477 + f[12]/318 + 
      (2308*f[14])/477 - (30*f[15])/53 - (281*f[16])/159 - 3*f[18] - 
      (26304800*f[20])/94287 - (15*f[21])/53 + (25808720*f[24])/94287 - 
      (4*f[25])/9 - (275*f[26])/36 + 2*f[27] - f[28] - (73*f[30])/36 - 
      (5*f[31])/3 + 3*f[34], (4*f[4])/3 - (221440*f[10])/1779 + 
      (28*f[11])/27 - (8*f[12])/3 + (64*f[14])/27 + (4*f[16])/3 - 
      (198400*f[20])/1779 + (198400*f[24])/1779 + (16*f[27])/27, 
     (-2880*f[1])/593 + f[2] + 3*f[3] - (69*f[4])/106 + (3*f[5])/2 - 3*f[6] - 
      (16620560*f[10])/94287 + (34601*f[11])/5724 - (847*f[12])/212 + 
      (57497*f[14])/5724 - (45*f[15])/53 - (69*f[16])/106 - 9*f[18] - 
      (52618160*f[20])/94287 - (45*f[21])/106 + (51874040*f[24])/94287 - 
      (2*f[25])/3 - (275*f[26])/24 + (505*f[27])/108 - (3*f[28])/2 - 
      (73*f[30])/24 - (5*f[31])/2 + (9*f[34])/2, (-1920*f[1])/593 + 
      (2*f[2])/3 + 2*f[3] - (599*f[4])/159 + f[5] - 2*f[6] + 
      (12821920*f[10])/94287 + (8707*f[11])/2862 + (1273*f[12])/318 + 
      (6799*f[14])/2862 - (30*f[15])/53 - (599*f[16])/159 + 3*f[18] + 
      3*f[19] - (13516960*f[20])/94287 - (15*f[21])/53 + 
      (13020880*f[24])/94287 - (4*f[25])/9 - (275*f[26])/36 + (23*f[27])/54 - 
      f[28] - (73*f[30])/36 - (5*f[31])/3 + 3*f[34], 
     (-320*f[1])/593 + f[2]/9 + f[3]/3 - (281*f[4])/954 + f[5]/6 - f[6]/3 + 
      (305360*f[10])/282861 + (8707*f[11])/17172 + f[12]/1908 + 
      (12523*f[14])/17172 - (5*f[15])/53 - (281*f[16])/954 + f[18]/2 - 
      (3*f[19])/2 - (12406160*f[20])/282861 - (5*f[21])/106 + 
      (12158120*f[24])/282861 - (2*f[25])/27 - (275*f[26])/216 + 
      (131*f[27])/324 - f[28]/6 - (73*f[30])/216 - (5*f[31])/18 + f[34]/2, 
     (320*f[1])/593 - f[2]/9 - f[3]/3 + (281*f[4])/954 - f[5]/6 + f[6]/3 - 
      (305360*f[10])/282861 - (8707*f[11])/17172 - f[12]/1908 - 
      (12523*f[14])/17172 + (5*f[15])/53 + (281*f[16])/954 - f[18]/2 + 
      f[19]/2 + (12406160*f[20])/282861 + (5*f[21])/106 - 
      (12158120*f[24])/282861 + (2*f[25])/27 + (275*f[26])/216 - 
      (131*f[27])/324 + f[28]/6 + (73*f[30])/216 + (5*f[31])/18 - f[34]/2, 
     (-960*f[1])/593 + f[2]/3 + f[3] - (263*f[4])/318 + f[5]/2 - f[6] + 
      (170480*f[10])/31429 + (2815*f[11])/1908 - (179*f[12])/636 + 
      (4087*f[14])/1908 - (18*f[15])/53 - (263*f[16])/318 - 3*f[18] - 
      (12810640*f[20])/94287 - (9*f[21])/53 + (12562600*f[24])/94287 - 
      (2*f[25])/9 - (275*f[26])/72 + (49*f[27])/36 - f[28]/2 - 
      (73*f[30])/72 - (5*f[31])/6 + (3*f[34])/2, (320*f[1])/593 - f[2]/9 - 
      f[3]/3 + (23*f[4])/318 - f[5]/6 + f[6]/3 + (3459760*f[10])/282861 - 
      (9025*f[11])/17172 + (847*f[12])/1908 - (16657*f[14])/17172 + 
      (5*f[15])/53 + (23*f[16])/318 + (3*f[18])/2 + f[19]/2 + 
      (16171280*f[20])/282861 + (5*f[21])/106 - (15923240*f[24])/282861 + 
      (2*f[25])/27 + (275*f[26])/216 - (209*f[27])/324 + f[28]/6 + 
      (73*f[30])/216 + (5*f[31])/18 - f[34]/2, (-320*f[1])/593 + f[2]/9 + 
      f[3]/3 - (281*f[4])/954 + f[5]/6 - f[6]/3 + (305360*f[10])/282861 + 
      (8707*f[11])/17172 + f[12]/1908 + (12523*f[14])/17172 - (5*f[15])/53 - 
      (281*f[16])/954 - f[18]/2 + f[19]/2 - (12406160*f[20])/282861 - 
      (5*f[21])/106 + (12158120*f[24])/282861 - (2*f[25])/27 - 
      (275*f[26])/216 + (131*f[27])/324 - f[28]/6 - (73*f[30])/216 - 
      (5*f[31])/18 + f[34]/2, f[18], f[19], -f[18], 
     (3840*f[1])/593 - (4*f[2])/3 - 4*f[3] + (99*f[4])/53 - 2*f[5] + 4*f[6] + 
      (16332160*f[10])/94287 - (42619*f[11])/5724 + (529*f[12])/159 - 
      (67423*f[14])/5724 + (60*f[15])/53 + (99*f[16])/53 + 9*f[18] + 
      (3*f[19])/2 + (63514880*f[20])/94287 + (30*f[21])/53 - 
      (62522720*f[24])/94287 + (8*f[25])/9 + (275*f[26])/18 - 
      (563*f[27])/108 + 2*f[28] + (73*f[30])/18 + (10*f[31])/3 - 6*f[34], 
     -1/3*f[4] + (11840*f[10])/593 - f[11]/36 + (2*f[12])/3 - (13*f[14])/36 - 
      f[16]/3 + (3*f[19])/2 + (11840*f[20])/593 - (11840*f[24])/593 - 
      (13*f[27])/36, f[4]/3 - (11840*f[10])/593 + f[11]/36 - (2*f[12])/3 + 
      (13*f[14])/36 + f[16]/3 + (3*f[19])/2 - (11840*f[20])/593 + 
      (11840*f[24])/593 + (13*f[27])/36, (38880*f[10])/593, 
     (-12960*f[10])/593, (25920*f[10])/593, (-5760*f[10])/593, 
     (38880*f[10])/593, (5760*f[10])/593, (-44640*f[10])/593, 
     (14880*f[10])/593, (-44640*f[10])/593, (-2880*f[10])/593, 
     (8640*f[10])/593, (1440*f[10])/593, (-5280*f[10])/593, 
     (20160*f[10])/593, (17280*f[10])/593, (12960*f[10])/593, 
     (-77760*f[10])/593, (89280*f[10])/593, (8640*f[10])/593}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {f[4]/12 + (960*f[10])/593 + (13*f[11])/72 - f[12]/12 + (13*f[14])/72 - 
      (18080*f[20])/593 + f[23]/6 + (18800*f[24])/593 - (13*f[26])/12 + 
      (13*f[27])/72 + f[28]/6 - f[29]/4 + f[30]/12, f[20], 
     (25920*f[1])/593 - 9*f[2] - 27*f[3] + (30923*f[4])/954 - (27*f[5])/2 + 
      27*f[6] - (1309789360*f[10])/848583 - (4567793*f[11])/51516 - 
      (47569*f[12])/1908 - (4567793*f[14])/51516 + (193*f[15])/53 + 
      (30923*f[16])/954 + (2605804240*f[20])/282861 + (193*f[21])/106 - 
      (2521248040*f[24])/282861 - (1657*f[25])/81 + (183041*f[26])/648 - 
      (52513*f[27])/972 + (27*f[28])/2 + 62*f[29] + (2899*f[30])/648 + 
      (557*f[31])/18 - (197*f[33])/3 - (91*f[34])/6, 
     (3840*f[10])/593 + (47*f[11])/9 + (47*f[14])/9 - (278400*f[20])/593 - 
      f[21] + (278400*f[24])/593 - f[25] - 14*f[26] + (38*f[27])/9 - 
      4*f[29] + 2*f[30], (1040*f[1])/1779 - (13*f[2])/108 - (13*f[3])/36 + 
      (4183*f[4])/11448 - (13*f[5])/72 + (13*f[6])/36 - 
      (14967460*f[10])/848583 - (491011*f[11])/412128 - (965*f[12])/3816 - 
      (491011*f[14])/412128 + f[15]/53 + (4183*f[16])/11448 + 
      (4255380*f[20])/31429 + f[21]/106 - (12299210*f[24])/94287 - 
      (77*f[25])/162 + (10307*f[26])/2592 - (6371*f[27])/7776 + 
      (13*f[28])/72 + (35*f[29])/36 + (139*f[30])/2592 + (13*f[31])/27 - 
      (11*f[33])/8, (3840*f[20])/593, (-116*f[4])/53 + 
      (1720480*f[10])/31429 + (43*f[11])/5724 + (259*f[12])/106 + 
      (43*f[14])/5724 - (33*f[15])/106 - (179*f[16])/106 + 
      (2263200*f[20])/31429 - (33*f[21])/212 + f[22] - f[23] - 
      (2263200*f[24])/31429 - (4*f[27])/27 - f[29]/6 - f[30]/2 - f[31], 
     (-480*f[20])/593, (1600*f[1])/1779 - (5*f[2])/27 - (5*f[3])/9 + 
      (809*f[4])/2862 - (5*f[5])/18 + (5*f[6])/9 - (15915440*f[10])/848583 - 
      (90461*f[11])/25758 - (241*f[12])/1908 - (90461*f[14])/25758 + 
      (13*f[15])/954 + (809*f[16])/2862 + (36290800*f[20])/94287 - 
      (10*f[21])/477 - f[22]/6 - (35220200*f[24])/94287 - (5*f[25])/81 + 
      (7327*f[26])/648 - (554*f[27])/243 + (5*f[28])/18 + (22*f[29])/9 - 
      (655*f[30])/648 + (13*f[31])/54 - (3*f[33])/2 - (3*f[34])/2, 
     (2280*f[20])/593, -2*f[11] - 2*f[14] + (17280*f[20])/593 + f[21] - 
      (17280*f[24])/593 + f[26] - f[27], (-2720*f[1])/1779 + (17*f[2])/54 + 
      (17*f[3])/18 - (6875*f[4])/5724 + (17*f[5])/36 - (17*f[6])/18 + 
      (47683400*f[10])/848583 + (284957*f[11])/103032 + (3607*f[12])/3816 + 
      (284957*f[14])/103032 - (15*f[15])/106 - (6875*f[16])/5724 - 
      (80750680*f[20])/282861 - (15*f[21])/212 + (78063580*f[24])/282861 + 
      (121*f[25])/162 - (11387*f[26])/1296 + (3253*f[27])/1944 - 
      (17*f[28])/36 - (17*f[29])/9 - (361*f[30])/1296 - (121*f[31])/108 + 
      (13*f[33])/6 + (5*f[34])/12, (53760*f[20])/593, 
     (179*f[4])/53 - (3508800*f[10])/31429 - (122*f[11])/477 - 
      (206*f[12])/53 - (122*f[14])/477 + (33*f[15])/53 + (179*f[16])/53 - 
      (1066560*f[20])/31429 + (33*f[21])/106 - f[22] + (608640*f[24])/31429 + 
      3*f[26] + f[27]/18 - 2*f[28] + f[29] + 2*f[31], (960*f[20])/593, 
     (-2880*f[1])/593 + f[2] + 3*f[3] - (2543*f[4])/954 + (3*f[5])/2 - 
      3*f[6] + (4468400*f[10])/31429 + (140615*f[11])/11448 + 
      (872*f[12])/477 + (140615*f[14])/11448 - (319*f[15])/954 - 
      (2543*f[16])/954 - (116321840*f[20])/94287 - (133*f[21])/954 + 
      f[22]/6 + (113135480*f[24])/94287 + (2*f[25])/9 - (2701*f[26])/72 + 
      (1555*f[27])/216 - (3*f[28])/2 - 7*f[29] + (55*f[30])/72 - 2*f[31] + 
      6*f[33] + 6*f[34], (3840*f[20])/593, (-179*f[4])/106 + 
      (1754400*f[10])/31429 - (5*f[11])/53 + (103*f[12])/53 - (5*f[14])/53 - 
      (33*f[15])/106 - (179*f[16])/106 + (1500000*f[20])/31429 - 
      (33*f[21])/212 - (1271040*f[24])/31429 - f[26]/2 - f[27]/4 + f[28] - 
      f[31], (-480*f[20])/593, (3840*f[1])/593 - (4*f[2])/3 - 4*f[3] + 
      (617*f[4])/159 - 2*f[5] + 4*f[6] - (6287680*f[10])/31429 - 
      (2368*f[11])/159 - (145*f[12])/53 - (2368*f[14])/159 + (24*f[15])/53 + 
      (617*f[16])/159 + (46975200*f[20])/31429 + (12*f[21])/53 - 
      (45626880*f[24])/31429 - (4*f[25])/3 + 46*f[26] - (26*f[27])/3 + 
      2*f[28] + 9*f[29] + f[30]/3 + (10*f[31])/3 - 9*f[33] - 6*f[34], 
     (-5760*f[20])/593, (-4480*f[1])/1779 + (14*f[2])/27 + (14*f[3])/9 - 
      (2221*f[4])/1431 + (7*f[5])/9 - (14*f[6])/9 + (67586080*f[10])/848583 + 
      (72341*f[11])/12879 + (1061*f[12])/954 + (72341*f[14])/12879 - 
      (10*f[15])/53 - (2221*f[16])/1431 - (159076160*f[20])/282861 - 
      (5*f[21])/53 + (154560560*f[24])/282861 + (52*f[25])/81 - 
      (5683*f[26])/324 + (787*f[27])/243 - (7*f[28])/9 - (31*f[29])/9 - 
      (101*f[30])/324 - (35*f[31])/27 + (10*f[33])/3 + (7*f[34])/3, 
     (3840*f[20])/593, (-960*f[20])/593, f[21], (-1200*f[1])/593 + 
      (5*f[2])/12 + (5*f[3])/4 - (4733*f[4])/3816 + (5*f[5])/8 - (5*f[6])/4 + 
      (52891940*f[10])/848583 + (1552619*f[11])/412128 + (3313*f[12])/3816 + 
      (1552619*f[14])/412128 - (17*f[15])/159 - (4733*f[16])/3816 - 
      (12299060*f[20])/31429 - (17*f[21])/318 + (11818350*f[24])/31429 + 
      (127*f[25])/162 - (31075*f[26])/2592 + (16363*f[27])/7776 - 
      (5*f[28])/8 - (91*f[29])/36 - (1595*f[30])/2592 - (4*f[31])/3 + 
      (89*f[33])/24 + f[34], (-252960*f[20])/593, 
     (232*f[4])/53 - (3305280*f[10])/31429 + (763*f[11])/954 - 
      (259*f[12])/53 + (763*f[14])/954 + (33*f[15])/53 + (179*f[16])/53 - 
      (7986240*f[20])/31429 + (33*f[21])/106 - f[22] + 2*f[23] + 
      (7986240*f[24])/31429 - 4*f[26] + (10*f[27])/9 - f[29] + f[30] + 
      2*f[31], (5280*f[20])/593, (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - 
      (1487*f[4])/954 + f[5] - 2*f[6] + (8116160*f[10])/94287 + 
      (59669*f[11])/5724 + (458*f[12])/477 + (59669*f[14])/5724 - 
      (103*f[15])/954 - (1487*f[16])/954 - (104943440*f[20])/94287 - 
      (25*f[21])/954 + f[22]/6 + (101699840*f[24])/94287 + (7*f[25])/9 - 
      (599*f[26])/18 + (703*f[27])/108 - f[28] - (15*f[29])/2 + 
      (29*f[30])/18 - (5*f[31])/3 + 6*f[33] + 3*f[34], (-4800*f[20])/593, 
     (-126*f[4])/53 + (3712320*f[10])/31429 + (281*f[11])/477 + 
      (153*f[12])/53 + (281*f[14])/477 - (33*f[15])/53 - (179*f[16])/53 - 
      (1477440*f[20])/31429 - (33*f[21])/106 + (1935360*f[24])/31429 - 
      5*f[26] + (5*f[27])/18 + 2*f[28] - f[29] - 2*f[31], (-960*f[20])/593, 
     (7680*f[1])/593 - (8*f[2])/3 - 8*f[3] + (1225*f[4])/159 - 4*f[5] + 
      8*f[6] - (37728640*f[10])/94287 - (339355*f[11])/11448 - 
      (1153*f[12])/212 - (339355*f[14])/11448 + (51*f[15])/53 + 
      (1225*f[16])/159 + (92098080*f[20])/31429 + (51*f[21])/106 - 
      (89554080*f[24])/31429 - (16*f[25])/9 + (1631*f[26])/18 - 
      (3659*f[27])/216 + 4*f[28] + 17*f[29] + (29*f[30])/36 + (37*f[31])/6 - 
      (33*f[33])/2 - (27*f[34])/2, (-11520*f[20])/593, 
     (-4800*f[1])/593 + (5*f[2])/3 + 5*f[3] - (281*f[4])/53 + (5*f[5])/2 - 
      5*f[6] + (75664240*f[10])/282861 + (296381*f[11])/17172 + 
      (2497*f[12])/636 + (296381*f[14])/17172 - (37*f[15])/53 - 
      (281*f[16])/53 - (53474720*f[20])/31429 - (37*f[21])/106 + 
      (51992840*f[24])/31429 + (49*f[25])/27 - (11543*f[26])/216 + 
      (3169*f[27])/324 - (5*f[28])/2 - (61*f[29])/6 - (265*f[30])/216 - 
      (25*f[31])/6 + (19*f[33])/2 + (15*f[34])/2, (11520*f[20])/593, 
     (-3840*f[20])/593, f[4]/2 + (1920*f[10])/593 + (11*f[11])/36 - f[12]/2 + 
      (11*f[14])/36 - (47040*f[20])/593 + (51360*f[24])/593 - (5*f[26])/2 + 
      (11*f[27])/36 + f[28] - f[29]/2 + f[30]/2, (240*f[20])/593, 
     (1920*f[1])/593 - (2*f[2])/3 - 2*f[3] + (247*f[4])/159 - f[5] + 2*f[6] - 
      (8120480*f[10])/94287 - (25337*f[11])/2862 - (99*f[12])/106 - 
      (25337*f[14])/2862 + (6*f[15])/53 + (247*f[16])/159 + 
      (28985760*f[20])/31429 + (3*f[21])/53 - (28108080*f[24])/31429 - 
      (8*f[25])/9 + (1007*f[26])/36 - (289*f[27])/54 + f[28] + 6*f[29] - 
      (11*f[30])/36 + (5*f[31])/3 - 6*f[33] - 3*f[34], (-5760*f[20])/593, 
     (-4800*f[1])/593 + (5*f[2])/3 + 5*f[3] - (281*f[4])/53 + (5*f[5])/2 - 
      5*f[6] + (75664240*f[10])/282861 + (296381*f[11])/17172 + 
      (2497*f[12])/636 + (296381*f[14])/17172 - (37*f[15])/53 - 
      (281*f[16])/53 - (53474720*f[20])/31429 - (37*f[21])/106 + 
      (51992840*f[24])/31429 + (49*f[25])/27 - (11543*f[26])/216 + 
      (3169*f[27])/324 - (5*f[28])/2 - (61*f[29])/6 - (265*f[30])/216 - 
      (25*f[31])/6 + (19*f[33])/2 + (15*f[34])/2, (11520*f[20])/593, 
     (-5760*f[20])/593, (-960*f[1])/593 + f[2]/3 + f[3] - (473*f[4])/477 + 
      f[5]/2 - f[6] + (43436560*f[10])/848583 + (192659*f[11])/51516 + 
      (1351*f[12])/1908 + (192659*f[14])/51516 - (19*f[15])/159 - 
      (473*f[16])/477 - (35485280*f[20])/94287 - (19*f[21])/318 + 
      (34474040*f[24])/94287 + (37*f[25])/81 - (7649*f[26])/648 + 
      (2095*f[27])/972 - f[28]/2 - (43*f[29])/18 - (127*f[30])/648 - 
      (5*f[31])/6 + (13*f[33])/6 + (3*f[34])/2, (21120*f[20])/593, 
     (-3840*f[20])/593, (-3840*f[20])/593, -f[21], 
     (-131*f[4])/636 + (6038720*f[10])/848583 - (6869*f[11])/51516 + 
      (107*f[12])/477 - (6869*f[14])/51516 - (7*f[15])/159 - 
      (131*f[16])/636 + (4242440*f[20])/282861 - (7*f[21])/318 - 
      (3911720*f[24])/282861 + (19*f[25])/162 + (257*f[26])/648 - 
      (19*f[27])/972 + f[29]/36 + (49*f[30])/648 - f[31]/9 - (5*f[33])/12 - 
      f[34]/3, (240480*f[20])/593, f[22], (-320*f[1])/593 + f[2]/9 + f[3]/3 - 
      (683*f[4])/954 + f[5]/6 - f[6]/3 + (8165680*f[10])/282861 + 
      (1895*f[11])/4293 + (1159*f[12])/1908 + (1895*f[14])/4293 - 
      (59*f[15])/954 - (683*f[16])/954 - (4008400*f[20])/94287 - 
      (28*f[21])/477 - f[22]/6 + (3671320*f[24])/94287 + (16*f[25])/27 - 
      (275*f[26])/216 + (41*f[27])/162 - f[28]/6 - (2*f[29])/3 - 
      (109*f[30])/216 - (17*f[31])/18 + (3*f[33])/2 - (3*f[34])/2, 
     -f[4] - (3840*f[10])/593 - (7*f[11])/9 + f[12] - (7*f[14])/9 + 
      (84480*f[20])/593 - (84480*f[24])/593 + 4*f[26] - (7*f[27])/9 + f[29], 
     (3*f[4])/53 + (2560*f[10])/94287 - (1637*f[11])/11448 - (7*f[12])/212 - 
      (1637*f[14])/11448 - (3*f[15])/53 + (3*f[16])/53 + 
      (1852320*f[20])/31429 - (3*f[21])/106 - (1699680*f[24])/31429 - 
      (8*f[25])/9 + (25*f[26])/18 - (85*f[27])/216 + f[29] - (5*f[30])/36 + 
      f[31]/2 - (3*f[33])/2 + (3*f[34])/2, (320*f[1])/593 - f[2]/9 - f[3]/3 + 
      (308*f[4])/477 - f[5]/6 + f[6]/3 - (2692720*f[10])/94287 - 
      (2339*f[11])/5724 - (125*f[12])/212 - (2339*f[14])/5724 + 
      (7*f[15])/53 + (308*f[16])/477 + (1348000*f[20])/94287 + 
      (7*f[21])/106 - (1417960*f[24])/94287 + f[25]/9 + (59*f[26])/72 - 
      (7*f[27])/108 + f[28]/6 - f[29]/6 + (7*f[30])/24 + (5*f[31])/18 + 
      f[33]/2 - f[34]/2, f[23], (-7440*f[20])/593, (-320*f[1])/593 + f[2]/9 + 
      f[3]/3 - (344*f[4])/477 + f[5]/6 - f[6]/3 + (7643920*f[10])/282861 - 
      (415*f[11])/17172 + (403*f[12])/636 - (415*f[14])/17172 - 
      (3*f[15])/53 - (344*f[16])/477 - (632320*f[20])/31429 - (3*f[21])/106 + 
      (519960*f[24])/31429 + (19*f[25])/27 + (43*f[26])/216 + 
      (85*f[27])/324 - f[28]/6 - f[29]/6 + (5*f[30])/216 - (17*f[31])/18 + 
      (3*f[33])/2 - (3*f[34])/2, (320*f[1])/593 - f[2]/9 - f[3]/3 + 
      (308*f[4])/477 - f[5]/6 + f[6]/3 - (2692720*f[10])/94287 - 
      (2339*f[11])/5724 - (125*f[12])/212 - (2339*f[14])/5724 + 
      (7*f[15])/53 + (308*f[16])/477 + (1348000*f[20])/94287 + 
      (7*f[21])/106 - (1417960*f[24])/94287 + f[25]/9 + (59*f[26])/72 - 
      (7*f[27])/108 + f[28]/6 - f[29]/6 + (7*f[30])/24 + (5*f[31])/18 + 
      f[33]/2 - f[34]/2, (-4*f[4])/159 - (434240*f[10])/848583 - 
      (1858*f[11])/12879 + (7*f[12])/477 - (1858*f[14])/12879 + 
      (4*f[15])/159 - (4*f[16])/159 - (548960*f[20])/282861 + (2*f[21])/159 + 
      (141920*f[24])/282861 + (22*f[25])/81 + (55*f[26])/162 + 
      (16*f[27])/243 - f[29]/9 + (17*f[30])/162 - (2*f[31])/9 + (2*f[33])/3 - 
      (2*f[34])/3, -1/2*f[4] - (1920*f[10])/593 - (11*f[11])/36 + f[12]/2 - 
      (11*f[14])/36 + (47040*f[20])/593 - (51360*f[24])/593 + (5*f[26])/2 - 
      (11*f[27])/36 - f[28] + f[29]/2 - f[30]/2, (3240*f[20])/593, 
     (116*f[4])/53 - (1652640*f[10])/31429 + (763*f[11])/1908 - 
      (259*f[12])/106 + (763*f[14])/1908 + (33*f[15])/106 + (179*f[16])/106 - 
      (3993120*f[20])/31429 + (33*f[21])/212 + (3993120*f[24])/31429 - 
      2*f[26] + (5*f[27])/9 - f[29]/2 + f[30]/2 + f[31], (-3720*f[20])/593, 
     (-116*f[4])/53 + (1652640*f[10])/31429 - (763*f[11])/1908 + 
      (259*f[12])/106 - (763*f[14])/1908 - (33*f[15])/106 - (179*f[16])/106 + 
      (3993120*f[20])/31429 - (33*f[21])/212 - f[23] - 
      (3993120*f[24])/31429 + 2*f[26] - (5*f[27])/9 + f[29]/2 - f[30]/2 - 
      f[31], (-360*f[20])/593, (-960*f[1])/593 + f[2]/3 + f[3] - 
      (143*f[4])/106 + f[5]/2 - f[6] + (17586800*f[10])/282861 + 
      (64973*f[11])/34344 + (343*f[12])/318 + (64973*f[14])/34344 - 
      (8*f[15])/53 - (143*f[16])/106 - (5961520*f[20])/31429 - (4*f[21])/53 + 
      (5624440*f[24])/31429 + (20*f[25])/27 - (1321*f[26])/216 + 
      (541*f[27])/648 - f[28]/2 - (4*f[29])/3 - (209*f[30])/216 - 
      (4*f[31])/3 + (5*f[33])/2, (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - 
      (247*f[4])/159 + f[5] - 2*f[6] + (8120480*f[10])/94287 + 
      (25337*f[11])/2862 + (99*f[12])/106 + (25337*f[14])/2862 - 
      (6*f[15])/53 - (247*f[16])/159 - (28985760*f[20])/31429 - 
      (3*f[21])/53 + (28108080*f[24])/31429 + (8*f[25])/9 - (1007*f[26])/36 + 
      (289*f[27])/54 - f[28] - 6*f[29] + (11*f[30])/36 - (5*f[31])/3 + 
      6*f[33] + 3*f[34], (1600*f[1])/593 - (5*f[2])/9 - (5*f[3])/3 + 
      (1745*f[4])/954 - (5*f[5])/6 + (5*f[6])/3 - (25797200*f[10])/282861 - 
      (196331*f[11])/34344 - (145*f[12])/106 - (196331*f[14])/34344 + 
      (12*f[15])/53 + (1745*f[16])/954 + (53791120*f[20])/94287 + 
      (6*f[21])/53 - (52105720*f[24])/94287 - (20*f[25])/27 + 
      (3883*f[26])/216 - (2059*f[27])/648 + (5*f[28])/6 + (11*f[29])/3 + 
      (107*f[30])/216 + (14*f[31])/9 - (7*f[33])/2 - 2*f[34], 
     (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - (370*f[4])/159 + f[5] - 
      2*f[6] + (10742560*f[10])/94287 + (17287*f[11])/2862 + 
      (191*f[12])/106 + (17287*f[14])/2862 - (18*f[15])/53 - 
      (370*f[16])/159 - (17989440*f[20])/31429 - (9*f[21])/53 + 
      (17518800*f[24])/31429 + (4*f[25])/9 - (649*f[26])/36 + 
      (179*f[27])/54 - f[28] - 3*f[29] - (23*f[30])/36 - (5*f[31])/3 + 
      3*f[33] + 3*f[34], (6400*f[10])/1779 + (110*f[11])/27 + 
      (110*f[14])/27 - (252800*f[20])/593 + (245120*f[24])/593 - 
      (4*f[25])/9 - (122*f[26])/9 + (62*f[27])/27 - 4*f[29] + (14*f[30])/9, 
     (-2880*f[1])/593 + f[2] + 3*f[3] - (247*f[4])/106 + (3*f[5])/2 - 
      3*f[6] + (12112880*f[10])/94287 + (76435*f[11])/5724 + 
      (297*f[12])/212 + (76435*f[14])/5724 - (9*f[15])/53 - (247*f[16])/106 - 
      (43970480*f[20])/31429 - (9*f[21])/106 + (42704840*f[24])/31429 + 
      (14*f[25])/9 - (3037*f[26])/72 + (899*f[27])/108 - (3*f[28])/2 - 
      9*f[29] + (49*f[30])/72 - (5*f[31])/2 + 9*f[33] + (9*f[34])/2, 
     (-1920*f[1])/593 + (2*f[2])/3 + 2*f[3] - (475*f[4])/159 + f[5] - 
      2*f[6] + (13403680*f[10])/94287 + (29345*f[11])/5724 + (138*f[12])/53 + 
      (29345*f[14])/5724 - (36*f[15])/53 - (475*f[16])/159 - 
      (10971360*f[20])/31429 - (18*f[21])/53 + (11111280*f[24])/31429 - 
      (14*f[25])/9 - (451*f[26])/36 + (241*f[27])/108 - f[28] - 
      (23*f[30])/36 - (2*f[31])/3 - 3*f[33] + 6*f[34], 
     (-320*f[1])/593 + f[2]/9 + f[3]/3 - (1039*f[4])/954 + f[5]/6 - f[6]/3 + 
      (4018160*f[10])/94287 + (2723*f[11])/11448 + (56*f[12])/53 + 
      (2723*f[14])/11448 - (10*f[15])/53 - (1039*f[16])/954 - 
      (1934800*f[20])/94287 - (5*f[21])/53 + (2004760*f[24])/94287 + 
      (2*f[25])/3 - (61*f[26])/72 + (67*f[27])/216 - f[28]/6 - f[29]/3 - 
      f[30]/72 - (7*f[31])/9 - f[33]/2 - f[34], (320*f[1])/593 - f[2]/9 - 
      f[3]/3 + (757*f[4])/954 - f[5]/6 + f[6]/3 - (9454480*f[10])/282861 - 
      (20347*f[11])/34344 - (79*f[12])/106 - (20347*f[14])/34344 + 
      (8*f[15])/53 + (757*f[16])/954 + (4486160*f[20])/94287 + (4*f[21])/53 - 
      (4556120*f[24])/94287 - (10*f[25])/27 + (407*f[26])/216 - 
      (251*f[27])/648 + f[28]/6 + f[29]/3 + (31*f[30])/216 + (4*f[31])/9 + 
      f[33]/2, (-960*f[1])/593 + f[2]/3 + f[3] - (497*f[4])/636 + f[5]/2 - 
      f[6] + (3811280*f[10])/94287 + (22769*f[11])/11448 + (26*f[12])/53 + 
      (22769*f[14])/11448 - (11*f[15])/212 - (497*f[16])/636 - 
      (5948880*f[20])/31429 - (8*f[21])/53 + (5764440*f[24])/31429 + 
      (8*f[25])/9 - (391*f[26])/72 + (265*f[27])/216 - f[28]/2 - f[29]/2 - 
      (65*f[30])/72 - (5*f[31])/6 + 3*f[33] + (3*f[34])/2, 
     (320*f[1])/593 - f[2]/9 - f[3]/3 + (5*f[4])/18 - f[5]/6 + f[6]/3 - 
      (72080*f[10])/5337 - (563*f[11])/648 - f[12]/6 - (563*f[14])/648 + 
      (5*f[16])/18 + (63760*f[20])/593 - (61640*f[24])/593 - (16*f[25])/27 + 
      (635*f[26])/216 - (479*f[27])/648 + f[28]/6 + (2*f[29])/3 + 
      (19*f[30])/216 + (4*f[31])/9 - (3*f[33])/2, (-320*f[1])/593 + f[2]/9 + 
      f[3]/3 - (229*f[4])/954 + f[5]/6 - f[6]/3 + (4011920*f[10])/282861 + 
      (33137*f[11])/34344 + (23*f[12])/159 + (33137*f[14])/34344 - 
      (2*f[15])/53 - (229*f[16])/954 - (2797360*f[20])/31429 - f[21]/53 + 
      (2752840*f[24])/31429 + (2*f[25])/27 - (631*f[26])/216 + 
      (337*f[27])/648 - f[28]/6 - f[29]/3 - (59*f[30])/216 - f[31]/9 + 
      f[33]/2 + f[34], (-41*f[4])/159 + (315840*f[10])/31429 - 
      (17*f[11])/954 + (46*f[12])/159 - (17*f[14])/954 - (4*f[15])/53 - 
      (41*f[16])/159 + (451520*f[20])/31429 - (2*f[21])/53 - 
      (383680*f[24])/31429 - f[27]/18 - f[33], (47*f[4])/159 - 
      (2600000*f[10])/282861 + (6089*f[11])/17172 - (33*f[12])/106 + 
      (6089*f[14])/17172 + (2*f[15])/53 + (47*f[16])/159 - 
      (2551360*f[20])/94287 + f[21]/53 + (2551360*f[24])/94287 - 
      (8*f[25])/27 - (28*f[26])/27 + (25*f[27])/324 - (7*f[30])/54 + 
      f[31]/3 + f[34], (41*f[4])/159 - (315840*f[10])/31429 + 
      (17*f[11])/954 - (46*f[12])/159 + (17*f[14])/954 + (4*f[15])/53 + 
      (41*f[16])/159 - (451520*f[20])/31429 + (2*f[21])/53 + 
      (383680*f[24])/31429 + f[27]/18 + f[33], (3840*f[1])/593 - (4*f[2])/3 - 
      4*f[3] + (1375*f[4])/318 - 2*f[5] + 4*f[6] - (20341120*f[10])/94287 - 
      (150097*f[11])/11448 - (679*f[12])/212 - (150097*f[14])/11448 + 
      (27*f[15])/53 + (1375*f[16])/318 + (41446800*f[20])/31429 + 
      (27*f[21])/106 - (40098480*f[24])/31429 - (19*f[25])/9 + 
      (1495*f[26])/36 - (1577*f[27])/216 + 2*f[28] + (17*f[29])/2 + 
      (14*f[30])/9 + (23*f[31])/6 - 9*f[33] - (9*f[34])/2, 
     (47*f[4])/106 - (1325440*f[10])/94287 + (1955*f[11])/11448 - 
      (99*f[12])/212 + (1955*f[14])/11448 + (3*f[15])/53 + (47*f[16])/106 + 
      (195600*f[20])/31429 + (3*f[21])/106 - (195600*f[24])/31429 - 
      (7*f[25])/9 + f[26]/36 - (53*f[27])/216 + f[29]/2 - (5*f[30])/18 + 
      f[31]/2 + (3*f[34])/2, (47*f[4])/106 - (1274560*f[10])/94287 + 
      (10223*f[11])/11448 - (99*f[12])/212 + (10223*f[14])/11448 + 
      (3*f[15])/53 + (47*f[16])/106 - (2746960*f[20])/31429 + (3*f[21])/106 + 
      (2746960*f[24])/31429 - f[25]/9 - (113*f[26])/36 + (103*f[27])/216 - 
      f[29]/2 - f[30]/9 + f[31]/2 + (3*f[34])/2, (38880*f[20])/593, 
     (-12960*f[20])/593, (25920*f[20])/593, (-5760*f[20])/593, 
     (38880*f[20])/593, (5760*f[20])/593, (-44640*f[20])/593, 
     (14880*f[20])/593, (-44640*f[20])/593, (-2880*f[20])/593, 
     (8640*f[20])/593, (1440*f[20])/593, (-5280*f[20])/593, 
     (20160*f[20])/593, (17280*f[20])/593, (12960*f[20])/593, 
     (-77760*f[20])/593, (89280*f[20])/593, (8640*f[20])/593}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(3840*f[20])/593 - (3840*f[24])/593 + f[28]/6 - f[30]/6 - f[31]/6 - 
      f[32]/6, f[24], (624640*f[10])/16011 - (976*f[11])/243 - 
      (976*f[14])/243 - (552160*f[20])/5337 + (1012000*f[24])/5337 - 
      (3451*f[25])/81 - (1517*f[26])/81 - (3850*f[27])/243 + 
      (1517*f[30])/81 + (197*f[33])/3 + (76*f[34])/3, f[25], 
     (4720*f[10])/16011 - (59*f[11])/1944 - (59*f[14])/1944 - 
      (8120*f[20])/593 + (26200*f[24])/1779 - (55*f[25])/81 - 
      (289*f[26])/648 - (335*f[27])/1944 + (289*f[30])/648 + (11*f[33])/8 + 
      (13*f[34])/24, (3840*f[24])/593, (1280*f[10])/593 - (2*f[11])/9 - 
      (2*f[14])/9 + (26240*f[20])/593 - (26240*f[24])/593 + (2*f[26])/3 - 
      (2*f[27])/9 + f[29] - (2*f[30])/3 + f[32], (-480*f[24])/593, 
     (26240*f[10])/16011 - (23*f[11])/243 - (23*f[14])/243 - 
      (27520*f[20])/1779 + (13120*f[24])/593 - (107*f[25])/81 - 
      (82*f[26])/81 - (137*f[27])/243 - f[29]/6 + (83*f[30])/162 + 
      (3*f[33])/2 - (2*f[34])/3, (2280*f[24])/593, f[26], 
     (-14720*f[10])/16011 + (23*f[11])/243 + (23*f[14])/243 + 
      (35440*f[20])/5337 - (47920*f[24])/5337 + (211*f[25])/162 + 
      (113*f[26])/162 + (101*f[27])/243 - (113*f[30])/162 - (13*f[33])/6 - 
      f[34], (53760*f[24])/593, (-3840*f[10])/593 + (2*f[11])/3 + 
      (2*f[14])/3 - (55680*f[20])/593 + (55680*f[24])/593 - 2*f[26] + 
      (2*f[27])/3 - 2*f[28] - f[29] + f[30] + 2*f[31], (960*f[24])/593, 
     (-3520*f[10])/593 + (29*f[11])/54 + (29*f[14])/54 - (25760*f[20])/593 + 
      (18080*f[24])/593 + 4*f[25] + (3*f[26])/2 + (101*f[27])/54 + f[29]/6 - 
      f[30] - 6*f[33] + (3*f[34])/2, (3840*f[24])/593, f[28] - f[31], 
     (-480*f[24])/593, (13120*f[10])/1779 - (41*f[11])/54 - (41*f[14])/54 + 
      (27680*f[20])/593 - (20000*f[24])/593 - (52*f[25])/9 - (31*f[26])/18 - 
      (137*f[27])/54 + (31*f[30])/18 + 9*f[33], (-5760*f[24])/593, 
     (-38080*f[10])/16011 + (119*f[11])/486 + (119*f[14])/486 - 
      (24160*f[20])/5337 - (800*f[24])/5337 + (184*f[25])/81 + 
      (145*f[26])/162 + (431*f[27])/486 - (145*f[30])/162 - (10*f[33])/3, 
     (3840*f[24])/593, (-960*f[24])/593, f[27], (-23920*f[10])/16011 + 
      (299*f[11])/1944 + (299*f[14])/1944 + (21560*f[20])/5337 - 
      (42920*f[24])/5337 + (154*f[25])/81 + (577*f[26])/648 + 
      (1367*f[27])/1944 - (577*f[30])/648 - (89*f[33])/24 - (7*f[34])/8, 
     (-252960*f[24])/593, -f[29] - 2*f[32], (5280*f[24])/593, 
     (-12640*f[10])/1779 + (71*f[11])/108 + (71*f[14])/108 - 
      (12560*f[20])/593 + (2960*f[24])/593 + (43*f[25])/9 + (53*f[26])/36 + 
      (263*f[27])/108 + f[29]/6 - (35*f[30])/36 - 6*f[33], (-4800*f[24])/593, 
     2*f[28] - f[30] - 2*f[31], (-960*f[24])/593, (8640*f[10])/593 - 
      (3*f[11])/2 - (3*f[14])/2 + (75040*f[20])/593 - (60640*f[24])/593 - 
      (32*f[25])/3 - (17*f[26])/6 - (29*f[27])/6 + (17*f[30])/6 + 
      (33*f[33])/2 - (3*f[34])/2, (-11520*f[24])/593, 
     (-37280*f[10])/5337 + (233*f[11])/324 + (233*f[14])/324 - 
      (50480*f[20])/1779 + (26480*f[24])/1779 + (179*f[25])/27 + 
      (283*f[26])/108 + (833*f[27])/324 - (283*f[30])/108 - (19*f[33])/2, 
     (11520*f[24])/593, (-3840*f[24])/593, f[28], (240*f[24])/593, 
     (3200*f[10])/593 - (5*f[11])/9 - (5*f[14])/9 + (12800*f[20])/593 - 
      (7040*f[24])/593 - 4*f[25] - f[26] - (17*f[27])/9 + f[30] + 6*f[33], 
     (-5760*f[24])/593, (-37280*f[10])/5337 + (233*f[11])/324 + 
      (233*f[14])/324 - (50480*f[20])/1779 + (26480*f[24])/1779 + 
      (179*f[25])/27 + (283*f[26])/108 + (833*f[27])/324 - (283*f[30])/108 - 
      (19*f[33])/2, (11520*f[24])/593, (-5760*f[24])/593, 
     (-26720*f[10])/16011 + (167*f[11])/972 + (167*f[14])/972 - 
      (5840*f[20])/5337 - (12400*f[24])/5337 + (131*f[25])/81 + 
      (205*f[26])/324 + (623*f[27])/972 - (205*f[30])/324 - (13*f[33])/6, 
     (21120*f[24])/593, (-3840*f[24])/593, (-3840*f[24])/593, -f[27], 
     (560*f[10])/5337 - (7*f[11])/648 - (7*f[14])/648 + (11480*f[20])/5337 - 
      (10040*f[24])/5337 - f[25]/18 + f[26]/72 - (31*f[27])/648 - f[30]/72 + 
      (5*f[33])/12 - f[34]/3, (240480*f[24])/593, f[29], 
     (-10240*f[10])/5337 + (22*f[11])/81 + (22*f[14])/81 - 
      (25920*f[20])/593 + (26240*f[24])/593 + (22*f[25])/27 - (22*f[26])/27 + 
      (52*f[27])/81 - f[29]/6 + (17*f[30])/54 - (3*f[33])/2 - 2*f[34], f[30], 
     (320*f[10])/1779 - f[11]/54 - f[14]/54 - (19680*f[20])/593 + 
      (20640*f[24])/593 - (8*f[25])/9 - (11*f[26])/18 - (13*f[27])/54 + 
      (11*f[30])/18 + (3*f[33])/2 + (3*f[34])/2, (-800*f[10])/5337 + 
      (5*f[11])/324 + (5*f[14])/324 + (26320*f[20])/1779 - 
      (27280*f[24])/1779 + (5*f[25])/27 + (7*f[26])/108 + (29*f[27])/324 - 
      (7*f[30])/108 - f[33]/2, -f[31] - f[32], (-7440*f[24])/593, 
     (1760*f[10])/5337 - (11*f[11])/324 - (11*f[14])/324 + (2160*f[20])/593 - 
      (1840*f[24])/593 + f[25]/27 + (23*f[26])/108 - (35*f[27])/324 - 
      (23*f[30])/108 - (3*f[33])/2 - 2*f[34], (-800*f[10])/5337 + 
      (5*f[11])/324 + (5*f[14])/324 + (26320*f[20])/1779 - 
      (27280*f[24])/1779 + (5*f[25])/27 + (7*f[26])/108 + (29*f[27])/324 - 
      (7*f[30])/108 - f[33]/2, (320*f[10])/5337 - f[11]/162 - f[14]/162 + 
      (32800*f[20])/5337 - (32800*f[24])/5337 + (2*f[25])/27 + (5*f[26])/54 - 
      f[27]/162 - (5*f[30])/54 - (2*f[33])/3 - (2*f[34])/3, -f[28], 
     (3240*f[24])/593, f[31], (-3720*f[24])/593, f[32], (-360*f[24])/593, 
     (-2560*f[10])/5337 + (4*f[11])/81 + (4*f[14])/81 + (5120*f[20])/1779 - 
      (9920*f[24])/1779 + (34*f[25])/27 + (20*f[26])/27 + (34*f[27])/81 - 
      (20*f[30])/27 - (5*f[33])/2 - (3*f[34])/2, (-3200*f[10])/593 + 
      (5*f[11])/9 + (5*f[14])/9 - (12800*f[20])/593 + (7040*f[24])/593 + 
      4*f[25] + f[26] + (17*f[27])/9 - f[30] - 6*f[33], 
     (15040*f[10])/5337 - (47*f[11])/162 - (47*f[14])/162 + 
      (9120*f[20])/593 - (5600*f[24])/593 - (70*f[25])/27 - (49*f[26])/54 - 
      (179*f[27])/162 + (49*f[30])/54 + (7*f[33])/2 + f[34]/2, 
     (-3520*f[10])/1779 + (11*f[11])/54 + (11*f[14])/54 - (14880*f[20])/593 + 
      (12960*f[24])/593 + (16*f[25])/9 + (13*f[26])/18 + (35*f[27])/54 - 
      (13*f[30])/18 - 3*f[33], (-14080*f[10])/1779 + (22*f[11])/27 + 
      (22*f[14])/27 - (55680*f[20])/593 + (48000*f[24])/593 + (28*f[25])/9 - 
      (10*f[26])/9 + (70*f[27])/27 + (10*f[30])/9, (-13120*f[10])/1779 + 
      (41*f[11])/54 + (41*f[14])/54 - (7520*f[20])/593 - (160*f[24])/593 + 
      (52*f[25])/9 + (31*f[26])/18 + (137*f[27])/54 - (31*f[30])/18 - 
      9*f[33], (-1280*f[10])/1779 + (2*f[11])/27 + (2*f[14])/27 - 
      (66560*f[20])/593 + (68480*f[24])/593 - (10*f[25])/9 - (8*f[26])/9 - 
      (10*f[27])/27 + (8*f[30])/9 + 3*f[33] + 3*f[34], 
     (2240*f[10])/5337 - (7*f[11])/162 - (7*f[14])/162 + (22880*f[20])/1779 - 
      (21920*f[24])/1779 + (4*f[25])/27 + (19*f[26])/54 - (19*f[27])/162 - 
      (19*f[30])/54 + f[33]/2 - (3*f[34])/2, (-2240*f[10])/5337 + 
      (7*f[11])/162 + (7*f[14])/162 - (22880*f[20])/1779 + 
      (21920*f[24])/1779 - (4*f[25])/27 - (19*f[26])/54 + (19*f[27])/162 + 
      (19*f[30])/54 - f[33]/2 + f[34]/2, (3520*f[10])/1779 + (19*f[11])/54 + 
      (19*f[14])/54 - (8160*f[20])/593 + (10080*f[24])/593 + (2*f[25])/9 - 
      (13*f[26])/18 - (5*f[27])/54 - f[29]/2 - (7*f[30])/9 - 3*f[33], 
     (-3200*f[10])/5337 + (5*f[11])/81 + (5*f[14])/81 - (18560*f[20])/593 + 
      (18240*f[24])/593 - (10*f[25])/27 - (17*f[26])/27 + (11*f[27])/81 + 
      (17*f[30])/27 + (3*f[33])/2 + f[34]/2, (2240*f[10])/5337 - 
      (7*f[11])/162 - (7*f[14])/162 + (22880*f[20])/1779 - 
      (21920*f[24])/1779 + (4*f[25])/27 + (19*f[26])/54 - (19*f[27])/162 - 
      (19*f[30])/54 - f[33]/2 + f[34]/2, f[33], f[34], -f[33], 
     (9760*f[10])/1779 - (61*f[11])/108 - (61*f[14])/108 + (240*f[20])/593 + 
      (7440*f[24])/593 - (55*f[25])/9 - (95*f[26])/36 - (253*f[27])/108 + 
      (95*f[30])/36 + 9*f[33] + (3*f[34])/2, (-160*f[10])/593 + f[11]/36 + 
      f[14]/36 - (16400*f[20])/593 + (16400*f[24])/593 - f[25]/3 - 
      (5*f[26])/12 + f[27]/36 + (5*f[30])/12 + (3*f[34])/2, 
     (160*f[10])/593 - f[11]/36 - f[14]/36 + (16400*f[20])/593 - 
      (16400*f[24])/593 + f[25]/3 + (5*f[26])/12 - f[27]/36 - (5*f[30])/12 + 
      (3*f[34])/2, (38880*f[24])/593, (-12960*f[24])/593, (25920*f[24])/593, 
     (-5760*f[24])/593, (38880*f[24])/593, (5760*f[24])/593, 
     (-44640*f[24])/593, (14880*f[24])/593, (-44640*f[24])/593, 
     (-2880*f[24])/593, (8640*f[24])/593, (1440*f[24])/593, 
     (-5280*f[24])/593, (20160*f[24])/593, (17280*f[24])/593, 
     (12960*f[24])/593, (-77760*f[24])/593, (89280*f[24])/593, 
     (8640*f[24])/593}}}, {ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], 
   zeta3*F[1, 1], F[1, 1]^2, ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], 
   ipi^2*F[1, 2], zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], 
   F[1, 1]^2*F[1, 2], F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, 
   F[1, 2]^4, F[1, 3], ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], 
   ipi^2*F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], 
   F[1, 2]*F[1, 3], ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 1]^2*F[1, 2]*F[1, 3], F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], 
   F[1, 2]^3*F[1, 3], F[1, 3]^2, ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, F[1, 1]*F[1, 2]*F[1, 3]^2, 
   F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, 
   F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], zeta3*F[1, 4], F[1, 1]*F[1, 4], 
   F[1, 1]^2*F[1, 4], F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], 
   F[1, 2]^2*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, F[1, 1]*F[1, 4]^2, 
   F[1, 2]*F[1, 4]^2, F[1, 4]^3, F[2, 1], ipi^2*F[2, 1], F[2, 2], 
   ipi^2*F[2, 2], F[2, 3], ipi^2*F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], 
   F[3, 5], F[3, 6], F[3, 7], F[3, 8], F[3, 9], F[3, 11], F[3, 12], F[3, 13], 
   F[3, 14], F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 21], 
   F[4, 22], F[4, 25], F[4, 26], F[4, 27], F[4, 28], F[4, 32], F[4, 33], 
   F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], 
   F[4, 45], F[4, 65], F[4, 66], F[4, 67]}}}


==> anc/amplitudes/a2_12-mppu.m <==
{{{f[1] -> (-2117*y[1]^2)/120 - (2117*y[1]^2*y[2])/120, 
   f[2] -> (-64*y[1]^2*y[2]^2)/y[3] - (8*y[4])/3 - (8*y[6])/(3*y[5]), 
   f[3] -> (24*y[1]^2)/y[7] - (24*y[1]^2)/(y[5]*y[7]) - (4*y[8])/(3*y[5]^2) - 
     (4*y[9])/3 - (4*y[10])/(3*y[5]), 
   f[4] -> (-64*y[1]^2*y[2]^2)/y[3] - (8*y[11])/3, 
   f[5] -> (16*y[1]^2*y[2])/y[3] + (48*y[1]^2)/y[7] + (16*y[12])/3, 
   f[6] -> -4*y[1]^2 + 8*y[1]^2*y[2] + 12*y[1]^2*y[2]^2 + 8*y[1]^2*y[2]^3 - 
     (16*y[1]^2*y[13])/3 - (40*y[1]^2*y[2]*y[13])/3 - 8*y[1]^2*y[2]^2*y[13] + 
     (16*y[1]^2*y[13]^2)/3 + (16*y[1]^2*y[2]*y[13]^2)/3, 
   f[7] -> (-64*y[1]^2*y[2])/y[3] + (32*y[14])/3 + (32*y[15])/(3*y[5]), 
   f[8] -> (-16*y[16])/(3*y[3]) - (16*y[17])/3, 
   f[9] -> (-16*y[18])/9 - (16*y[19])/(9*y[5]), 
   f[10] -> (-2117*y[20])/120 - (2117*y[21])/(120*y[2]), 
   f[11] -> (-8*y[22])/(3*y[3]) - (8*y[23])/(3*y[7]) - (8*y[24])/3, 
   f[12] -> (-4*y[25])/(3*y[7]) - (4*y[26])/(3*y[5]) - (4*y[27])/(3*y[7]^2) - 
     (4*y[28])/3, f[13] -> (16*y[1]^2*y[2])/y[3] - (96*y[1]^2*y[13])/y[7]^2 - 
     (16*y[29])/(3*y[7]) - (16*y[30])/3, 
   f[14] -> (16*y[1]^2*y[13])/y[7] - (4*y[31])/(3*y[2]) - (4*y[32])/3, 
   f[15] -> (-64*y[1]^2*y[2])/y[3] - (32*y[33])/3 - (32*y[34])/(3*y[2]), 
   f[16] -> (-144*y[1]^2*y[2])/y[3] - (96*y[1]^2*y[13])/y[7]^3 - 
     (8*y[35])/(3*y[7]^2) - (8*y[36])/(3*y[7]) - (8*y[37])/3 - 
     (8*y[38])/(3*y[2]), f[17] -> (16*y[39])/3 + (16*y[40])/(3*y[2]), 
   f[18] -> (-16*y[21])/(9*y[2]) - (16*y[41])/9, 
   f[19] -> (2117*y[1]^2)/60 + (2117*y[1]^2)/(60*y[2]), 
   f[20] -> (24*y[1]^2)/y[7] - (24*y[1]^2)/(y[5]*y[7]) - (4*y[42])/(3*y[3]) - 
     (4*y[43])/(3*y[5]^2) - (4*y[44])/(3*y[5]) - (4*y[45])/3, 
   f[21] -> (128*y[1]^2*y[2]^2)/y[3]^2 + (8*y[46])/(3*y[3]) + (8*y[47])/3, 
   f[22] -> (-128*y[1]^2*y[2]^2)/y[3]^3 + (8*y[48])/(3*y[3]^2) + 
     (8*y[49])/(3*y[3]) + (8*y[50])/3 + (8*y[51])/(3*y[2]), 
   f[23] -> (32*y[1]^2)/(9*y[2]) + (16*y[52])/9 + (16*y[53])/(9*y[5]), 
   f[24] -> (2117*y[1]^2)/120 + (2117*y[1]^2)/(60*y[2]), 
   f[25] -> (32*y[1]^2*y[2])/y[3] - (8*y[43])/(3*y[5]) - (8*y[54])/3, 
   f[26] -> (32*y[1]^2*y[2])/y[3] + (8*y[55])/3, 
   f[27] -> (8*y[1]^2)/y[3] + (4*y[43])/(3*y[5]^2) + (4*y[56])/3 + 
     (4*y[57])/(3*y[5]), f[28] -> (32*y[1]^2*y[2])/y[3]^2 + 
     (16*y[58])/(3*y[3]) + (16*y[59])/3, 
   f[29] -> (-32*y[1]^2)/y[3] - (16*y[60])/3, 
   f[30] -> (-4*y[61])/(3*y[3]) - (4*y[62])/3, 
   f[31] -> (-24*y[1]^2)/y[3] - (4*y[63])/3 - (4*y[64])/(3*y[2]), 
   f[32] -> 32*y[1]^2 + (128*y[1]^2)/(3*y[2]) + (64*y[1]^2)/y[3] + 
     (32*y[65])/(3*y[5]), f[33] -> (32*y[1]^2)/(9*y[5]) - 
     (32*y[1]^2*y[13]^3)/(9*y[2]) - (32*y[66])/9, 
   f[34] -> (32*y[1]^2)/(9*y[2]) + (16*y[67])/9 + (16*y[68])/(9*y[5])}, 
  {y[1] -> ex[1], y[2] -> ex[2], y[3] -> -1 + ex[3], 
   y[4] -> -9*ex[1]^2 + 9*ex[1]^2*ex[2] - 2*ex[1]^2*ex[2]^2 + 
     9*ex[1]^2*ex[3], y[5] -> 1 + ex[2] - ex[3], 
   y[6] -> 9*ex[1]^2 - 18*ex[1]^2*ex[3] + 9*ex[1]^2*ex[3]^2, 
   y[7] -> 1 + ex[2], y[8] -> -9*ex[1]^2 + 18*ex[1]^2*ex[3] - 
     9*ex[1]^2*ex[3]^2, y[9] -> 51*ex[1]^2 - 42*ex[1]^2*ex[2] - 
     9*ex[1]^2*ex[2]^2 - 6*ex[1]^2*ex[2]^3 - 16*ex[1]^2*ex[3] + 
     10*ex[1]^2*ex[2]*ex[3] + 6*ex[1]^2*ex[2]^2*ex[3] + 4*ex[1]^2*ex[3]^2 - 
     4*ex[1]^2*ex[2]*ex[3]^2, y[10] -> -42*ex[1]^2 + 40*ex[1]^2*ex[3] - 
     20*ex[1]^2*ex[3]^2 + 4*ex[1]^2*ex[3]^3, 
   y[11] -> -17*ex[1]^2*ex[2] - 2*ex[1]^2*ex[2]^2 + 2*ex[1]^2*ex[2]*ex[3], 
   y[12] -> -9*ex[1]^2 + 11*ex[1]^2*ex[2] + ex[1]^2*ex[2]*ex[3], 
   y[13] -> ex[3], y[14] -> -6*ex[1]^2 - 3*ex[1]^2*ex[2] + 3*ex[1]^2*ex[3], 
   y[15] -> 4*ex[1]^2 - 7*ex[1]^2*ex[3] + 3*ex[1]^2*ex[3]^2, 
   y[16] -> 3*ex[1]^2*ex[2] + 3*ex[1]^2*ex[2]^2, 
   y[17] -> -4*ex[1]^2 - 8*ex[1]^2*ex[2] - ex[1]^2*ex[2]^2 - 
     2*ex[1]^2*ex[2]*ex[3] - 2*ex[1]^2*ex[2]^2*ex[3] + 3*ex[1]^2*ex[3]^2 + 
     4*ex[1]^2*ex[2]*ex[3]^2 - 2*ex[1]^2*ex[3]^3, 
   y[18] -> 4*ex[1]^2 + 8*ex[1]^2*ex[2] + ex[1]^2*ex[2]^2 + 3*ex[1]^2*ex[3] - 
     ex[1]^2*ex[2]*ex[3] + 2*ex[1]^2*ex[2]^2*ex[3] - 3*ex[1]^2*ex[3]^2 + 
     2*ex[1]^2*ex[2]*ex[3]^2 + 2*ex[1]^2*ex[3]^3, 
   y[19] -> -3*ex[1]^2*ex[3] + 6*ex[1]^2*ex[3]^2 - 5*ex[1]^2*ex[3]^3 + 
     2*ex[1]^2*ex[3]^4, y[20] -> ex[1]^2*ex[2] - ex[1]^2*ex[3], 
   y[21] -> -2*ex[1]^2 + 2*ex[1]^2*ex[3], 
   y[22] -> 24*ex[1]^2*ex[2] - 24*ex[1]^2*ex[2]^2, 
   y[23] -> 18*ex[1]^2 + 18*ex[1]^2*ex[3], 
   y[24] -> -18*ex[1]^2 + 41*ex[1]^2*ex[2] + 2*ex[1]^2*ex[2]^2 - 
     17*ex[1]^2*ex[3] - 4*ex[1]^2*ex[2]*ex[3] + 2*ex[1]^2*ex[3]^2, 
   y[25] -> -114*ex[1]^2 - 78*ex[1]^2*ex[3], 
   y[26] -> -15*ex[1]^2 + 15*ex[1]^2*ex[3], 
   y[27] -> 36*ex[1]^2 + 36*ex[1]^2*ex[3], 
   y[28] -> 93*ex[1]^2 - 33*ex[1]^2*ex[2] - 3*ex[1]^2*ex[2]^2 - 
     6*ex[1]^2*ex[2]^3 + 18*ex[1]^2*ex[3] + 7*ex[1]^2*ex[2]*ex[3] + 
     12*ex[1]^2*ex[2]^2*ex[3] - 4*ex[1]^2*ex[3]^2 - 
     10*ex[1]^2*ex[2]*ex[3]^2 + 4*ex[1]^2*ex[3]^3, 
   y[29] -> -9*ex[1]^2 - 39*ex[1]^2*ex[3], 
   y[30] -> 13*ex[1]^2 - 11*ex[1]^2*ex[2] + 10*ex[1]^2*ex[3] - 
     ex[1]^2*ex[2]*ex[3] + ex[1]^2*ex[3]^2, 
   y[31] -> 3*ex[1]^2 - 5*ex[1]^2*ex[3] - 2*ex[1]^2*ex[3]^2 + 
     4*ex[1]^2*ex[3]^3, y[32] -> 21*ex[1]^2 + 3*ex[1]^2*ex[2] - 
     3*ex[1]^2*ex[2]^2 - 6*ex[1]^2*ex[2]^3 + 2*ex[1]^2*ex[3] + 
     7*ex[1]^2*ex[2]*ex[3] + 12*ex[1]^2*ex[2]^2*ex[3] - 12*ex[1]^2*ex[3]^2 - 
     10*ex[1]^2*ex[2]*ex[3]^2 + 4*ex[1]^2*ex[3]^3, 
   y[33] -> 9*ex[1]^2 + 3*ex[1]^2*ex[2] - 6*ex[1]^2*ex[3], 
   y[34] -> -4*ex[1]^2 + 4*ex[1]^2*ex[3], 
   y[35] -> -18*ex[1]^2 - 96*ex[1]^2*ex[3], 
   y[36] -> 48*ex[1]^2 + 108*ex[1]^2*ex[3], 
   y[37] -> -18*ex[1]^2 + 21*ex[1]^2*ex[2] - 6*ex[1]^2*ex[2]^2 - 
     39*ex[1]^2*ex[3] - 12*ex[1]^2*ex[2]^2*ex[3] + 18*ex[1]^2*ex[3]^2 + 
     36*ex[1]^2*ex[2]*ex[3]^2 - 36*ex[1]^2*ex[3]^3, 
   y[38] -> -16*ex[1]^2 + 16*ex[1]^2*ex[3] - 12*ex[1]^2*ex[3]^3 + 
     12*ex[1]^2*ex[3]^4, y[39] -> -15*ex[1]^2 - 2*ex[1]^2*ex[2]^2 + 
     3*ex[1]^2*ex[3] + 3*ex[1]^2*ex[2]*ex[3] - 4*ex[1]^2*ex[2]^2*ex[3] + 
     3*ex[1]^2*ex[3]^2 + 6*ex[1]^2*ex[2]*ex[3]^2 - 6*ex[1]^2*ex[3]^3, 
   y[40] -> -2*ex[1]^2*ex[3]^3 + 2*ex[1]^2*ex[3]^4, 
   y[41] -> 6*ex[1]^2*ex[2] + ex[1]^2*ex[2]^2 - 6*ex[1]^2*ex[3] - 
     3*ex[1]^2*ex[2]*ex[3] + 2*ex[1]^2*ex[2]^2*ex[3], 
   y[42] -> 6*ex[1]^2 - 6*ex[1]^2*ex[2]^2, 
   y[43] -> -9*ex[1]^2 + 9*ex[1]^2*ex[3], 
   y[44] -> -15*ex[1]^2 - 8*ex[1]^2*ex[3] - 4*ex[1]^2*ex[3]^2, 
   y[45] -> 30*ex[1]^2 + 9*ex[1]^2*ex[2] - 4*ex[1]^2*ex[3] + 
     8*ex[1]^2*ex[2]*ex[3] - 4*ex[1]^2*ex[3]^2, 
   y[46] -> -36*ex[1]^2*ex[2] - 4*ex[1]^2*ex[2]^2, 
   y[47] -> -ex[1]^2 + 6*ex[1]^2*ex[2] - 2*ex[1]^2*ex[3], 
   y[48] -> 24*ex[1]^2*ex[2] - 28*ex[1]^2*ex[2]^2, 
   y[49] -> 6*ex[1]^2 + 40*ex[1]^2*ex[2] - 4*ex[1]^2*ex[2]^2, 
   y[50] -> -14*ex[1]^2 + 6*ex[1]^2*ex[2] - 10*ex[1]^2*ex[3], 
   y[51] -> -3*ex[1]^2 + 2*ex[1]^2*ex[3] + 4*ex[1]^2*ex[3]^2, 
   y[52] -> 2*ex[1]^2 - 2*ex[1]^2*ex[2] + ex[1]^2*ex[2]^2 - ex[1]^2*ex[3] + 
     2*ex[1]^2*ex[2]*ex[3] + 2*ex[1]^2*ex[3]^2, 
   y[53] -> 3*ex[1]^2*ex[3] - 3*ex[1]^2*ex[3]^2 + 2*ex[1]^2*ex[3]^3, 
   y[54] -> 9*ex[1]^2 - 2*ex[1]^2*ex[2], 
   y[55] -> -19*ex[1]^2 + 2*ex[1]^2*ex[2] - 2*ex[1]^2*ex[3], 
   y[56] -> -12*ex[1]^2 - 6*ex[1]^2*ex[3], 
   y[57] -> 39*ex[1]^2 - 8*ex[1]^2*ex[3] - 4*ex[1]^2*ex[3]^2, 
   y[58] -> 6*ex[1]^2 + 2*ex[1]^2*ex[2], 
   y[59] -> 10*ex[1]^2 - 4*ex[1]^2*ex[2] + ex[1]^2*ex[3], 
   y[60] -> 10*ex[1]^2 - ex[1]^2*ex[3], 
   y[61] -> -12*ex[1]^2 + 6*ex[1]^2*ex[2], 
   y[62] -> -24*ex[1]^2 + 3*ex[1]^2*ex[2] + 6*ex[1]^2*ex[2]^2 + 
     2*ex[1]^2*ex[3] - 6*ex[1]^2*ex[2]*ex[3] + 4*ex[1]^2*ex[3]^2, 
   y[63] -> 24*ex[1]^2 - 6*ex[1]^2*ex[3], 
   y[64] -> 15*ex[1]^2 + 2*ex[1]^2*ex[3] + 4*ex[1]^2*ex[3]^2, 
   y[65] -> -4*ex[1]^2 - 3*ex[1]^2*ex[3], 
   y[66] -> ex[1]^2 - ex[1]^2*ex[2] + ex[1]^2*ex[3] + ex[1]^2*ex[2]*ex[3] - 
     2*ex[1]^2*ex[3]^2, y[67] -> 4*ex[1]^2 + 2*ex[1]^2*ex[2] + 
     ex[1]^2*ex[3] - 2*ex[1]^2*ex[2]*ex[3] - 2*ex[1]^2*ex[3]^2, 
   y[68] -> -3*ex[1]^2*ex[3] + 3*ex[1]^2*ex[3]^2 - 2*ex[1]^2*ex[3]^3}}, 
 {{{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(800*f[1])/2117 - f[2]/12 + f[3]/6 + f[4]/12 - f[5]/12 - f[7]/16 + 
      (5120*f[10])/57159 - (2*f[15])/27 - (57680*f[19])/57159 - (3*f[23])/4 + 
      (66320*f[24])/57159 + f[25]/36 - (23*f[26])/54 - f[29]/12 - f[30]/6 - 
      (3*f[34])/4, f[1], (-775120*f[1])/19053 + (197*f[2])/36 - 
      (61*f[7])/16 - (197*f[8])/9 + (76*f[9])/3 - (250400*f[10])/57159 + 
      (1565*f[15])/432 + (5328320*f[19])/57159 - (197*f[23])/12 - 
      (70400*f[24])/783 - (335*f[25])/36 + (1565*f[26])/54 - (197*f[34])/12, 
     (-1920*f[1])/2117 - f[4] + (1280*f[10])/2117 - f[15]/2 - 
      (32000*f[19])/2117 + (32000*f[24])/2117 + f[25] - 4*f[26], 
     (-13070*f[1])/19053 + (11*f[2])/96 + f[7]/384 - (11*f[8])/24 + 
      (13*f[9])/24 - (1780*f[10])/17739 + (2581*f[15])/31104 + 
      (37240*f[19])/17739 - (11*f[23])/32 - (1044320*f[24])/514431 - 
      (611*f[25])/2592 + (2581*f[26])/3888 - (11*f[34])/32, 
     (-74880*f[1])/2117, (-59440*f[1])/6351 + (23*f[2])/12 - (3*f[4])/2 - 
      f[5]/2 + (23*f[7])/16 - (33760*f[10])/57159 + (211*f[15])/432 + 
      (16160*f[19])/1971 - f[21]/2 - (35*f[23])/4 - (367840*f[24])/57159 - 
      (23*f[25])/36 + (92*f[26])/27 + f[29]/2 + f[30] - (35*f[34])/4, 
     (-1080*f[1])/2117, (19760*f[1])/19053 - (5*f[2])/36 - (11*f[7])/16 - 
      f[8]/2 - (2*f[9])/3 - (32800*f[10])/514431 + (205*f[15])/3888 + 
      (1006240*f[19])/514431 + f[21]/12 + (5*f[23])/12 - 
      (1049440*f[24])/514431 - (17*f[25])/324 + (329*f[26])/972 + 
      (5*f[34])/12, (-3240*f[1])/2117, f[2], (2520*f[1])/2117 - 
      (13*f[2])/72 + (7*f[7])/96 + (13*f[8])/18 - f[9] + 
      (79760*f[10])/514431 - (997*f[15])/7776 - (1696160*f[19])/514431 + 
      (13*f[23])/24 + (1640000*f[24])/514431 + (215*f[25])/648 - 
      (997*f[26])/972 + (13*f[34])/24, (115200*f[1])/2117, 
     (34000*f[1])/2117 - (41*f[2])/12 - 2*f[3] + 3*f[4] + f[5] - 
      (41*f[7])/16 + (49120*f[10])/57159 - (307*f[15])/432 - 
      (796480*f[19])/57159 + f[21]/2 + (53*f[23])/4 + (643840*f[24])/57159 + 
      (41*f[25])/36 - (167*f[26])/27 + (53*f[34])/4, (2160*f[1])/2117, 
     (1400*f[1])/2117 - (17*f[2])/72 + (127*f[7])/96 + 2*f[8] + (3*f[9])/2 + 
      (20720*f[10])/171477 - (259*f[15])/2592 - (562880*f[19])/171477 - 
      f[21]/12 + (17*f[23])/24 + (538400*f[24])/171477 + (17*f[25])/216 - 
      (58*f[26])/81 + (17*f[34])/24, (8640*f[1])/2117, f[3], 
     (-1080*f[1])/2117, (-9360*f[1])/2117 + (3*f[2])/4 - (15*f[7])/16 - 
      3*f[8] - (20960*f[10])/57159 + (131*f[15])/432 + (451520*f[19])/57159 - 
      (9*f[23])/4 - (425600*f[24])/57159 - (25*f[25])/36 + (131*f[26])/54 - 
      (9*f[34])/4, (-12960*f[1])/2117, (10400*f[1])/6351 - (5*f[2])/18 + 
      (7*f[7])/24 + (10*f[8])/9 + (95680*f[10])/514431 - (299*f[15])/1944 - 
      (2080000*f[19])/514431 + (5*f[23])/6 + (1993600*f[24])/514431 + 
      (55*f[25])/162 - (299*f[26])/243 + (5*f[34])/6, (8640*f[1])/2117, 
     (-2160*f[1])/2117, f[4], (17450*f[1])/6351 - (89*f[2])/288 + 
      (7*f[7])/384 + (89*f[8])/72 - (7*f[9])/8 + (141700*f[10])/514431 - 
      (7085*f[15])/31104 - (2870680*f[19])/514431 + (89*f[23])/96 + 
      (2774560*f[24])/514431 + (1963*f[25])/2592 - (7085*f[26])/3888 + 
      (89*f[34])/96, (157920*f[1])/2117, (15120*f[1])/2117 - (17*f[2])/12 + 
      f[4] - (17*f[7])/16 + (41440*f[10])/57159 - (259*f[15])/432 - 
      (477760*f[19])/57159 + f[21]/2 + (17*f[23])/4 + (428800*f[24])/57159 + 
      (17*f[25])/36 - (89*f[26])/27 - f[29] - 2*f[30] + (17*f[34])/4, 
     (720*f[1])/2117, (3640*f[1])/2117 - (17*f[2])/72 + (127*f[7])/96 + 
      2*f[8] + (44720*f[10])/171477 - (559*f[15])/2592 - 
      (1036160*f[19])/171477 - f[21]/12 + (17*f[23])/24 + 
      (1011680*f[24])/171477 + (113*f[25])/216 - (133*f[26])/81 + 
      (17*f[34])/24, (11520*f[1])/2117, 2*f[3] - f[5], (-2160*f[1])/2117, 
     (-15400*f[1])/2117 + (11*f[2])/8 - (63*f[7])/32 - (11*f[8])/2 - 
      (3*f[9])/2 - (31280*f[10])/57159 + (391*f[15])/864 + 
      (684320*f[19])/57159 - (33*f[23])/8 - (636800*f[24])/57159 - 
      (65*f[25])/72 + (391*f[26])/108 - (33*f[34])/8, (-25920*f[1])/2117, 
     (9400*f[1])/2117 - (19*f[2])/24 + (29*f[7])/32 + (19*f[8])/6 + 
      (87920*f[10])/171477 - (1099*f[15])/2592 - (1933280*f[19])/171477 + 
      (19*f[23])/8 + (1851200*f[24])/171477 + (185*f[25])/216 - 
      (1099*f[26])/324 + (19*f[34])/8, (25920*f[1])/2117, (-8640*f[1])/2117, 
     (-4480*f[1])/2117 + f[2]/2 + f[3] - f[4]/2 - f[5]/2 - f[6] + 
      (3*f[7])/8 + (1280*f[10])/19053 - f[15]/18 + (28960*f[19])/19053 - 
      (9*f[23])/2 - (160*f[24])/261 - f[25]/6 + (5*f[26])/9 - f[29]/2 - 
      f[30] - (9*f[34])/2, (-1320*f[1])/2117, (-7200*f[1])/2117 + f[2]/2 - 
      (5*f[7])/8 - 2*f[8] - (15680*f[10])/57159 + (49*f[15])/216 + 
      (329600*f[19])/57159 - (3*f[23])/2 - (312320*f[24])/57159 - 
      (11*f[25])/18 + (49*f[26])/27 - (3*f[34])/2, (-12960*f[1])/2117, 
     (9400*f[1])/2117 - (19*f[2])/24 + (29*f[7])/32 + (19*f[8])/6 + 
      (87920*f[10])/171477 - (1099*f[15])/2592 - (1933280*f[19])/171477 + 
      (19*f[23])/8 + (1851200*f[24])/171477 + (185*f[25])/216 - 
      (1099*f[26])/324 + (19*f[34])/8, (25920*f[1])/2117, (-12960*f[1])/2117, 
     (7240*f[1])/6351 - (13*f[2])/72 + (19*f[7])/96 + (13*f[8])/18 + 
      (72080*f[10])/514431 - (901*f[15])/7776 - (1567520*f[19])/514431 + 
      (13*f[23])/24 + (1511360*f[24])/514431 + (167*f[25])/648 - 
      (901*f[26])/972 + (13*f[34])/24, (2880*f[1])/2117, (-8640*f[1])/2117, 
     (-1200*f[1])/2117, -f[4], (-4220*f[1])/19053 + (5*f[2])/144 + 
      (5*f[7])/192 - (5*f[8])/36 - f[9]/3 - (11080*f[10])/514431 + 
      (277*f[15])/15552 + (179920*f[19])/514431 - (5*f[23])/48 - 
      (169120*f[24])/514431 - (143*f[25])/1296 + (277*f[26])/1944 - 
      (5*f[34])/48, (-24080*f[1])/2117 + (29*f[2])/12 - 2*f[4] - f[5] + 
      (29*f[7])/16 - (33760*f[10])/57159 + (211*f[15])/432 + 
      (651520*f[19])/57159 - f[21]/2 - (53*f[23])/4 - (498880*f[24])/57159 - 
      (29*f[25])/36 + (119*f[26])/27 - (53*f[34])/4, 
     (20000*f[1])/6351 - (7*f[2])/18 - (7*f[7])/24 + f[8]/2 - 2*f[9] + 
      (3200*f[10])/57159 - (5*f[15])/108 - (25760*f[19])/57159 + f[21]/12 + 
      (7*f[23])/6 + (12320*f[24])/57159 + (5*f[25])/18 - (49*f[26])/108 + 
      (7*f[34])/6, f[5], (-3320*f[1])/2117 + f[2]/8 + (3*f[7])/32 - f[8]/2 + 
      (3*f[9])/2 - (10640*f[10])/57159 + (133*f[15])/864 + 
      (218720*f[19])/57159 - (3*f[23])/8 - (214400*f[24])/57159 - 
      (35*f[25])/72 + (133*f[26])/108 - (3*f[34])/8, 
     (1000*f[1])/2117 - f[2]/24 - f[7]/32 + f[8]/6 + (7760*f[10])/171477 - 
      (97*f[15])/2592 - (146720*f[19])/171477 + f[23]/8 + 
      (142400*f[24])/171477 + (35*f[25])/216 - (97*f[26])/324 + f[34]/8, 
     f[6], (9320*f[1])/6351 - f[2]/8 - (3*f[7])/32 + f[8]/2 - 2*f[9] + 
      (7280*f[10])/171477 - (91*f[15])/2592 - (124640*f[19])/171477 + 
      (3*f[23])/8 + (111680*f[24])/171477 + (41*f[25])/216 - (91*f[26])/324 + 
      (3*f[34])/8, (1000*f[1])/2117 - f[2]/24 - f[7]/32 + f[8]/6 + 
      (7760*f[10])/171477 - (97*f[15])/2592 - (146720*f[19])/171477 + 
      f[23]/8 + (142400*f[24])/171477 + (35*f[25])/216 - (97*f[26])/324 + 
      f[34]/8, (12320*f[1])/19053 - f[2]/18 - f[7]/24 + (2*f[8])/9 - 
      (2*f[9])/3 + (15040*f[10])/514431 - (47*f[15])/1944 - 
      (271360*f[19])/514431 + f[23]/6 + (254080*f[24])/514431 + 
      (19*f[25])/162 - (47*f[26])/243 + f[34]/6, (4480*f[1])/2117 - f[2]/2 - 
      f[3] + f[4]/2 + f[5]/2 + f[6] - (3*f[7])/8 - (1280*f[10])/19053 + 
      f[15]/18 - (28960*f[19])/19053 + (9*f[23])/2 + (160*f[24])/261 + 
      f[25]/6 - (5*f[26])/9 + f[29]/2 + f[30] + (9*f[34])/2, 
     (-960*f[1])/2117, (-4480*f[1])/2117 + f[2]/2 - f[4]/2 - f[5]/2 - f[6] + 
      (3*f[7])/8 + (1280*f[10])/19053 - f[15]/18 + (28960*f[19])/19053 - 
      (9*f[23])/2 - (160*f[24])/261 - f[25]/6 + (5*f[26])/9 - f[29]/2 - 
      f[30] - (9*f[34])/2, (4480*f[1])/2117 - f[2]/2 + f[4]/2 + f[5]/2 - 
      (3*f[7])/8 - (1280*f[10])/19053 + f[15]/18 - (28960*f[19])/19053 + 
      (9*f[23])/2 + (160*f[24])/261 + f[25]/6 - (5*f[26])/9 + f[29]/2 + 
      f[30] + (9*f[34])/2, (5000*f[1])/2117 - (5*f[2])/24 - (5*f[7])/32 + 
      (5*f[8])/6 - (3*f[9])/2 + (47440*f[10])/171477 - (593*f[15])/2592 - 
      (949600*f[19])/171477 + (5*f[23])/8 + (32000*f[24])/5913 + 
      (175*f[25])/216 - (593*f[26])/324 + (5*f[34])/8, 
     (7200*f[1])/2117 - f[2]/2 + (5*f[7])/8 + 2*f[8] + (15680*f[10])/57159 - 
      (49*f[15])/216 - (329600*f[19])/57159 + (3*f[23])/2 + 
      (312320*f[24])/57159 + (11*f[25])/18 - (49*f[26])/27 + (3*f[34])/2, 
     (-4440*f[1])/2117 + (7*f[2])/24 - (9*f[7])/32 - (7*f[8])/6 + f[9]/2 - 
      (4720*f[10])/19053 + (59*f[15])/288 + (100000*f[19])/19053 - 
      (7*f[23])/8 - (96640*f[24])/19053 - (13*f[25])/24 + (59*f[26])/36 - 
      (7*f[34])/8, (2160*f[1])/2117 - f[2]/4 + (5*f[7])/16 + f[8] + 
      (1760*f[10])/19053 - (11*f[15])/144 - (40640*f[19])/19053 + 
      (3*f[23])/4 + (37760*f[24])/19053 + f[25]/12 - (11*f[26])/18 + 
      (3*f[34])/4, f[7], (22480*f[1])/2117 - (5*f[2])/3 + (5*f[4])/4 + 
      f[5]/3 + f[7]/4 + 3*f[8] + (233920*f[10])/133371 + f[11]/3 - f[12] + 
      f[13]/2 + f[14] - (167*f[15])/126 - (2396080*f[19])/133371 - 
      (3*f[23])/2 + (2480680*f[24])/133371 + (27*f[25])/14 - 
      (3547*f[26])/504 - (157*f[29])/168 - (5*f[30])/6 + f[31]/2 - f[32]/14 - 
      (3*f[33])/2 - (3*f[34])/2, (-10480*f[1])/2117 + f[2]/4 + (11*f[7])/16 - 
      f[8] + 3*f[9] - (31520*f[10])/57159 + (197*f[15])/432 + 
      (608960*f[19])/57159 - (3*f[23])/4 - (600320*f[24])/57159 - 
      (67*f[25])/36 + (197*f[26])/54 - (3*f[34])/4, 
     (-1640*f[1])/2117 + f[2]/24 + f[7]/32 - f[8]/6 - (3*f[9])/2 + 
      (880*f[10])/171477 - (11*f[15])/2592 - (69280*f[19])/171477 - f[23]/8 + 
      (73600*f[24])/171477 - (35*f[25])/216 - (11*f[26])/324 - f[34]/8, 
     (1640*f[1])/2117 - f[2]/24 - f[7]/32 + f[8]/6 + f[9]/2 - 
      (880*f[10])/171477 + (11*f[15])/2592 + (69280*f[19])/171477 + f[23]/8 - 
      (73600*f[24])/171477 + (35*f[25])/216 + (11*f[26])/324 + f[34]/8, f[8], 
     (-1640*f[1])/6351 + f[2]/8 + (3*f[7])/32 - f[8]/2 + f[9]/2 - 
      (15920*f[10])/171477 + (199*f[15])/2592 + (340640*f[19])/171477 - 
      (3*f[23])/8 - (327680*f[24])/171477 - (41*f[25])/216 + 
      (199*f[26])/324 - (3*f[34])/8, (-3400*f[1])/6351 - f[2]/24 - f[7]/32 + 
      f[8]/6 + f[9]/2 + (1840*f[10])/57159 - (23*f[15])/864 - 
      (44320*f[19])/57159 + f[23]/8 + (42880*f[24])/57159 + f[25]/72 - 
      (23*f[26])/108 + f[34]/8, (-5360*f[1])/6351 + f[2]/12 + f[7]/16 - 
      f[8]/3 - (160*f[10])/5913 + (29*f[15])/1296 + (63680*f[19])/171477 - 
      f[23]/4 - (55040*f[24])/171477 - (19*f[25])/108 + (29*f[26])/162 - 
      f[34]/4, f[9], (5360*f[1])/6351 - f[2]/12 - f[7]/16 + f[8]/3 + 
      (160*f[10])/5913 - (29*f[15])/1296 - (63680*f[19])/171477 + f[23]/4 + 
      (55040*f[24])/171477 + (19*f[25])/108 - (29*f[26])/162 + f[34]/4, 
     (-12240*f[1])/2117 + (3*f[2])/4 - (7*f[7])/16 - 3*f[8] + (3*f[9])/2 - 
      (13280*f[10])/19053 + (83*f[15])/144 + (279680*f[19])/19053 - 
      (9*f[23])/4 - (271040*f[24])/19053 - (19*f[25])/12 + (83*f[26])/18 - 
      (9*f[34])/4, (640*f[1])/2117 + (3*f[9])/2 - (320*f[10])/6351 + 
      f[15]/24 + (8000*f[19])/6351 - (8000*f[24])/6351 + f[26]/3, 
     (-2560*f[1])/2117 + (3*f[9])/2 + (320*f[10])/6351 - f[15]/24 - 
      (8000*f[19])/6351 + (8000*f[24])/6351 - f[26]/3, (960*f[1])/2117, 
     (-2880*f[1])/2117, (-480*f[1])/2117, (-12960*f[1])/2117, 
     (6080*f[1])/2117, (-6720*f[1])/2117, (-5760*f[1])/2117, 
     (-8640*f[1])/2117, (1920*f[1])/2117, (-17280*f[1])/2117, 
     (-1920*f[1])/2117, (23040*f[1])/2117}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-3680*f[1])/6351 + f[2]/8 - (5*f[4])/24 - f[5]/12 + (3*f[7])/32 - 
      (64880*f[10])/400113 - f[11]/12 + f[12]/6 - f[13]/12 + 
      (685*f[15])/6048 + (231200*f[19])/400113 - (3*f[23])/8 - 
      (223100*f[24])/400113 - (29*f[25])/504 + (733*f[26])/3024 + 
      (5*f[29])/112 - f[30]/12 - f[31]/12 + f[32]/84 + f[33]/4 - (3*f[34])/8, 
     f[10], (882080*f[1])/19053 - (542080*f[10])/57159 + (1439*f[15])/216 + 
      (197*f[17])/9 - (121*f[18])/3 + (18558160*f[19])/57159 - 
      (18558160*f[24])/57159 + (4787*f[26])/108, f[11], 
     (22160*f[1])/19053 - (20320*f[10])/57159 + (71*f[15])/216 + 
      (11*f[17])/24 - (5*f[18])/6 + (468040*f[19])/57159 - 
      (468040*f[24])/57159 + (247*f[26])/216, (-74880*f[10])/2117, 
     (-4400*f[1])/219 + (11*f[2])/3 - (15*f[4])/4 - f[5]/2 + (11*f[7])/4 - 
      (277120*f[10])/400113 - f[11]/2 - f[13]/2 + (1055*f[15])/1512 + 
      (3109600*f[19])/400113 - f[21]/2 - 2*f[23] - (2815480*f[24])/400113 - 
      (71*f[25])/63 + (11437*f[26])/1512 + (41*f[29])/56 + (5*f[30])/2 + 
      f[31]/2 - f[32]/14 - (3*f[33])/2 - 2*f[34], (-1080*f[10])/2117, 
     (63400*f[1])/19053 - (19*f[2])/72 - (19*f[7])/96 - 
      (41840*f[10])/171477 + (163*f[15])/2592 + f[17]/2 - (13*f[18])/6 + 
      (1754000*f[19])/171477 + f[21]/12 + (19*f[23])/24 - 
      (1781360*f[24])/171477 + (19*f[25])/216 + (199*f[26])/324 + 
      (19*f[34])/24, (-3240*f[10])/2117, (16960*f[1])/2117 - f[2] + 2*f[4] + 
      f[5] - (3*f[7])/4 + (8960*f[10])/19053 - (7*f[15])/18 - 
      (75200*f[19])/19053 + (75200*f[24])/19053 + f[25]/3 - (28*f[26])/9, 
     (-32320*f[1])/19053 + (25280*f[10])/57159 - (79*f[15])/216 - 
      (13*f[17])/18 + (7*f[18])/6 - (683120*f[19])/57159 + 
      (683120*f[24])/57159 - (181*f[26])/108, (115200*f[10])/2117, 
     (34960*f[1])/2117 - (37*f[2])/12 + 3*f[4] + f[5]/3 - (37*f[7])/16 + 
      (67040*f[10])/57159 + f[11]/3 - 2*f[12] + f[13] - (419*f[15])/432 - 
      (565280*f[19])/57159 + f[21]/2 - (7*f[23])/4 + (585440*f[24])/57159 + 
      (37*f[25])/36 - (401*f[26])/54 - (5*f[29])/3 - (10*f[30])/3 - 
      (7*f[34])/4, (2160*f[10])/2117, (-45560*f[1])/6351 + (19*f[2])/72 + 
      (19*f[7])/96 + (158960*f[10])/171477 - (1339*f[15])/2592 - 2*f[17] + 
      (15*f[18])/2 - (6289040*f[19])/171477 - f[21]/12 - (19*f[23])/24 + 
      (6316400*f[24])/171477 - (19*f[25])/216 - (1231*f[26])/324 - 
      (19*f[34])/24, (8640*f[10])/2117, f[12], (-1080*f[10])/2117, 
     (15040*f[1])/2117 - (8960*f[10])/6351 + (11*f[15])/12 + 3*f[17] - 
      9*f[18] + (313280*f[19])/6351 - (313280*f[24])/6351 + (19*f[26])/3, 
     (-12960*f[10])/2117, (-51200*f[1])/19053 + (35200*f[10])/57159 - 
      (23*f[15])/54 - (10*f[17])/9 + (10*f[18])/3 - (1077280*f[19])/57159 + 
      (1077280*f[24])/57159 - (139*f[26])/54, (8640*f[10])/2117, 
     (-2160*f[10])/2117, (-18880*f[1])/2117 + f[2] - f[4] - f[5] + 
      (3*f[7])/4 + (2560*f[10])/19053 - f[11] - f[15]/9 - 
      (160960*f[19])/19053 + (160960*f[24])/19053 - f[25]/3 + f[26]/9, 
     (-44240*f[1])/19053 + (28480*f[10])/57159 - (89*f[15])/216 - 
      (89*f[17])/72 + (17*f[18])/6 - (922600*f[19])/57159 + 
      (922600*f[24])/57159 - (451*f[26])/216, (157920*f[10])/2117, 
     (42640*f[1])/2117 - (43*f[2])/12 + (7*f[4])/2 + f[5]/3 - (43*f[7])/16 - 
      (13600*f[10])/400113 + f[11]/3 - (671*f[15])/3024 - 
      (1992320*f[19])/400113 + f[21]/2 + (11*f[23])/4 + 
      (1504880*f[24])/400113 + (253*f[25])/252 - (5221*f[26])/756 - 
      (11*f[29])/84 - (7*f[30])/3 - f[31] + f[32]/7 + 3*f[33] + (11*f[34])/4, 
     (720*f[10])/2117, (-40760*f[1])/6351 + (19*f[2])/72 + (19*f[7])/96 + 
      (124400*f[10])/171477 - (259*f[15])/2592 - 2*f[17] + 6*f[18] - 
      (186400*f[19])/5913 - f[21]/12 - (19*f[23])/24 + 
      (5432960*f[24])/171477 - (19*f[25])/216 - (521*f[26])/162 - 
      (19*f[34])/24, (11520*f[10])/2117, 2*f[12] - f[13], (-2160*f[10])/2117, 
     (28800*f[1])/2117 - (5760*f[10])/2117 + (7*f[15])/4 + (11*f[17])/2 - 
      18*f[18] + (199680*f[19])/2117 - (199680*f[24])/2117 + 12*f[26], 
     (-25920*f[10])/2117, (-49600*f[1])/6351 + (33920*f[10])/19053 - 
      (11*f[15])/9 - (19*f[17])/6 + (19*f[18])/2 - (1044560*f[19])/19053 + 
      (1044560*f[24])/19053 - (271*f[26])/36, (25920*f[10])/2117, 
     (-8640*f[10])/2117, (320*f[1])/2117 + f[2]/12 - f[4]/4 - f[5]/6 + 
      f[7]/16 - (317600*f[10])/400113 - f[11]/6 + f[12] - f[13]/2 - f[14] + 
      (1607*f[15])/3024 + (2273120*f[19])/400113 + (3*f[23])/4 - 
      (2466440*f[24])/400113 - (31*f[25])/252 + (1667*f[26])/1512 + 
      (101*f[29])/168 + f[30]/6 - f[31]/2 + f[32]/14 + (3*f[33])/2 + 
      (3*f[34])/4, (-1320*f[10])/2117, (320*f[1])/73 - (5120*f[10])/6351 + 
      (5*f[15])/12 + 2*f[17] - 6*f[18] + (192800*f[19])/6351 - 
      (192800*f[24])/6351 + (23*f[26])/6, (-12960*f[10])/2117, 
     (-49600*f[1])/6351 + (33920*f[10])/19053 - (11*f[15])/9 - (19*f[17])/6 + 
      (19*f[18])/2 - (1044560*f[19])/19053 + (1044560*f[24])/19053 - 
      (271*f[26])/36, (25920*f[10])/2117, (-12960*f[10])/2117, 
     (-32320*f[1])/19053 + (22400*f[10])/57159 - (13*f[15])/54 - 
      (13*f[17])/18 + (13*f[18])/6 - (683120*f[19])/57159 + 
      (683120*f[24])/57159 - (181*f[26])/108, (2880*f[10])/2117, 
     (-8640*f[10])/2117, (-1200*f[10])/2117, (18880*f[1])/2117 - f[2] + 
      f[4] + f[5] - (3*f[7])/4 - (2560*f[10])/19053 + f[11] + f[15]/9 + 
      (160960*f[19])/19053 - (160960*f[24])/19053 + f[25]/3 - f[26]/9, 
     (80*f[1])/219 - (2720*f[10])/19053 + (19*f[15])/144 + (5*f[17])/36 - 
      (3*f[18])/4 + (47360*f[19])/19053 - (47360*f[24])/19053 + (5*f[26])/18, 
     (-42000*f[1])/2117 + (15*f[2])/4 - 4*f[4] - (2*f[5])/3 + (45*f[7])/16 - 
      (29600*f[10])/19053 - (2*f[11])/3 - f[13] + (185*f[15])/144 + 
      (311360*f[19])/19053 - f[21]/2 - (5*f[23])/4 - (306560*f[24])/19053 - 
      (5*f[25])/4 + (82*f[26])/9 + (4*f[29])/3 + (8*f[30])/3 - (5*f[34])/4, 
     (3240*f[1])/2117 - (19*f[2])/72 - (19*f[7])/96 - (14960*f[10])/171477 + 
      (403*f[15])/2592 - f[17]/2 - f[18]/2 - (343600*f[19])/171477 + 
      f[21]/12 + (19*f[23])/24 + (316240*f[24])/171477 + (19*f[25])/216 - 
      (245*f[26])/324 + (19*f[34])/24, f[13], (1280*f[1])/2117 - 
      (640*f[10])/6351 + f[15]/12 + f[17]/2 + (27520*f[19])/6351 - 
      (27520*f[24])/6351 + (2*f[26])/3, (-1600*f[1])/6351 + 
      (1280*f[10])/19053 - f[15]/18 - f[17]/6 + f[18]/2 - 
      (32720*f[19])/19053 + (32720*f[24])/19053 - (7*f[26])/36, f[14], 
     (-3200*f[1])/6351 - (3200*f[10])/19053 - f[15]/36 - f[17]/2 - f[18]/2 - 
      (60400*f[19])/19053 + (60400*f[24])/19053 - (5*f[26])/36, 
     (-1600*f[1])/6351 + (1280*f[10])/19053 - f[15]/18 - f[17]/6 + f[18]/2 - 
      (32720*f[19])/19053 + (32720*f[24])/19053 - (7*f[26])/36, 
     (-1600*f[1])/6351 - (640*f[10])/19053 - f[15]/36 - (2*f[17])/9 - 
      (31040*f[19])/19053 + (31040*f[24])/19053 - f[26]/9, 
     (-320*f[1])/2117 - f[2]/12 + f[4]/4 + f[5]/6 - f[7]/16 + 
      (317600*f[10])/400113 + f[11]/6 - f[12] + f[13]/2 + f[14] - 
      (1607*f[15])/3024 - (2273120*f[19])/400113 - (3*f[23])/4 + 
      (2466440*f[24])/400113 + (31*f[25])/252 - (1667*f[26])/1512 - 
      (101*f[29])/168 - f[30]/6 + f[31]/2 - f[32]/14 - (3*f[33])/2 - 
      (3*f[34])/4, (-960*f[10])/2117, (320*f[1])/2117 + f[2]/12 - f[4]/4 - 
      f[5]/6 + f[7]/16 - (317600*f[10])/400113 - f[11]/6 - f[13]/2 - f[14] + 
      (1607*f[15])/3024 + (2273120*f[19])/400113 + (3*f[23])/4 - 
      (2466440*f[24])/400113 - (31*f[25])/252 + (1667*f[26])/1512 + 
      (101*f[29])/168 + f[30]/6 - f[31]/2 + f[32]/14 + (3*f[33])/2 + 
      (3*f[34])/4, (-320*f[1])/2117 - f[2]/12 + f[4]/4 + f[5]/6 - f[7]/16 + 
      (317600*f[10])/400113 + f[11]/6 + f[13]/2 - (1607*f[15])/3024 - 
      (2273120*f[19])/400113 - (3*f[23])/4 + (2466440*f[24])/400113 + 
      (31*f[25])/252 - (1667*f[26])/1512 - (101*f[29])/168 - f[30]/6 + 
      f[31]/2 - f[32]/14 - (3*f[33])/2 - (3*f[34])/4, 
     (-8000*f[1])/6351 + (6400*f[10])/19053 - (5*f[15])/18 - (5*f[17])/6 + 
      f[18] - (168640*f[19])/19053 + (168640*f[24])/19053 - (11*f[26])/9, 
     (-320*f[1])/73 + (5120*f[10])/6351 - (5*f[15])/12 - 2*f[17] + 6*f[18] - 
      (192800*f[19])/6351 + (192800*f[24])/6351 - (23*f[26])/6, 
     (5440*f[1])/2117 - (1280*f[10])/2117 + f[15]/3 + (7*f[17])/6 - 3*f[18] + 
      (38240*f[19])/2117 - (38240*f[24])/2117 + (5*f[26])/2, 
     (-5760*f[1])/2117 + (1280*f[10])/2117 - f[15]/2 - f[17] + 3*f[18] - 
      (40160*f[19])/2117 + (40160*f[24])/2117 - (5*f[26])/2, f[15], f[16], 
     f[17], (-320*f[1])/6351 + (2560*f[10])/19053 - f[15]/9 + f[17]/6 - 
      2*f[18] - (13600*f[19])/19053 + (13600*f[24])/19053 - (7*f[26])/18, 
     (320*f[1])/6351 - (2560*f[10])/19053 + f[15]/9 - f[17]/6 + f[18] + 
      (13600*f[19])/19053 - (13600*f[24])/19053 + (7*f[26])/18, 
     (-9520*f[1])/2117 + f[2]/4 + (3*f[7])/16 + (13600*f[10])/19053 - 
      (157*f[15])/144 - f[17] + 3*f[18] - (352000*f[19])/19053 - 
      (3*f[23])/4 + (354880*f[24])/19053 - f[25]/12 - (31*f[26])/18 - 
      (3*f[34])/4, (10880*f[1])/6351 - (12160*f[10])/19053 + (25*f[15])/36 + 
      f[17]/2 - f[18] + (230560*f[19])/19053 - (230560*f[24])/19053 + 
      (31*f[26])/18, (-7360*f[1])/6351 + (10880*f[10])/19053 - (5*f[15])/9 - 
      f[17]/6 + f[18] - (158240*f[19])/19053 + (158240*f[24])/19053 - 
      (23*f[26])/18, (3200*f[1])/6351 - (640*f[10])/19053 + f[15]/9 + 
      f[17]/3 - f[18] + (62080*f[19])/19053 - (62080*f[24])/19053 + 
      (2*f[26])/9, f[18], (-3200*f[1])/6351 + (640*f[10])/19053 - f[15]/9 - 
      f[17]/3 + f[18] - (62080*f[19])/19053 + (62080*f[24])/19053 - 
      (2*f[26])/9, (13440*f[1])/2117 - (3200*f[10])/2117 + f[15] + 3*f[17] - 
      (15*f[18])/2 + (94640*f[19])/2117 - (94640*f[24])/2117 + (25*f[26])/4, 
     (640*f[1])/2117 - (1280*f[10])/6351 + f[15]/6 + (3*f[18])/2 + 
      (15440*f[19])/6351 - (15440*f[24])/6351 + (7*f[26])/12, 
     (-2560*f[1])/2117 + (5120*f[10])/6351 - (2*f[15])/3 + (3*f[18])/2 - 
      (56720*f[19])/6351 + (56720*f[24])/6351 - (19*f[26])/12, 
     (960*f[10])/2117, (-2880*f[10])/2117, (-480*f[10])/2117, 
     (-12960*f[10])/2117, (6080*f[10])/2117, (-6720*f[10])/2117, 
     (-5760*f[10])/2117, (-8640*f[10])/2117, (1920*f[10])/2117, 
     (-17280*f[10])/2117, (-1920*f[10])/2117, (23040*f[10])/2117}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-2080*f[1])/2117 + f[2]/12 - f[4]/12 - f[5]/12 + f[7]/16 - 
      (1760*f[10])/57159 + (11*f[15])/432 + (44240*f[19])/57159 + f[20]/6 - 
      (50720*f[24])/57159 - f[25]/36 + (85*f[26])/108 + f[28]/4 + f[29]/12 - 
      f[31]/6, f[19], (2941120*f[1])/19053 - (197*f[2])/18 + (197*f[4])/18 - 
      (197*f[7])/24 - (43658240*f[10])/1200339 + (17054*f[15])/567 + 
      (21205600*f[19])/41391 - (15*f[23])/2 - (626347040*f[24])/1200339 - 
      (5969*f[25])/378 + (48827*f[26])/1134 - 62*f[28] - (1238*f[29])/21 - 
      (197*f[30])/9 + (1679*f[32])/252 + (197*f[33])/3 - (197*f[34])/6, 
     (-33920*f[1])/6351 + (227200*f[10])/133371 - (355*f[15])/252 - 
      (4134880*f[19])/133371 - f[21] + (4186720*f[24])/133371 + (3*f[25])/7 - 
      (619*f[26])/126 + 4*f[28] + (33*f[29])/14 - (9*f[32])/28, 
     (166040*f[1])/57159 - (11*f[2])/48 + (11*f[4])/48 - (11*f[7])/64 - 
      (3760*f[10])/5481 + (3431*f[15])/6048 + (420320*f[19])/44457 - 
      (7*f[23])/48 - (1278080*f[24])/133371 - (673*f[25])/3024 + 
      (1345*f[26])/1512 - (35*f[28])/36 - (1081*f[29])/1008 - (11*f[30])/24 + 
      (71*f[32])/504 + (11*f[33])/8 - (11*f[34])/16, (-74880*f[19])/2117, 
     (-98240*f[1])/19053 + f[2]/2 - f[4]/2 - f[5]/2 + (3*f[7])/8 - 
      (15680*f[10])/57159 + (49*f[15])/216 + (301280*f[19])/57159 - f[22] - 
      (340160*f[24])/57159 - f[25]/6 + (215*f[26])/54 + (7*f[28])/6 + 
      f[29]/2 - f[31], (-1080*f[19])/2117, (271000*f[1])/57159 - 
      (59*f[2])/216 + f[4]/4 - (59*f[7])/288 - (3393520*f[10])/3601017 + 
      (42419*f[15])/54432 + (58969600*f[19])/3601017 - f[21]/36 + f[22]/6 - 
      (97*f[23])/72 - (59620480*f[24])/3601017 - (4243*f[25])/4536 + 
      (608*f[26])/1701 - (47*f[28])/18 - (305*f[29])/252 - f[30]/2 + 
      f[31]/3 + (47*f[32])/252 + (3*f[33])/2 - (49*f[34])/72, 
     (-3240*f[19])/2117, (3840*f[1])/2117 - (2560*f[10])/2117 + f[15] + 
      (58240*f[19])/2117 + f[21] - (58240*f[24])/2117 - f[25] + 7*f[26], 
     (-9760*f[1])/1971 + (13*f[2])/36 - (13*f[4])/36 + (13*f[7])/48 + 
      (1418240*f[10])/1200339 - (554*f[15])/567 - (19684880*f[19])/1200339 + 
      f[23]/12 + (20004560*f[24])/1200339 + (341*f[25])/756 - 
      (3355*f[26])/2268 + (17*f[28])/9 + (121*f[29])/63 + (13*f[30])/18 - 
      (37*f[32])/168 - (13*f[33])/6 + (13*f[34])/12, (115200*f[19])/2117, 
     (60800*f[1])/6351 - f[2] + f[4] + f[5] - (3*f[7])/4 + 
      (12160*f[10])/19053 - (19*f[15])/36 - (212800*f[19])/19053 - 2*f[20] + 
      f[22] + (238720*f[24])/19053 + f[25]/3 - (65*f[26])/9 - 2*f[28] - 
      f[29] + 2*f[31], (2160*f[19])/2117, (-290920*f[1])/19053 + 
      (221*f[2])/216 - f[4] + (221*f[7])/288 + (1608400*f[10])/514431 - 
      (20105*f[15])/7776 - (25228000*f[19])/514431 + f[21]/36 - f[22]/6 + 
      (319*f[23])/72 + (25585120*f[24])/514431 + (1507*f[25])/648 - 
      (416*f[26])/243 + (43*f[28])/6 + (9*f[29])/2 + 2*f[30] - f[31]/3 - 
      f[32]/2 - 6*f[33] + (211*f[34])/72, (8640*f[19])/2117, f[20], 
     (-1080*f[19])/2117, (45120*f[1])/2117 - (3*f[2])/2 + (3*f[4])/2 - 
      (9*f[7])/8 - (21760*f[10])/4599 + (493*f[15])/126 + 
      (125600*f[19])/1827 - (9*f[23])/2 - (9335840*f[24])/133371 - 
      (107*f[25])/42 + (551*f[26])/126 - 9*f[28] - (52*f[29])/7 - 3*f[30] + 
      (11*f[32])/14 + 9*f[33] - (9*f[34])/2, (-12960*f[19])/2117, 
     (-463360*f[1])/57159 + (5*f[2])/9 - (5*f[4])/9 + (5*f[7])/12 + 
      (2266240*f[10])/1200339 - (3541*f[15])/2268 - 
      (32106400*f[19])/1200339 + (5*f[23])/3 + (32676640*f[24])/1200339 + 
      (169*f[25])/189 - (2329*f[26])/1134 + (31*f[28])/9 + (391*f[29])/126 + 
      (10*f[30])/9 - (13*f[32])/42 - (10*f[33])/3 + (5*f[34])/3, 
     (8640*f[19])/2117, (-2160*f[19])/2117, f[21], (-439000*f[1])/57159 + 
      (89*f[2])/144 - (89*f[4])/144 + (89*f[7])/192 + 
      (2108560*f[10])/1200339 - (26357*f[15])/18144 - 
      (30099040*f[19])/1200339 + (47*f[23])/48 + (30712480*f[24])/1200339 + 
      (2089*f[25])/3024 - (9991*f[26])/4536 + (91*f[28])/36 + 
      (2585*f[29])/1008 + (89*f[30])/72 - (71*f[32])/168 - (89*f[33])/24 + 
      (89*f[34])/48, (157920*f[19])/2117, f[22], (720*f[19])/2117, 
     (-303400*f[1])/19053 + (221*f[2])/216 - f[4] + (221*f[7])/288 + 
      (12217840*f[10])/3601017 - (152723*f[15])/54432 - 
      (191752720*f[19])/3601017 + f[21]/36 - f[22]/6 + (211*f[23])/72 + 
      (195963280*f[24])/3601017 + (11413*f[25])/4536 - (17075*f[26])/6804 + 
      (23*f[28])/3 + (139*f[29])/28 + 2*f[30] - f[31]/3 - (9*f[32])/14 - 
      6*f[33] + (211*f[34])/72, (11520*f[19])/2117, 
     (-59200*f[1])/6351 + f[2] - f[4] - f[5] + (3*f[7])/4 - 
      (2560*f[10])/6351 + f[15]/3 + (14400*f[19])/2117 + 2*f[20] - 
      (14400*f[24])/2117 - f[25]/3 + (14*f[26])/3 + f[28], 
     (-2160*f[19])/2117, (250400*f[1])/6351 - (11*f[2])/4 + (11*f[4])/4 - 
      (33*f[7])/16 - (1151680*f[10])/133371 + (3599*f[15])/504 + 
      (16842880*f[19])/133371 - (39*f[23])/4 - (17142400*f[24])/133371 - 
      (137*f[25])/28 + (925*f[26])/126 - 17*f[28] - (379*f[29])/28 - 
      (11*f[30])/2 + (19*f[32])/14 + (33*f[33])/2 - (33*f[34])/4, 
     (-25920*f[19])/2117, (-447200*f[1])/19053 + (19*f[2])/12 - 
      (19*f[4])/12 + (19*f[7])/16 + (2193920*f[10])/400113 - 
      (857*f[15])/189 - (31014320*f[19])/400113 + (19*f[23])/4 + 
      (31550000*f[24])/400113 + (659*f[25])/252 - (4465*f[26])/756 + 
      (61*f[28])/6 + (383*f[29])/42 + (19*f[30])/6 - (6*f[32])/7 - 
      (19*f[33])/2 + (19*f[34])/4, (25920*f[19])/2117, (-8640*f[19])/2117, 
     (-52520*f[1])/6351 + (9*f[2])/8 - f[4] - f[5]/2 + (27*f[7])/32 - 
      (10160*f[10])/19053 + (127*f[15])/288 + (123680*f[19])/19053 + f[20] + 
      (33*f[23])/8 - (139520*f[24])/19053 - (3*f[25])/8 + (163*f[26])/36 + 
      f[28]/2 + f[29]/2 + f[30] + (33*f[34])/8, (-1320*f[19])/2117, 
     (30080*f[1])/2117 - f[2] + f[4] - (3*f[7])/4 - (419840*f[10])/133371 + 
      (164*f[15])/63 + (6165440*f[19])/133371 - 3*f[23] - 
      (6297920*f[24])/133371 - (37*f[25])/21 + (187*f[26])/63 - 6*f[28] - 
      (34*f[29])/7 - 2*f[30] + (4*f[32])/7 + 6*f[33] - 3*f[34], 
     (-12960*f[19])/2117, (-447200*f[1])/19053 + (19*f[2])/12 - 
      (19*f[4])/12 + (19*f[7])/16 + (2193920*f[10])/400113 - 
      (857*f[15])/189 - (31014320*f[19])/400113 + (19*f[23])/4 + 
      (31550000*f[24])/400113 + (659*f[25])/252 - (4465*f[26])/756 + 
      (61*f[28])/6 + (383*f[29])/42 + (19*f[30])/6 - (6*f[32])/7 - 
      (19*f[33])/2 + (19*f[34])/4, (25920*f[19])/2117, (-12960*f[19])/2117, 
     (-311840*f[1])/57159 + (13*f[2])/36 - (13*f[4])/36 + (13*f[7])/48 + 
      (1560320*f[10])/1200339 - (1219*f[15])/1134 - 
      (22004240*f[19])/1200339 + (13*f[23])/12 + (22436240*f[24])/1200339 + 
      (461*f[25])/756 - (3403*f[26])/2268 + (43*f[28])/18 + (275*f[29])/126 + 
      (13*f[30])/18 - (3*f[32])/14 - (13*f[33])/6 + (13*f[34])/12, 
     (2880*f[19])/2117, (-8640*f[19])/2117, (-1200*f[19])/2117, -f[21], 
     (32080*f[1])/57159 - (5*f[2])/72 + (5*f[4])/72 - (5*f[7])/96 - 
      (105920*f[10])/1200339 + (331*f[15])/4536 + (63640*f[19])/41391 - 
      (13*f[23])/24 - (1900280*f[24])/1200339 - (23*f[25])/504 + 
      (281*f[26])/4536 - f[28]/36 - f[29]/126 - (5*f[30])/36 + 
      (13*f[32])/252 + (5*f[33])/12 - (5*f[34])/24, 
     (-58240*f[1])/6351 + f[2] - f[4] - f[5] + (3*f[7])/4 - 
      (3200*f[10])/6351 + (5*f[15])/12 + (68800*f[19])/6351 - f[22] - 
      (77440*f[24])/6351 - f[25]/3 + (19*f[26])/3 + f[28] + f[29] - 2*f[31], 
     (-45880*f[1])/19053 + (49*f[2])/216 - f[4]/4 + (49*f[7])/288 + 
      (2090000*f[10])/3601017 - (26125*f[15])/54432 - 
      (24785120*f[19])/3601017 - f[21]/36 + f[22]/6 - (85*f[23])/72 + 
      (26432480*f[24])/3601017 + (377*f[25])/4536 - (3005*f[26])/3402 + 
      f[28]/2 + (85*f[29])/84 + f[30]/2 + f[31]/3 - (5*f[32])/42 - 
      (3*f[33])/2 + (59*f[34])/72, (59200*f[1])/6351 - f[2] + f[4] + f[5] - 
      (3*f[7])/4 + (2560*f[10])/6351 - f[15]/3 - (14400*f[19])/2117 + 
      (14400*f[24])/2117 + f[25]/3 - (14*f[26])/3 - f[28], 
     (20320*f[1])/6351 - f[2]/4 + f[4]/4 - (3*f[7])/16 - 
      (36800*f[10])/44457 + (115*f[15])/168 + (166080*f[19])/14819 + 
      (3*f[23])/4 - (169920*f[24])/14819 - (17*f[25])/84 + (59*f[26])/42 - 
      f[28] - (37*f[29])/28 - f[30]/2 + (3*f[32])/14 + (3*f[33])/2 - 
      (3*f[34])/4, (-16160*f[1])/19053 + f[2]/12 - f[4]/12 + f[7]/16 + 
      (72320*f[10])/400113 - (113*f[15])/756 - (14960*f[19])/5481 + f[23]/4 + 
      (1126640*f[24])/400113 + (17*f[25])/252 - (193*f[26])/756 + f[28]/6 + 
      (4*f[29])/21 + f[30]/6 - f[32]/14 - f[33]/2 + f[34]/4, 
     (7800*f[1])/2117 - (5*f[2])/8 + f[4]/2 - (15*f[7])/32 + 
      (5360*f[10])/19053 - (67*f[15])/288 - (20480*f[19])/19053 - 
      (33*f[23])/8 + (320*f[24])/261 + (5*f[25])/24 - (49*f[26])/36 - f[30] - 
      f[31] - (33*f[34])/8, (-40160*f[1])/19053 + f[2]/4 - f[4]/4 + 
      (3*f[7])/16 + (48640*f[10])/133371 - (19*f[15])/63 - 
      (79760*f[19])/14819 - (5*f[23])/4 + (236720*f[24])/44457 + 
      (19*f[25])/252 - (59*f[26])/252 + f[28]/6 + (11*f[29])/42 + f[30]/2 - 
      (5*f[32])/42 - (3*f[33])/2 + (3*f[34])/4, (-16160*f[1])/19053 + 
      f[2]/12 - f[4]/12 + f[7]/16 + (72320*f[10])/400113 - (113*f[15])/756 - 
      (14960*f[19])/5481 + f[23]/4 + (1126640*f[24])/400113 + 
      (17*f[25])/252 - (193*f[26])/756 + f[28]/6 + (4*f[29])/21 + f[30]/6 - 
      f[32]/14 - f[33]/2 + f[34]/4, (-56320*f[1])/57159 + f[2]/9 - f[4]/9 + 
      f[7]/12 + (218240*f[10])/1200339 - (341*f[15])/2268 - 
      (3245600*f[19])/1200339 - f[23]/3 + (3257120*f[24])/1200339 + 
      f[25]/21 - (185*f[26])/1134 + f[28]/9 + (19*f[29])/126 + (2*f[30])/9 - 
      (4*f[32])/63 - (2*f[33])/3 + f[34]/3, (52520*f[1])/6351 - (9*f[2])/8 + 
      f[4] + f[5]/2 - (27*f[7])/32 + (10160*f[10])/19053 - (127*f[15])/288 - 
      (123680*f[19])/19053 - f[20] - (33*f[23])/8 + (139520*f[24])/19053 + 
      (3*f[25])/8 - (163*f[26])/36 - f[28]/2 - f[29]/2 - f[30] - 
      (33*f[34])/8, (-960*f[19])/2117, (-52520*f[1])/6351 + (9*f[2])/8 - 
      f[4] - f[5]/2 + (27*f[7])/32 - (10160*f[10])/19053 + (127*f[15])/288 + 
      (123680*f[19])/19053 + (33*f[23])/8 - (139520*f[24])/19053 - 
      (3*f[25])/8 + (163*f[26])/36 + f[28]/2 + f[29]/2 + f[30] + 
      (33*f[34])/8, (29120*f[1])/6351 - f[2]/2 + f[4]/2 + f[5]/2 - 
      (3*f[7])/8 + (1600*f[10])/6351 - (5*f[15])/24 - (34400*f[19])/6351 + 
      (38720*f[24])/6351 + f[25]/6 - (19*f[26])/6 - f[28]/2 - f[29]/2 + 
      f[31], (-93280*f[1])/19053 + (5*f[2])/12 - (5*f[4])/12 + (5*f[7])/16 + 
      (475840*f[10])/400113 - (1487*f[15])/1512 - (6668320*f[19])/400113 - 
      f[23]/4 + (6841120*f[24])/400113 + (85*f[25])/252 - (362*f[26])/189 + 
      (4*f[28])/3 + (143*f[29])/84 + (5*f[30])/6 - (5*f[32])/14 - 
      (5*f[33])/2 + (5*f[34])/4, (-30080*f[1])/2117 + f[2] - f[4] + 
      (3*f[7])/4 + (419840*f[10])/133371 - (164*f[15])/63 - 
      (6165440*f[19])/133371 + 3*f[23] + (6297920*f[24])/133371 + 
      (37*f[25])/21 - (187*f[26])/63 + 6*f[28] + (34*f[29])/7 + 2*f[30] - 
      (4*f[32])/7 - 6*f[33] + 3*f[34], (164000*f[1])/19053 - (7*f[2])/12 + 
      (7*f[4])/12 - (7*f[7])/16 - (90560*f[10])/44457 + (283*f[15])/168 + 
      (3875840*f[19])/133371 - (5*f[23])/4 - (3964160*f[24])/133371 - 
      (247*f[25])/252 + (101*f[26])/42 - (11*f[28])/3 - (93*f[29])/28 - 
      (7*f[30])/6 + (8*f[32])/21 + (7*f[33])/2 - (7*f[34])/4, 
     (-15040*f[1])/2117 + f[2]/2 - f[4]/2 + (3*f[7])/8 + 
      (70400*f[10])/44457 - (55*f[15])/42 - (1001120*f[19])/44457 + 
      (3*f[23])/2 + (1012640*f[24])/44457 + (11*f[25])/14 - (59*f[26])/42 + 
      3*f[28] + (18*f[29])/7 + f[30] - (3*f[32])/14 - 3*f[33] + (3*f[34])/2, 
     (-25600*f[1])/6351 + (40960*f[10])/44457 - (16*f[15])/21 - 
      (757760*f[19])/44457 + (819200*f[24])/44457 + (32*f[25])/21 - 
      (8*f[26])/21 + 4*f[28] + (12*f[29])/7 - f[32]/7, 
     (-38720*f[1])/2117 + (7*f[2])/12 - f[4]/4 + f[5]/3 + (7*f[7])/16 + 
      (2448160*f[10])/400113 + f[11]/3 - f[12] + f[13]/2 + f[14] - 
      (14923*f[15])/3024 - (31534000*f[19])/400113 + (3*f[23])/4 + 
      (32470360*f[24])/400113 + (953*f[25])/252 - (13585*f[26])/1512 + 
      9*f[28] + (1091*f[29])/168 + (13*f[30])/6 + f[31]/2 - (6*f[32])/7 - 
      (21*f[33])/2 + (3*f[34])/4, (320*f[1])/73 - f[2]/2 + f[4]/2 - 
      (3*f[7])/8 - (154240*f[10])/133371 + (241*f[15])/252 + 
      (2170240*f[19])/133371 + (3*f[23])/2 - (2273920*f[24])/133371 - 
      f[25]/42 + (185*f[26])/63 - (17*f[29])/14 - f[30] + (9*f[32])/14 + 
      3*f[33] - (3*f[34])/2, (3680*f[1])/19053 - f[2]/12 + f[4]/12 - 
      f[7]/16 + (41920*f[10])/400113 - (131*f[15])/1512 - 
      (115840*f[19])/400113 - (7*f[23])/4 + (81280*f[24])/400113 - 
      (17*f[25])/252 - (145*f[26])/378 + f[28]/3 + (47*f[29])/84 - f[30]/6 + 
      f[32]/14 + f[33]/2 - f[34]/4, (-3680*f[1])/19053 + f[2]/12 - f[4]/12 + 
      f[7]/16 - (41920*f[10])/400113 + (131*f[15])/1512 + 
      (115840*f[19])/400113 + (3*f[23])/4 - (81280*f[24])/400113 + 
      (17*f[25])/252 + (145*f[26])/378 - f[28]/3 - (47*f[29])/84 + f[30]/6 - 
      f[32]/14 - f[33]/2 + f[34]/4, (-27380*f[1])/6351 + (23*f[2])/48 - 
      f[4]/2 + (23*f[7])/64 + (358280*f[10])/400113 - (8957*f[15])/12096 - 
      (4453280*f[19])/400113 + f[21]/8 + (25*f[23])/16 + 
      (4275440*f[24])/400113 + (31*f[25])/1008 - (631*f[26])/756 + f[28]/2 + 
      (17*f[29])/14 + f[30] - f[32]/7 - 3*f[33] + (25*f[34])/16, 
     (52640*f[1])/19053 - f[2]/4 + f[4]/4 - (3*f[7])/16 - 
      (86720*f[10])/133371 + (271*f[15])/504 + (1120480*f[19])/133371 - 
      f[23]/4 - (1112800*f[24])/133371 - (19*f[25])/252 + (55*f[26])/63 - 
      (2*f[28])/3 - (85*f[29])/84 - f[30]/2 + (5*f[32])/42 + (3*f[33])/2 - 
      (3*f[34])/4, (-20320*f[1])/19053 + f[2]/12 - f[4]/12 + f[7]/16 + 
      (112960*f[10])/400113 - (353*f[15])/1512 - (1336000*f[19])/400113 + 
      (3*f[23])/4 + (1307200*f[24])/400113 + f[25]/252 - (157*f[26])/378 + 
      f[28]/3 + (15*f[29])/28 + f[30]/6 - f[32]/42 - f[33]/2 + f[34]/4, 
     (8000*f[1])/6351 - f[2]/6 + f[4]/6 - f[7]/8 - (23680*f[10])/133371 + 
      (37*f[15])/252 + (406720*f[19])/133371 - f[23]/2 - 
      (408640*f[24])/133371 - f[25]/14 + (2*f[26])/63 + f[29]/42 - f[30]/3 + 
      (2*f[32])/21 + f[33] - f[34]/2, f[23], (-8000*f[1])/6351 + f[2]/6 - 
      f[4]/6 + f[7]/8 + (23680*f[10])/133371 - (37*f[15])/252 - 
      (406720*f[19])/133371 + f[23]/2 + (408640*f[24])/133371 + f[25]/14 - 
      (2*f[26])/63 - f[29]/42 + f[30]/3 - (2*f[32])/21 - f[33] + f[34]/2, 
     (135040*f[1])/6351 - (3*f[2])/2 + (3*f[4])/2 - (9*f[7])/8 - 
      (32320*f[10])/6351 + (101*f[15])/24 + (455120*f[19])/6351 - 3*f[23] - 
      (464720*f[24])/6351 - (13*f[25])/6 + (77*f[26])/12 - (17*f[28])/2 - 
      (33*f[29])/4 - 3*f[30] + f[32] + 9*f[33] - (9*f[34])/2, 
     (4160*f[1])/6351 - (5440*f[10])/19053 + (17*f[15])/72 + 
      (57520*f[19])/19053 + (3*f[23])/2 - (57520*f[24])/19053 + 
      (23*f[26])/36 - f[28]/2 - (3*f[29])/4, (-4160*f[1])/6351 + 
      (5440*f[10])/19053 - (17*f[15])/72 - (57520*f[19])/19053 + 
      (3*f[23])/2 + (57520*f[24])/19053 - (23*f[26])/36 + f[28]/2 + 
      (3*f[29])/4, (960*f[19])/2117, (-2880*f[19])/2117, (-480*f[19])/2117, 
     (-12960*f[19])/2117, (6080*f[19])/2117, (-6720*f[19])/2117, 
     (-5760*f[19])/2117, (-8640*f[19])/2117, (1920*f[19])/2117, 
     (-17280*f[19])/2117, (-1920*f[19])/2117, (23040*f[19])/2117}}, 
   {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
    {(-1280*f[19])/2117 + (1280*f[24])/2117 + f[27]/6 - f[29]/6 - f[30]/6 - 
      f[31]/6, f[24], (-507520*f[10])/171477 + (793*f[15])/324 - 
      (765440*f[19])/171477 + (877760*f[24])/171477 - (26*f[25])/27 + 
      (949*f[26])/162 - (247*f[29])/18 - (259*f[32])/36 + (197*f[33])/3 + 
      (76*f[34])/3, (-7040*f[10])/44457 + (11*f[15])/84 + 
      (50720*f[19])/44457 - (68000*f[24])/44457 - (3*f[25])/7 - 
      (13*f[26])/42 - (5*f[29])/14 + (9*f[32])/28, (-76960*f[10])/1200339 + 
      (481*f[15])/9072 + (19000*f[19])/1200339 - (16840*f[24])/1200339 - 
      f[25]/378 + (493*f[26])/4536 - (53*f[29])/168 - (41*f[32])/504 + 
      (11*f[33])/8 + (13*f[34])/24, (-74880*f[24])/2117, 
     (-2560*f[10])/19053 + f[15]/9 - (14720*f[19])/19053 + 
      (14720*f[24])/19053 + (2*f[26])/9 + f[28] - (2*f[29])/3 + f[31], 
     (-1080*f[24])/2117, (1280*f[1])/19053 - (60800*f[10])/1200339 + 
      (95*f[15])/2268 - (685120*f[19])/1200339 + (1091200*f[24])/1200339 - 
      (10*f[25])/189 - (349*f[26])/1134 - f[28]/6 - (10*f[29])/21 - 
      (137*f[32])/252 + (3*f[33])/2 - (2*f[34])/3, (-3240*f[24])/2117, f[25], 
     (125120*f[10])/1200339 - (391*f[15])/4536 + (81520*f[19])/1200339 - 
      (98800*f[24])/1200339 + (4*f[25])/189 - (439*f[26])/2268 + 
      (125*f[29])/252 + (97*f[32])/504 - (13*f[33])/6 - f[34], 
     (115200*f[24])/2117, (2560*f[10])/6351 - f[15]/3 - (8320*f[19])/6351 + 
      (8320*f[24])/6351 - (2*f[26])/3 - 2*f[27] - f[28] + f[29] + 2*f[30], 
     (2160*f[24])/2117, (-1280*f[1])/19053 + (42880*f[10])/400113 - 
      (67*f[15])/756 - (755200*f[19])/400113 + (530560*f[24])/400113 + 
      (8*f[25])/21 - (43*f[26])/378 + f[28]/6 + (3*f[29])/7 + (17*f[32])/14 - 
      6*f[33] + (3*f[34])/2, (8640*f[24])/2117, f[27] - f[30], 
     (-1080*f[24])/2117, (-35200*f[10])/133371 + (55*f[15])/252 + 
      (287200*f[19])/133371 - (252640*f[24])/133371 - (8*f[25])/21 + 
      (103*f[26])/126 - (13*f[29])/14 - (17*f[32])/14 + 9*f[33], 
     (-12960*f[24])/2117, (161920*f[10])/1200339 - (253*f[15])/2268 - 
      (534880*f[19])/1200339 + (448480*f[24])/1200339 + (20*f[25])/189 - 
      (373*f[26])/1134 + (71*f[29])/126 + (53*f[32])/126 - (10*f[33])/3, 
     (8640*f[24])/2117, (-2160*f[24])/2117, f[26], (6560*f[10])/41391 - 
      (1189*f[15])/9072 + (1047080*f[19])/1200339 - (34840*f[24])/41391 - 
      (17*f[25])/378 - (985*f[26])/4536 + (419*f[29])/504 + (143*f[32])/504 - 
      (89*f[33])/24 - (7*f[34])/8, (157920*f[24])/2117, -f[28] - 2*f[31], 
     (720*f[24])/2117, (-1280*f[1])/19053 + (70720*f[10])/400113 - 
      (221*f[15])/1512 + (48560*f[19])/400113 - (221360*f[24])/400113 + 
      (4*f[25])/21 - (29*f[26])/756 + f[28]/6 + (27*f[29])/28 + 
      (19*f[32])/14 - 6*f[33], (11520*f[24])/2117, 2*f[27] - f[29] - 2*f[30], 
     (-2160*f[24])/2117, (-640*f[10])/1533 + (29*f[15])/84 + 
      (250400*f[19])/44457 - (224480*f[24])/44457 - (6*f[25])/7 + 
      (65*f[26])/42 - (17*f[29])/14 - (33*f[32])/14 + (33*f[33])/2 - 
      (3*f[34])/2, (-25920*f[24])/2117, (153920*f[10])/400113 - 
      (481*f[15])/1512 - (642800*f[19])/400113 + (547760*f[24])/400113 + 
      (22*f[25])/63 - (745*f[26])/756 + (131*f[29])/84 + (26*f[32])/21 - 
      (19*f[33])/2, (25920*f[24])/2117, (-8640*f[24])/2117, f[27], 
     (-1320*f[24])/2117, (-24320*f[10])/133371 + (19*f[15])/126 + 
      (104960*f[19])/133371 - (87680*f[24])/133371 - (4*f[25])/21 + 
      (31*f[26])/63 - (5*f[29])/7 - (6*f[32])/7 + 6*f[33], 
     (-12960*f[24])/2117, (153920*f[10])/400113 - (481*f[15])/1512 - 
      (642800*f[19])/400113 + (547760*f[24])/400113 + (22*f[25])/63 - 
      (745*f[26])/756 + (131*f[29])/84 + (26*f[32])/21 - (19*f[33])/2, 
     (25920*f[24])/2117, (-12960*f[24])/2117, (121280*f[10])/1200339 - 
      (379*f[15])/4536 - (96080*f[19])/1200339 + (52880*f[24])/1200339 + 
      (10*f[25])/189 - (499*f[26])/2268 + (113*f[29])/252 + (37*f[32])/126 - 
      (13*f[33])/6, (2880*f[24])/2117, (-8640*f[24])/2117, 
     (-1200*f[24])/2117, -f[26], (-1760*f[10])/400113 + (11*f[15])/3024 + 
      (24440*f[19])/400113 - (28760*f[24])/400113 + f[25]/63 - 
      (13*f[26])/1512 - (19*f[29])/504 - f[32]/84 + (5*f[33])/12 - f[34]/3, 
     f[28], (1280*f[1])/19053 + (2560*f[10])/133371 - f[15]/63 - 
      (91040*f[19])/133371 + (1760*f[24])/1827 + (2*f[25])/63 - 
      (32*f[26])/63 - f[28]/6 - (3*f[29])/14 - f[32]/42 - (3*f[33])/2 - 
      2*f[34], f[29], (-14720*f[10])/133371 + (23*f[15])/252 - 
      (176800*f[19])/133371 + (168160*f[24])/133371 + (2*f[25])/21 + 
      (11*f[26])/126 - (9*f[29])/14 - f[32]/14 + (3*f[33])/2 + (3*f[34])/2, 
     (8000*f[10])/400113 - (25*f[15])/1512 + (107920*f[19])/400113 - 
      (1360*f[24])/5481 - (2*f[25])/63 - f[26]/756 + (11*f[29])/84 + 
      f[32]/42 - f[33]/2, -f[30] - f[31], (5440*f[10])/400113 - 
      (17*f[15])/1512 + (90320*f[19])/400113 - (98960*f[24])/400113 + 
      (2*f[25])/63 - (41*f[26])/756 + f[29]/28 - f[32]/42 - (3*f[33])/2 - 
      2*f[34], (8000*f[10])/400113 - (25*f[15])/1512 + 
      (107920*f[19])/400113 - (1360*f[24])/5481 - (2*f[25])/63 - f[26]/756 + 
      (11*f[29])/84 + f[32]/42 - f[33]/2, (640*f[10])/57159 - f[15]/108 + 
      (9440*f[19])/57159 - (9440*f[24])/57159 - f[26]/54 + f[29]/18 - 
      (2*f[33])/3 - (2*f[34])/3, -f[27], (-960*f[24])/2117, f[30], f[31], 
     (60160*f[10])/400113 - (47*f[15])/378 + (685760*f[19])/400113 - 
      (642560*f[24])/400113 - (10*f[25])/63 - (17*f[26])/189 + 
      (19*f[29])/21 + (5*f[32])/42 - (5*f[33])/2 - (3*f[34])/2, 
     (24320*f[10])/133371 - (19*f[15])/126 - (104960*f[19])/133371 + 
      (87680*f[24])/133371 + (4*f[25])/21 - (31*f[26])/63 + (5*f[29])/7 + 
      (6*f[32])/7 - 6*f[33], (-65920*f[10])/400113 + (103*f[15])/756 - 
      (105440*f[19])/400113 + (114080*f[24])/400113 - (2*f[25])/63 + 
      (115*f[26])/378 - (11*f[29])/14 - (10*f[32])/21 + (7*f[33])/2 + 
      f[34]/2, (10880*f[10])/133371 - (17*f[15])/252 - 
      (182240*f[19])/133371 + (164960*f[24])/133371 + (4*f[25])/21 - 
      (41*f[26])/126 + (3*f[29])/14 + (5*f[32])/14 - 3*f[33], f[32], 
     (35200*f[10])/133371 - (55*f[15])/252 + (136160*f[19])/133371 - 
      (170720*f[24])/133371 + (8*f[25])/21 - (103*f[26])/126 + 
      (13*f[29])/14 + (17*f[32])/14 - 9*f[33], (-3840*f[10])/14819 + 
      (3*f[15])/14 - (2880*f[19])/511 + (77760*f[24])/14819 + (4*f[25])/7 - 
      f[26]/7 - (13*f[29])/7 + f[32]/14 + 3*f[33] + 3*f[34], 
     (12160*f[10])/400113 - (19*f[15])/756 - (82720*f[19])/400113 + 
      (74080*f[24])/400113 + (2*f[25])/63 - (31*f[26])/378 + (5*f[29])/42 - 
      f[32]/42 + f[33]/2 - (3*f[34])/2, (-12160*f[10])/400113 + 
      (19*f[15])/756 + (82720*f[19])/400113 - (74080*f[24])/400113 - 
      (2*f[25])/63 + (31*f[26])/378 - (5*f[29])/42 + f[32]/42 - f[33]/2 + 
      f[34]/2, (-3200*f[1])/6351 + (3200*f[10])/14819 - (5*f[15])/28 - 
      (4000*f[19])/1533 + (110240*f[24])/44457 + (4*f[25])/21 - 
      (3*f[26])/14 + f[28]/2 + (5*f[29])/7 - f[32]/7 - 3*f[33], 
     (-25600*f[10])/400113 + (10*f[15])/189 + (247360*f[19])/400113 - 
      (238720*f[24])/400113 - (2*f[25])/63 + (26*f[26])/189 - (2*f[29])/7 + 
      f[32]/42 + (3*f[33])/2 + f[34]/2, (12160*f[10])/400113 - 
      (19*f[15])/756 - (324640*f[19])/400113 + (316000*f[24])/400113 + 
      (2*f[25])/63 - (31*f[26])/378 + (5*f[29])/42 - f[32]/42 - f[33]/2 + 
      f[34]/2, f[33], f[34], -f[33], (-960*f[10])/2117 + (3*f[15])/8 - 
      (3120*f[19])/2117 + (3120*f[24])/2117 + (3*f[26])/4 - (9*f[29])/4 - 
      f[32] + 9*f[33] + (3*f[34])/2, (-320*f[10])/6351 + f[15]/24 - 
      (400*f[19])/6351 + (400*f[24])/6351 + f[26]/12 - f[29]/4 + (3*f[34])/2, 
     (320*f[10])/6351 - f[15]/24 - (5360*f[19])/6351 + (5360*f[24])/6351 - 
      f[26]/12 + f[29]/4 + (3*f[34])/2, (960*f[24])/2117, (-2880*f[24])/2117, 
     (-480*f[24])/2117, (-12960*f[24])/2117, (6080*f[24])/2117, 
     (-6720*f[24])/2117, (-5760*f[24])/2117, (-8640*f[24])/2117, 
     (1920*f[24])/2117, (-17280*f[24])/2117, (-1920*f[24])/2117, 
     (23040*f[24])/2117}}}, {ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], 
   zeta3*F[1, 1], F[1, 1]^2, ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], 
   ipi^2*F[1, 2], zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], 
   F[1, 1]^2*F[1, 2], F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, 
   F[1, 1]*F[1, 2]^2, F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, 
   F[1, 2]^4, F[1, 3], ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], 
   ipi^2*F[1, 1]*F[1, 3], F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], 
   F[1, 2]*F[1, 3], ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], 
   F[1, 1]^2*F[1, 2]*F[1, 3], F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], 
   F[1, 2]^3*F[1, 3], F[1, 3]^2, ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, 
   F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, F[1, 1]*F[1, 2]*F[1, 3]^2, 
   F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, 
   F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
   F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], F[1, 4]^2, 
   F[1, 1]*F[1, 4]^2, F[1, 2]*F[1, 4]^2, F[1, 4]^3, F[2, 1], ipi^2*F[2, 1], 
   F[2, 2], F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], 
   F[3, 7], F[3, 8], F[3, 9], F[3, 11], F[3, 12], F[3, 13], F[3, 14], 
   F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 18], F[4, 19], 
   F[4, 20], F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], 
   F[4, 27], F[4, 28], F[4, 65]}}}


==> anc/amplitudes/a2_21-mpmu.m <==
{{{f[1] -> 32/(9*y[1]*y[2]) + (32*y[3])/(9*y[1]*y[2]^2), 
   f[2] -> 32/(9*y[1]*y[2]) - 32/(9*y[1]*y[2]*y[4]), 
   f[3] -> -32/(9*y[1]*y[2]^2) - 32/(9*y[1]*y[2]^2*y[4])}, 
  {y[1] -> ex[1], y[2] -> 1 + ex[2] - ex[3], y[3] -> ex[3], y[4] -> ex[2]}}, 
 {{{{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {f[1], 0, 0, 0, 0, 0, 0}, 
    {(10*f[1])/3, 0, -2*f[1], 0, 2*f[1], 0, 0}, 
    {9*f[1], f[1]/6, (-20*f[1])/3, 2*f[1], (20*f[1])/3, -4*f[1], 2*f[1]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {f[2], 0, 0, 0, 0, 0, 0}, 
    {(10*f[2])/3, 0, -2*f[2], 0, 2*f[2], 0, 0}, 
    {9*f[2], f[2]/6, (-20*f[2])/3, 2*f[2], (20*f[2])/3, -4*f[2], 2*f[2]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {f[3], 0, 0, 0, 0, 0, 0}, 
    {(10*f[3])/3, 0, -2*f[3], 0, 2*f[3], 0, 0}, 
    {9*f[3], f[3]/6, (-20*f[3])/3, 2*f[3], (20*f[3])/3, -4*f[3], 2*f[3]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {-f[3], 0, 0, 0, 0, 0, 0}, 
    {(-10*f[3])/3, 0, 2*f[3], 0, -2*f[3], 0, 0}, {-9*f[3], -1/6*f[3], 
     (20*f[3])/3, -2*f[3], (-20*f[3])/3, 4*f[3], -2*f[3]}}}, 
  {1, ipi^2, F[1, 1], F[1, 1]^2, F[1, 3], F[1, 1]*F[1, 3], F[1, 3]^2}}}


==> anc/amplitudes/a2_21-mppu.m <==
{{{f[1] -> (-32*y[1])/9 - (32*y[3])/(9*y[2]), 
   f[2] -> (-32*y[4]^2*y[5])/9 + (32*y[4]^2*y[6])/9, 
   f[3] -> (-32*y[4]^2)/9 + (32*y[4]^2)/(9*y[2])}, 
  {y[1] -> ex[1]^2 + ex[1]^2*ex[2], y[2] -> 1 + ex[2] - ex[3], 
   y[3] -> -ex[1]^2 + ex[1]^2*ex[3], y[4] -> ex[1], y[5] -> ex[2], 
   y[6] -> ex[3]}}, {{{{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, 
    {f[1], 0, 0, 0, 0, 0, 0}, {(10*f[1])/3, 0, -2*f[1], 0, 2*f[1], 0, 0}, 
    {9*f[1], f[1]/6, (-20*f[1])/3, 2*f[1], (20*f[1])/3, -4*f[1], 2*f[1]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {f[2], 0, 0, 0, 0, 0, 0}, 
    {(10*f[2])/3, 0, -2*f[2], 0, 2*f[2], 0, 0}, 
    {9*f[2], f[2]/6, (-20*f[2])/3, 2*f[2], (20*f[2])/3, -4*f[2], 2*f[2]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {f[3], 0, 0, 0, 0, 0, 0}, 
    {(10*f[3])/3, 0, -2*f[3], 0, 2*f[3], 0, 0}, 
    {9*f[3], f[3]/6, (-20*f[3])/3, 2*f[3], (20*f[3])/3, -4*f[3], 2*f[3]}}, 
   {{0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0}, {-f[3], 0, 0, 0, 0, 0, 0}, 
    {(-10*f[3])/3, 0, 2*f[3], 0, -2*f[3], 0, 0}, {-9*f[3], -1/6*f[3], 
     (20*f[3])/3, -2*f[3], (-20*f[3])/3, 4*f[3], -2*f[3]}}}, 
  {1, ipi^2, F[1, 1], F[1, 1]^2, F[1, 3], F[1, 1]*F[1, 3], F[1, 3]^2}}}


==> anc/current.m <==
(* ::Package:: *)


<< "specialFunctions.m";


BeginPackage["current`"];

evalAllCur::usage = "Numerically evaluate off-shell amplitude currents.";
replX::usage = "Replace x_i with numerical values.";
replS::usage = "Replace s_{ij} with numerical values.";
toX::usage = "Map \{|i], |i>, s_{ij}\} -> x_i";

Begin["`Private`"];

s = Global`s;
spA = Global`spA;
spB = Global`spB;
F = Global`F;
zeta2 = Global`zeta2;
zeta3 = Global`zeta3;
ipi = Global`ipi;


(* momentum invariants and helicity spinors to momentum twistor variables (5 particle massless) *)
toX = {
  s[1, 2] -> ex[1], 
  s[2, 3] -> ex[1]*ex[2], 
  s[3, 4] -> (ex[1]*(ex[2] + ex[2]*ex[5] - ex[4]*ex[5] + ex[3]*ex[4]*ex[5]))/ex[4], 
  s[4, 5] -> ex[1]*ex[3], 
  s[1, 5] -> ex[1]*(-ex[2] + ex[3] + ex[4])*ex[5], 
  spA[1, 2] -> 1, 
  spA[1, 3] -> 1, 
  spA[1, 4] -> 1, 
  spA[1, 5] -> 1, 
  spA[2, 3] -> -ex[1]^(-1), 
  spA[2, 4] -> -((1 + ex[4])/(ex[1]*ex[4])), 
  spA[2, 5] -> -((1 + ex[5] + ex[4]*ex[5])/(ex[1]*ex[4]*ex[5])), 
  spA[3, 4] -> -(1/(ex[1]*ex[4])), 
  spA[3, 5] -> -((1 + ex[5])/(ex[1]*ex[4]*ex[5])), 
  spA[4, 5] -> -(1/(ex[1]*ex[4]*ex[5])), 
  spB[1, 2] -> -ex[1], 
  spB[1, 3] -> ex[1]*(1 + ex[2] - ex[3]), 
  spB[1, 4] -> ex[1]*(-ex[2] + ex[3] - ex[2]*ex[5] + ex[3]*ex[5] + ex[4]*ex[5]), 
  spB[1, 5] -> -(ex[1]*(-ex[2] + ex[3] + ex[4])*ex[5]), 
  spB[2, 3] -> ex[1]^2*ex[2], 
  spB[2, 4] -> ex[1]^2*(-ex[2] - ex[2]*ex[5] + ex[4]*ex[5]), 
  spB[2, 5] -> -(ex[1]^2*(-ex[2] + ex[4])*ex[5]), 
  spB[3, 4] -> ex[1]^2*(ex[2] + ex[2]*ex[5] - ex[4]*ex[5] + ex[3]*ex[4]*ex[5]), 
  spB[3, 5] -> -(ex[1]^2*(ex[2] - ex[4] + ex[3]*ex[4])*ex[5]),
  spB[4, 5] -> ex[1]^2*ex[3]*ex[4]*ex[5]
};


(* momentum twistor variables to traditional kinematics *)
fromX = {
  ex[1] -> s[1, 2],
  ex[2] -> s[2, 3] / s[1, 2],
  ex[3] -> s[4, 5] / s[1, 2],
  ex[4] -> -trp[1, 2, 3, 4] / s[1, 2] / s[3, 4],
  ex[5] -> -trp[1, 3, 4, 5] / s[1, 3] / s[4, 5]
};


helsCurInd = {"-+-", "-++"};


(* loop and sub-amplitude decomposition *)
structures = <|
  0 -> {"00"},
  1 -> {"00", "11"},
  2 -> {"00", "10", "11", "12", "21"}
|>;


(* load amplitude files *)
mainCur = <|Table[
  l -> <|Table[
    c -> <|Table[
      h -> Get @ FileNameJoin @ {
        "amplitudes",
        "a"<>ToString[l]<>"_"<>c<>"-"<>StringReplace[h, {"-" -> "m", "+" -> "p"}]<>"u.m"
      }
      ,{h, helsCurInd}
    ]|>
    ,{c, structures@l}
  ]|>
  ,{l, Keys@structures}
]|>;


(* functions to numerically evaluate kinematic variables *)
getMomSquared[mom_List]:=mom[[1]]^2-mom[[2]]^2-mom[[3]]^2-mom[[4]]^2;

dot4[q_List,i_Integer,j_Integer]:=
  q[[i,1]]*q[[j,1]]-q[[i,2]]*q[[j,2]]-q[[i,3]]*q[[j,3]]-q[[i,4]]*q[[j,4]];
  
evalTr[q_List,i1_Integer,i2_Integer,i3_Integer,i4_Integer]:=
  4*(dot4[q,i1,i2]*dot4[q,i3,i4]-dot4[q,i1,i3]*dot4[q,i2,i4]+dot4[q,i1,i4]*dot4[q,i2,i3]);
  
evalTr5[q_List,i1_Integer,i2_Integer,i3_Integer,i4_Integer]:=4*I*Sum[
  Signature[{mu,nu,ro,si}]*q[[i1]][[mu]]*q[[i2]][[nu]]*q[[i3]][[ro]]*q[[i4]][[si]],
  {mu,1,4},{nu,1,4},{ro,1,4},{si,1,4}
];

replTrp[q_List] := trp[i_,j_,k_,l_]:>(evalTr[q,i,j,k,l]+evalTr5[q,i,j,k,l])/2;

replS[q_List] := s[i__] :> getMomSquared@Total[q[[#]]&/@{i}];

replX[q_List]:= fromX /. replTrp[q] /. replS[q];


(* functions to numerically evaluate off-shell currents for sub-amplitudes *)

(* trees *)
evalCur[cur_, xvals_] := cur /. xvals;

evalCurFlip[cur_, xvals_] := Conjugate[{1, 1, 1, -1}*evalCur[cur, xvals]];

(* loops *)
evalCur[{{fdef_, ydef_}, {coeffs_, basis_}} ,sfvals_, xvals_] := Transpose[
  (coeffs /. (fdef /. (ydef /. xvals))) . (basis /. sfvals)
];

evalCurFlip[a_, sfvals_, xvals_] := #*{1, 1, 1, -1}& /@ 
  evalCur[a, sfvals, xvals /. Rule[x_,n_] :> x -> Conjugate[n]];


(* scale dependence restoring terms *)
deltaMu[{a1_, a2_, a3_, a4_, a5_}, {b1_, b2_, b3_, b4_}, muR_] := Module[
  {l1=Log[muR], l2, l3, l4},
  l2=l1^2;
  l3=l1^3;
  l4=l1^4;
  {
    0,
    b1 * a1 * l1,
    b1 * a2 * l1 + b2 * a1 * l2,
    b1 * a3 * l1 + b2 * a2 * l2 + b3 * a1 * l3,
    b1 * a4 * l1 + b2 * a3 * l2 + b3 * a2 * l3 + b4 * a1 * l4
  }
];

restoreMu[muR_][<|0 -> a0_, 1 -> a1_, 2 -> a2_|>] := <|
  0 -> a0,
  1 -> a1 + deltaMu[a1, {2, 2, 4/3, 2/3}, muR],
  2 -> a2 + deltaMu[a2, {4, 8, 32/3, 32/3}, muR]
|>;


(* numerically evaluate off-shell amplitude currents *)
evalAllCurHel[eval_, xN_, sfvals_, nl_][h_String] := h -> <|
  0 -> 1 / Sqrt[2] * eval[mainCur[0,"00",h], xN],
  1 -> -1 / Sqrt[2] * (
    eval[mainCur[1, "00", h], sfvals, xN] +
    nl * eval[mainCur[1, "11", h], sfvals, xN]
  ),
  2 -> 1 / Sqrt[2] * (
    eval[mainCur[2, "00", h], sfvals, xN] +
    nl * (
      eval[mainCur[2, "10", h], sfvals, xN] +
      eval[mainCur[2, "11", h], sfvals, xN] +
      eval[mainCur[2, "12", h], sfvals, xN]
    ) +
    nl^2 * eval[mainCur[2, "21", h], sfvals, xN]
  )
|>;

evalAllCurScaleless[xN_, sfvals_, nl_Integer] := {
  <|evalAllCurHel[evalCur, xN, sfvals, nl] /@ helsCurInd|>,
  <|evalAllCurHel[evalCurFlip, xN, sfvals, nl] /@ helsCurInd|>
};

evalAllCur[q_List, nl_Integer, muR_Real, digits_Integer] := Transpose /@ Map[
  restoreMu[muR],
  evalAllCurScaleless[replX@q, specialFunctions`evalF[replS@q, digits], nl],
  {2}
];


End[];
EndPackage[];


==> anc/evaluation.wl <==
(* ::Package:: *)

$dir = If[$FrontEnd=!=Null,NotebookDirectory[],DirectoryName[$InputFileName]];
SetDirectory[$dir];


<< "current.m";


(* ::Section:: *)
(*Evaluation code*)


(* "0 -> e^-(p1) e^+(p2) \gamma(p3) \mu^-(p4) \mu^+(p5)" phase weight factors *)
phase=<|
  "-+--+"->spB[2,5]/spB[1,3]/spB[3,4],
  "-+-+-"->spB[2,4]/spB[1,3]/spB[3,5],
  "-++-+"->spA[1,4]/spA[2,3]/spA[3,5],
  "-+++-"->spA[1,5]/spA[2,3]/spA[3,4]
|>;


(* independent helicities *)
helsInd = Keys@phase;


(* decay current $0 \to \gamma^* \mu^- \mu^+$ contracted with the projection basis q *)
decay=<|
  "-+"->{
    -spA[1, 4]*spB[1, 5],
    -spA[2, 4]*spB[2, 5],
    -spA[3, 4]*spB[3, 5],
    (-spA[1, 3]*spA[2, 4]*spB[1, 5]*spB[2, 3] + spA[1, 4]*spA[2, 3]*spB[1, 3]*spB[2, 5]) / s[1, 2]
   },
   "+-"->{
    -spA[1, 5]*spB[1, 4],
    -spA[2, 5]*spB[2, 4],
    -spA[3, 5]*spB[3, 4],
    (-spA[1, 3]*spA[2, 5]*spB[1, 4]*spB[2, 3] + spA[1, 5]*spA[2, 3]*spB[1, 3]*spB[2, 4]) / s[1, 2]
   }
|> / s[4, 5];


(* perform contraction of off-shell amplitude current with decay current to obtain 5-point amplitudes *)
loops = Range[0, 2];
init[] := <|# -> <||> & /@ loops|>;
evalAmp[q_List, nl_Integer, muR_Real, digits_Integer]:=Module[
  {
    xN = replX[q],
    mainCurN,
    mainCurNFlip,
    amp = init[],
    ampFlip = init[],
    decayN = <||>,
    decayNFlip = <||>,
    phaseX = <||>,
    phaseF = <||>
  },
  {mainCurN, mainCurNFlip} = evalAllCur[q, nl, muR, digits];
  
  Do[
    decayN[h] = decay[h] /. toX /. xN;
    decayNFlip[h] = Conjugate[{1,1,1,-1}*decayN[h]];,
    {h, {"-+", "+-"}}
  ];
  
  Do[
    phaseX[h] = phase[h] /. toX /. xN;
    phaseF[h] = phase[h] /. (f:(spA|spB))[i__] :> s[i] /. replS[q];

    Module[
      {
        h1 = StringTake[h,3],
        h2 = StringTake[h, {4, 5}]
      },
      
      Do[
        amp[l,h] = mainCurN[l,h1] . decayN[h2] / phaseX[h];
        ampFlip[l,h] = mainCurNFlip[l,h1] . decayNFlip[h2] / phaseX[h];

        ,{l, loops}
      ];
    ];

    ,{h, helsInd}
  ];
  
  {phaseF, amp, ampFlip}
];


bornFactor = (4 Pi alpha)^3 / 4;
loopFactor = alpha/(4 * Pi);
twoLoopFactor = (alpha/(4*Pi))^2;


(* perform helicity sums to obtain matrix elements (= amplitude squared) *)
evalME[q_List, nl_Integer, muR_Real, digits_Integer] := Module[
{Fvals,phaseF,amp,ampFlip,me=<||>},

{phaseF, amp, ampFlip} = evalAmp[q, nl, muR, digits];

me["00"] = bornFactor * Sum[
  phaseF[h] * (
    Abs[amp[0,h]]^2 +
    Abs[ampFlip[0,h]]^2
  )
  ,{h, helsInd}
];

me["01"] = bornFactor * loopFactor * Sum[
  phaseF[h] * 2 * (
    Re[Conjugate@amp[0,h] * amp[1,h][[;;3]]] +
    Re[Conjugate@ampFlip[0,h] * ampFlip[1,h][[;;3]]]
  )
  ,{h, helsInd}
];

me["11"] = bornFactor * twoLoopFactor * Sum[
  Module[
    {
      series = SeriesData[eps, 0, amp[1,h], -2, 3, 1],
      seriesConj = SeriesData[eps, 0, Conjugate@amp[1,h], -2, 3, 1],
      seriesFlip = SeriesData[eps, 0, ampFlip[1,h], -2, 3, 1],
      seriesFlipConj = SeriesData[eps, 0, Conjugate@ampFlip[1,h], -2, 3, 1],
      res
    },

    res = phaseF[h] * (
      seriesConj * series +
      seriesFlipConj * seriesFlip
    ) // Chop // Normal;

    Coefficient[res,eps,#]&/@Range[-4,0]
  ]
  ,{h, helsInd}
];

me["02"] = bornFactor * twoLoopFactor * Sum[
  phaseF[h] * 2 * (
    Re[Conjugate@amp[0,h] * amp[2,h]] +
    Re[Conjugate@ampFlip[0,h] * ampFlip[2,h]]
  )
  ,{h, helsInd}
];

me
]


(* ::Section:: *)
(*Demonstration*)


(* ::Subsection:: *)
(*Reference point*)


data = Import["reference_point.json", "RawJSON"];
(* ordering: 0 -> e^-(p1) e^+(p2) \gamma(p3) \mu^-(p4) \mu^+(p5) *)
q0 = data["p"];
muR = data["muR"];
nl = data["nl"];
a = data["alpha"];
r = data["me"];


t0=AbsoluteTime[];
me0=evalME[q0,nl,muR,16]/.alpha->a;
Print["Took ", AbsoluteTime[]-t0, "s"];


(* born *)
me0["00"]


(* one loop *)
SeriesData[eps, 0, me0["01"], -2, 1, 1]


(* one loop squared *)
SeriesData[eps, 0, me0["11"], -4, 1, 1]


(* two loop *)
SeriesData[eps, 0, me0["02"], -4, 1, 1]


(* compare to reference results *)
Table[
  me0[x] / r[x]
  ,{x, {"00", "01", "11", "02"}}
]//Chop


(* dimension scaling test *)
me0scaled=evalME[q0*2,1,2.*2,16]/.alpha->a;
Table[
  4*me0scaled[x]/me0[x]
  ,{x, {"00", "01", "11", "02"}}
]//Chop


(* ::Subsection:: *)
(*Cross-check 1*)


(* cross-check point 1 *)
(* 0 -> e^+(p1) \mu^+(p2) e^-(p3) \mu^-(p4) \gamma(p5) *)
q1r = {
  {-158.11388300841895, 0, 0, -158.11388300841895},
  {-158.113883008419, 0, 0, 158.113883008419}, 
  {138.79740434074432, -86.67897451317037, 39.35460867506775, 101.00836403538823}, 
  {129.99619677356793, 42.4778619262123, -53.71642074997865, -110.49519701589341}, 
  {47.434164902525694, 44.201112586958075, 14.361812074910901, 9.486832980505136}
};
(* map to: 0 -> e^- e^+ \gamma \mu^- \mu^+ *)
q1 = q1r[[{3,1,5,4,2}]];


(* mcmule cross-check values 1 *)
xc1params = {alpha->1,muR->1.,nl->0};
xc1me00 = 159.44450720877845;
xc1me01 = {
  -50.75276294225685,
  400.36224951332434,
  -1617.266721083134
};
(* to account for prefactor difference: ours = E^(EulerGamma eps); theirs = Gamma[1-eps] *)
xc1me01[[3]] = xc1me01[[3]] - Zeta[2]/2 * xc1me01[[1]];


me1=evalME[q1,0,1.,16];


me1["00"]/xc1me00/.xc1params (* born *)
me1["01"][[1]]/xc1me01[[1]]/.xc1params (* one loop double pole *)
me1["01"][[2]]/xc1me01[[2]]/.xc1params (* one loop single pole *)
(* to account for scheme difference: ours=tHV; theirs=FDH *)
me1["01"][[3]]/(xc1me01[[3]]-2*me1["00"]*loopFactor)/.xc1params (* one loop finite part *)


(* ::Subsection:: *)
(*Cross-check 2*)


(* cross-check point 2 *)
(* 0 -> e^+(p1) \mu^+(p2) e^-(p3) \mu^-(p4) \gamma(p5) *)
q2r = {
  {-158.11388300841895, 0, 0, -158.11388300841895},
  {-158.113883008419, 0, 0, 158.113883008419}, 
  {122.06391768249948, 97.65777148603496, -21.512477703060043, -69.99837834876408}, 
  {99.29551852928712, -53.04800735081281, 82.91255053526316, 13.077380465733185}, 
  {94.86832980505139, -44.60976413522215, -61.40007283220312, 56.92099788303084}
};
(* map to: 0 -> e^- e^+ \gamma \mu^- \mu^+ *)
q2 = q2r[[{3,1,5,4,2}]];


(* mcmule cross-check values 2 *)
xc2params = {alpha->1,muR->1.,nl->0};
xc2me00 = 6.3120691155826965;
xc2me01 = {
  -2.009194001765347,
  19.116039350964048,
  -93.75019307191431
};
(* to account for prefactor difference: ours = E^(EulerGamma eps); theirs = Gamma[1-eps] *)
xc2me01[[3]] = xc2me01[[3]] - Zeta[2]/2 * xc2me01[[1]];


me2=evalME[q2,0,1.,16];


me2["00"]/xc2me00/.xc2params (* born *)
me2["01"][[1]]/xc2me01[[1]]/.xc2params (* one loop double pole *)
me2["01"][[2]]/xc2me01[[2]]/.xc2params (* one loop single pole *)
(* to account for scheme difference: ours=tHV; theirs=FDH *)
me2["01"][[3]]/(xc2me01[[3]]-2*me2["00"]*loopFactor)/.xc2params (* one loop finite part *)





==> anc/ginac/Makefile <==
CXX=g++
CXXFLAGS=-std=c++17 -O2
GINAC_INC=$(shell pkg-config --cflags ginac)
GINAC_LIB=$(shell pkg-config --libs ginac)

geval: geval.o
	$(CXX) $(GINAC_LIB) -o $@ $<

geval.o: geval.cpp
	$(CXX) $(CXXFLAGS) $(GINAC_INC) -c -o $@ $<

clean:
	rm -f geval *.o


==> anc/ginac/geval.cpp <==
#include <cstdlib>
#include <filesystem>
#include <fstream>
#include <iostream>
#include <string>

#include <ginac/ginac.h>

namespace fs = std::filesystem;

int main(int argc, char* argv[])
{
	if (argc != 4) {
		std::cerr << "Error! Usage: ./geval <input file> <output file> <number_of_digits>" << std::endl;
		return EXIT_FAILURE;
	}

	const fs::path infilename { argv[1] }, outfilename { argv[2] };

	if (!fs::exists(infilename)) {
		std::cerr << "Unable to open file: " << argv[1] << std::endl;
		return EXIT_FAILURE;
	}

	std::ifstream infile { infilename };

	std::ofstream outfile { outfilename };

	GiNaC::Digits = std::atoi(argv[3]);

	std::string line;
	GiNaC::parser reader;

	outfile << '{' << '\n';

	while (std::getline(infile, line)) {
		const GiNaC::ex input { reader(line) };
		const GiNaC::ex result { GiNaC::evalf(input) };
		outfile << result << ',' << '\n';
	}

	outfile << "Nothing" << '\n'
					<< '}';
}


==> anc/mi2func/README.md <==
# Expansion of master integrals to special functions

## Map from master integrals to special functions

In this folder, we provide the expressions of the pure master integral bases defined in `pure_mi_bases/` in terms of our basis of special functions. We consider all 3! permutations of the external on-shell legs, so that our results can be used for computing any massless one/two-loop four-point amplitude with a single external off-shell leg. Note that the **mzz** and **zmz** "penta-triangle" families (`t421MZZZ` and `t421ZMZZ` - see `pure_mi_bases/README.md` for an explanation of the notation) are not provided, since their top sector does not appear in amplitude computations and their subsectors can be mapped onto other topologies. The permuted bases are obtained from the 'ordered' bases given in `pure_mi_bases/` by permuting the kinematic prefactors and updating the family labels accordingly. In the list below, we provide the permutations of the external momenta which need to be applied to the ordered bases. The list covers all possible permutations of the massless external legs:

1. `t331ZZZMp1234`: `{p1 -> p1, p2 -> p2, p3 -> p3, p4 -> p4}`
2. `t331ZZZMp1324`: `{p1 -> p1, p2 -> p3, p3 -> p2, p4 -> p4}`
3. `t331ZZZMp2134`: `{p1 -> p2, p2 -> p1, p3 -> p3, p4 -> p4}`
4. `t331ZZZMp2314`: `{p1 -> p2, p2 -> p3, p3 -> p1, p4 -> p4}`
5. `t331ZZZMp3124`: `{p1 -> p3, p2 -> p1, p3 -> p2, p4 -> p4}`
6. `t331ZZZMp3214`: `{p1 -> p3, p2 -> p2, p3 -> p1, p4 -> p4}`
7. `t421MZZZp4123`: `{p4 -> p4, p1 -> p1, p2 -> p2, p3 -> p3}`
8. `t421MZZZp4132`: `{p4 -> p4, p1 -> p1, p2 -> p3, p3 -> p2}`
9. `t421MZZZp4213`: `{p4 -> p4, p1 -> p2, p2 -> p1, p3 -> p3}`
10. `t421MZZZp4231`: `{p4 -> p4, p1 -> p2, p2 -> p3, p3 -> p1}`
11. `t421MZZZp4312`: `{p4 -> p4, p1 -> p3, p2 -> p1, p3 -> p2}`
12. `t421MZZZp4321`: `{p4 -> p4, p1 -> p3, p2 -> p2, p3 -> p1}`
13. `t421ZMZZp1423`: `{p1 -> p1, p4 -> p4, p2 -> p2, p3 -> p3}`
14. `t421ZMZZp1432`: `{p1 -> p1, p4 -> p4, p2 -> p3, p3 -> p2}`
15. `t421ZMZZp2413`: `{p1 -> p2, p4 -> p4, p2 -> p1, p3 -> p3}`
16. `t421ZMZZp2431`: `{p1 -> p2, p4 -> p4, p2 -> p3, p3 -> p1}`
17. `t421ZMZZp3412`: `{p1 -> p3, p4 -> p4, p2 -> p1, p3 -> p2}`
18. `t421ZMZZp3421`: `{p1 -> p3, p4 -> p4, p2 -> p2, p3 -> p1}`
19. `t421ZZZMp1234`: `{p1 -> p1, p2 -> p2, p3 -> p3, p4 -> p4}`
20. `t421ZZZMp1324`: `{p1 -> p1, p2 -> p3, p3 -> p2, p4 -> p4}`
21. `t421ZZZMp2134`: `{p1 -> p2, p2 -> p1, p3 -> p3, p4 -> p4}`
22. `t421ZZZMp2314`: `{p1 -> p2, p2 -> p3, p3 -> p1, p4 -> p4}`
23. `t421ZZZMp3124`: `{p1 -> p3, p2 -> p1, p3 -> p2, p4 -> p4}`
24. `t421ZZZMp3214`: `{p1 -> p3, p2 -> p2, p3 -> p1, p4 -> p4}`
25. `t322MZZZp4123`: `{p4 -> p4, p1 -> p1, p2 -> p2, p3 -> p3}`
26. `t322MZZZp4132`: `{p4 -> p4, p1 -> p1, p2 -> p3, p3 -> p2}`
27. `t322MZZZp4213`: `{p4 -> p4, p1 -> p2, p2 -> p1, p3 -> p3}`
28. `t322MZZZp4231`: `{p4 -> p4, p1 -> p2, p2 -> p3, p3 -> p1}`
29. `t322MZZZp4312`: `{p4 -> p4, p1 -> p3, p2 -> p1, p3 -> p2}`
30. `t322MZZZp4321`: `{p4 -> p4, p1 -> p3, p2 -> p2, p3 -> p1}`
31. `t322ZZZMp1234`: `{p1 -> p1, p2 -> p2, p3 -> p3, p4 -> p4}`
32. `t322ZZZMp1324`: `{p1 -> p1, p2 -> p3, p3 -> p2, p4 -> p4}`
33. `t322ZZZMp2134`: `{p1 -> p2, p2 -> p1, p3 -> p3, p4 -> p4}`
34. `t322ZZZMp2314`: `{p1 -> p2, p2 -> p3, p3 -> p1, p4 -> p4}`
35. `t322ZZZMp3124`: `{p1 -> p3, p2 -> p1, p3 -> p2, p4 -> p4}`
36. `t322ZZZMp3214`: `{p1 -> p3, p2 -> p2, p3 -> p1, p4 -> p4}`
37. `t4ZZZMp1234`: `{p1 -> p1, p2 -> p2, p3 -> p3, p4 -> p4}`
38. `t4ZZZMp1324`: `{p1 -> p1, p2 -> p3, p3 -> p2, p4 -> p4}`
39. `t4ZZZMp2134`: `{p1 -> p2, p2 -> p1, p3 -> p3, p4 -> p4}`
40. `t4ZZZMp2314`: `{p1 -> p2, p2 -> p3, p3 -> p1, p4 -> p4}`
41. `t4ZZZMp3124`: `{p1 -> p3, p2 -> p1, p3 -> p2, p4 -> p4}`
42. `t4ZZZMp3214`: `{p1 -> p3, p2 -> p2, p3 -> p1, p4 -> p4}`

This folder contains three types of files which define the map from master integrals to special functions:

1. `fam_mis.m`: a list of master integrals within a given family, for all 3! permutations of the massless external legs,
2. `fam_mi2funcmatrix.m`: a matrix encoding the expansion of the master integrals onto monomials of special functions `F[w,i]`$=F^{(w)}_i$, as well as `ipi`$=\mathrm{i} \pi$, `zeta3`$=\zeta_3$ and `1`. The matrix entries are Laurent polynomials in the dimensional regulator `eps`$=\epsilon$ only, from $\epsilon^{-2 L}$ to $\epsilon^{4-2 L}$, where $L$ is the loop order, and with constant rational coefficients,
3. `fam_funcmonomials.m`: a list of the monomials described above.

For each family `fam`, the expansion of the master integrals `mis` onto special functions can be obtained through matrix multiplication. In Mathematica this can be achieved by:

```mma
Thread[mis -> mi2funcmatrix . funcmonomials]
```

## Map from special functions to MPLs, logarithms, and constants

The special functions can be evaluated through their expression in terms of MPLs, logarithms, and constants (zeta functions $\zeta_2$ and $\zeta_3$).
We include two versions of this mapping:

* `all_funcbasis_to_MPLs_matrix.m`: the complete map for four-point one-external-mass scattering,
* `reduced_funcbasis_to_MPLs_matrix.m`: the subset required for $0\to\ell\bar\ell\gamma\gamma^*$.

The format of these files is:

```mma
{Fs, matrix, monos, indices, MPLs, logs, constants}
```

where:

* `Fs` is a list of the special functions,
* `matrix` is a matrix that expresses the special functions in terms of MPLs, logarithms, and constants through:

    ```mma
    Thread[Fs -> matrix . monos]
    ```

* `monos` is a list of monomials of MPLs, logarithms, and constants,
* `indices` is is a list of replacement rules from the MPL index labels to their values in terms of kinematic variables,
* `MPLs` is a list of the MPLs used,
* `logs` is a list of the logarithms used,
* `constants` is a list of replacement rules from the labels of the constants to their values.

An example of the usage of these files is given in `../specialFunctions.m`.


==> anc/mi2func/all_funcbasis_to_MPLs_matrix.m <==
{{F[1, 1], F[1, 2], F[1, 3], F[1, 4], F[2, 1], F[2, 2], F[2, 3], F[3, 1], 
  F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], F[3, 9], 
  F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 15], F[3, 16], 
  F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 1], F[4, 2], F[4, 3], F[4, 4], 
  F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], F[4, 10], F[4, 11], F[4, 12], 
  F[4, 13], F[4, 14], F[4, 15], F[4, 16], F[4, 17], F[4, 18], F[4, 19], 
  F[4, 20], F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], 
  F[4, 27], F[4, 28], F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], 
  F[4, 34], F[4, 35], F[4, 36], F[4, 37], F[4, 38], F[4, 39], F[4, 40], 
  F[4, 41], F[4, 42], F[4, 43], F[4, 44], F[4, 45], F[4, 46], F[4, 47], 
  F[4, 48], F[4, 49], F[4, 50], F[4, 51], F[4, 52], F[4, 53], F[4, 54], 
  F[4, 55], F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 61], 
  F[4, 62], F[4, 63], F[4, 64], F[4, 65], F[4, 66], F[4, 67]}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {-1, 0, 0, -2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 7/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -7/2, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 9/2, 
   0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 3, 0, -9/4, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 3/2, 0, 0, -1/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/2, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 3, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -5/2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, 0, 5/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -5/4, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 3/2, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -3, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 3, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 3/2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3/2, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4, -1, 2, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, -3, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 1, 0, 
   1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, -1/4, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 5/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 0, -3, 0, 0, 0, -3, -9/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 3, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, -1/2, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 3, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 
   -1/2, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
   -1/3, 0, 0, 0, 0, 0, -9/2, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   3, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 
   0, -9/4, 0, 0, 0, 0, -9/4, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 3/2, -3, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3/2, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 
   0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 1/2, -1/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/2, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 
   -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 
   0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -2, -2, 0, -1, -1, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, -1, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 7/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -7/2, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/3, 0, 0, 1, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/3, 0, 0, 
   0, -7/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 1/2, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/2, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3/2, 0, -3, 0, 0, 3, 3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 
   0, 3/4, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   9/2, 0, 3, -3, -3, -3, 3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 
   -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 
   0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3/2, 0, 0, 3, 0, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 3/2, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   3, 0, 9/2, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -9/2, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 9/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 
   0, 0, 0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 
   0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -14/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 2, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -2, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 
   0, 0, 2, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, -14/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, -2, -2, 0, 2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, -2, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 1, 0, 2, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 1, 0, 2, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, -2, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, 0, -14/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/3, 0, 0, 1, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1/3, 
   0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -4361/80, 0, 0, -5, 31/2, 0, 3, 0, 3, 0, 0, -6, 0, 0, 4, -28, 18, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, -12, -22, -18, 0, 0, -31, 6, 0, -9, 
   -18, 0, -30, 0, 14, 10, 14, 14, -4, 0, 0, -14, -6, 0, 0, 0, 0, 155/3, 0, 
   0, 0, -4, -12, -18, -30, 0, 0, -24, 0, 0, -41/4, 4, -6, 0, 0, 1/12, 0, 0, 
   -17, 0, 0, 0, 0, -22, -12, 0, -5, -6, -18, 14, 10, 14, -2, 0, -14, -10, 0, 
   0, -21/2, -2, -12, 0, 12, 0, -1, 0, 25/4, 21/2, -6, 0, 6, 0, -3/2, 0, -1, 
   -1/4, 0, 0, 155/3, 0, 0, 0, 0, 0, -12, 0, -5, -6, -8, -14, -26, 0, 0, 0, 
   0, 0, -41/2, 6, -12, 0, 0, 0, 1/3, 0, 7/2, -2, 6, -6, 0, 14, 0, 0, -7, 0, 
   8, -23/6, 0, -41/4, 3, -6, 0, 0, 0, 1/2, 0, -7, 4, 0, 1/3, -7/3, 1/12, 0, 
   -33, 0, 42, 18, 42, 9, 0, -14, 30, 30, -8, -28, 6, -14, 20, -14, 6, 14, 7, 
   -9/2, -9/2, 0, 0, 155/3, 0, 0, 0, 0, -4, 0, -18, -12, 6, 0, 6, 0, 0, 18, 
   30, 0, 0, 0, 0, -41/2, 8, 0, 0, 0, 0, 1/3, 0, -21/2, -2, 0, 0, 18, 0, 0, 
   -3, 0, -3, -1, 0, -41/2, 6, 0, 0, -6, 0, 0, 1, 0, -14, 8, 0, 1, -7, 1/3, 
   0, 27, 0, 6, -18, 0, 0, 6, 0, 12, 6, 0, 12, -6, 6, 0, -15, -3, -3, 3/2, 0, 
   -41/4, 4, 0, 0, 0, 0, 1/2, 0, -3, -3/2, 0, 1, -7, 1/2, 0, 6, 6, 6, -15/2, 
   0, 1/3, -1, 1/3, 2, 1/12, 0, 0, -14, 0, 0, 0, -26, 0, -12, 12, 12, 2, -10, 
   0, 0, -9/2, 4, -12, 12, 0, -1, 0, 19/2, 18, 6, 2, 12, 0, -3, 0, -3, -1, 0, 
   11/2, 8, 0, 10, 0, 0, -3, 0, 2, -9, 0, -3, 1, -1, -12, -12, 0, -9/2, 4, 
   -6, -12, 0, 0, -3, 0, -6, -3, 0, -6, 8, -3, 0, 12, -6, 0, 6, 0, -3, -3, 
   -3, 6, -1, 0, 7/4, 6, -3, 6, 0, -3/2, 0, -3, -3/2, 0, -3, -2, -3/2, 0, -3, 
   -3, 0, 3, -3/2, 0, -1, -1, -1, -1, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -347/10, 0, 0, -41, 0, 0, 0, 0, 0, 0, 0, -6, 0, -6, 36, 0, 36, 0, 4, 3, 
   -6, 7/2, 0, 0, 0, 0, 0, 0, 0, 0, -41, 0, -44, 0, 0, 0, -41, 6, 6, 0, -36, 
   0, -18, 6, 0, 10, 0, 0, 8, 16, 26, 0, 4, 14, 3, 0, 0, 14, 0, 0, 0, 14, 0, 
   -14, 0, 0, 0, -20, -6, 0, 4, 8, 0, -4, 0, 0, 0, 0, -155/3, 0, 0, 0, 0, 5, 
   0, 0, 5, 0, -12, 0, 10, 0, 4, 26, 0, -10, -17, 0, 12, 0, 0, 0, 6, 0, -4/3, 
   0, 29/2, 17/2, 0, 0, 3, 0, -2, 0, -4/3, -1/3, 0, 0, 155/3, 0, 0, 0, 0, 36, 
   0, 0, 39, 0, -12, 0, -26, -10, -16, 8, 0, 0, -12, -14, 0, 0, 8, 0, 4/3, 0, 
   12, -22, 0, -6, -6, 0, -10, 0, -4, 0, 11, -17/6, 0, -6, -7, 0, 0, 4, 0, 2, 
   0, -4, 11/2, 0, 4/3, -4/3, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, 0, 0, 0, 14, 0, -14, 0, 6, 6, 6, 6, 
   0, 36, 18, -6, -8, 0, 0, 8, 16, 0, 0, -8, 0, 0, 0, 12, 0, 0, 0, 12, 0, 0, 
   -4, 0, -4, -4/3, 0, -12, -14, 0, 0, 12, 2, 0, 4, 0, -8, 11, 0, 4, -4, 4/3, 
   0, 0, 0, 0, -36, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 8, 0, 
   0, -4, 0, 0, 0, -4, -2, 0, 4, -4, 2, 0, 0, 0, 0, 0, 0, 0, -4/3, 4/3, 0, 0, 
   0, 0, -146/3, 0, 0, 0, 1, 12, -2, 36, 6, -4, -10, -17, 0, 18, 6, 0, 6, 0, 
   -4/3, 0, 26, 14, 12, -4, 6, 0, -4, 0, -4, -4/3, 0, 14, -12, 12, 10, 0, 0, 
   0, 0, 8, -6, 0, 0, 4, 0, -36, -36, 0, 18, 6, -6, -6, 0, 0, -4, 0, -8, -4, 
   0, 0, 14, 0, 0, 0, -12, -12, 18, 0, -4, -4, 0, 0, -4/3, 0, 10, 4, 3, 3, 0, 
   -2, 0, -4, -2, 0, 0, 1, 0, 0, -4, -4, 3, -3, -2, 0, -4/3, -4/3, 0, -4/3, 
   -1/3, 0, 0, -7, 12, -4, -6, -16, -14, -3, -6, 6, 0, -4, -6, -16, 10, 0, 4, 
   0, 4, 4/3, 10, 10, 0, 0, -8, 1, -4, -6, -6, 6, 0, 0, 8, 4, -2, 4, 0, -4, 
   -6, 6, 10, 0, 4, 0, 8, 4, 0, -8, 2, -4, 0, 8, 8, -2, -6, 4, 0, 4, 4, -4, 
   4, 4/3, -3/2, 3/2, 0, -3, -3/2, 0, 0, 0, -3, -3, 0, 0, -3/2, -1/2, -1/2}, 
  {0, 0, 0, 0, -21, -17/2, 0, 17, 16, 7/2, 4, 4, 10, 36, 0, 4, 4, 10, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -58, 4, -38, 14, -8, 18, -7, -10, 0, 3, 
   6, 16, 0, 0, 6, -6, 6, 6, 0, 0, 36, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 20, 
   -20, 6, -6, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 13, 0, 0, 0, 0, 40, 
   -8, 18, 13, 0, 0, 6, -6, 6, 0, 36, -6, 0, 0, 0, -6, 2, -8, 0, 0, 0, 0, 0, 
   -19/2, -11/2, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 53/3, 0, 0, 0, 0, 22, 8, -26, 
   33, 0, -6, 10, 0, 0, -12, 0, 0, 0, -4, -6, 8, 0, 0, 0, 4/3, 0, 10, -16, 
   -8, -10, -12, -10, 0, 0, 0, 0, -1, 3/2, 0, -2, -3, 4, 0, 0, 0, 2, 0, 0, 
   -1/2, 0, 4/3, 0, 1/3, 0, -13, 0, -14, -14, 2, -3, -16, -6, 6, 6, 10, 4, 0, 
   -6, -10, 10, 0, -10, -5, 3/2, 3/2, 0, 0, -53/3, 0, 0, 0, 0, 30, -10, -4, 
   -17, -6, 0, -10, 0, -12, 26, 0, 0, 0, 0, 0, 4, -8, 6, 0, 0, 0, -4/3, 0, 
   14, 2, 0, -12, 0, 0, 0, -4, 0, -4, -4/3, 0, 0, -16, 0, 16, 16, 0, 0, 0, 0, 
   8, 0, 0, 0, 4, 0, 0, -14, -16, 10, -10, 0, 0, 4, 0, 8, 4, 0, -8, 8, -4, 0, 
   -3, 0, 0, -1/2, 0, 2, -4, 3, 0, 0, 0, -2, 0, -4, -2, 0, 0, 4, 0, 0, 4, 4, 
   -4, -3/2, 0, -4/3, -4/3, 0, 4/3, -1/3, 0, 0, 0, 0, 0, 0, 20, -20, 6, -6, 
   0, 0, 0, 0, 0, 0, 8, -8, 0, 0, 0, 0, -6, 2, -8, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4, -6, 8, 0, 0, 0, 4, 0, 0, -1, 0, 4, 0, 4/3, 6, 6, 0, 4, -8, 6, 0, 0, 0, 
   -4, 0, -8, -4, 0, 0, 8, 0, 0, 8, 8, -8, -3, 0, -4, -4, 0, 4, -4/3, 0, 0, 
   4, -4, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2, 0, -4, -4, 0, 4, -2, 0, 0, 0, 4/3, 
   -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, -5/8, 0, 0, 12, -3, 0, -17, -18, -2, 0, 0, 6, -4, 
   0, -18, -6, -24, 0, -3, -1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -12, 12, 18, 
   -6, -4, -4, 33, -6, 0, 1, 6, -18, 14, 0, -6, -10, -6, -6, -12, -2, -8, 6, 
   4, 8, 4, 0, 0, 20/3, 0, 0, 0, -24, 12, 18, 2, -4, -4, 24, -4, 0, -13/2, 
   -6, 6, 2, 0, 5/6, 0, 0, 31, 0, 0, 0, 0, 3, 8, -4, 3, 0, 8, -6, -10, -6, 
   -8, -8, 6, 10, -5, 0, 3, 0, 8, -4, -10, 0, 2, 0, -9, -21/2, 4, -2, -5, 0, 
   3, 0, 2, 1/2, 0, 0, -76/3, 0, 0, 0, 0, -9, -8, 0, -33, 0, -2, -12, 26, 2, 
   2, -16, 0, 0, -13, 6, -8, 0, 0, 0, -2/3, 0, 3, 18, 10, 6, 0, 12, 10, 0, 6, 
   0, -9, 7/2, 0, -13/2, 9/2, -5, -4, -1, 0, -4, 0, 6, -9/2, 0, -11/3, 2, 
   -25/24, 0, 7, 0, 18, 6, 0, -1, 18, 6, -2, -2, -12, -6, 0, 6, 12, -12, 0, 
   12, 6, 1/2, 1/2, 0, 0, 20/3, 0, 0, 0, 0, -24, 0, 18, 8, -6, 0, -6, 0, 0, 
   -42, -14, 0, 16, 0, 0, -13, -12, 0, 4, 0, 0, 10/3, 0, 3, 0, 0, 0, -8, -8, 
   0, 6, 0, 6, 2, 0, -13, 6, 0, 0, -10, 0, 0, -2, 0, 12, -9, 0, -8, 6, -11/3, 
   0, 15, 18, -4, 24, 0, 0, -6, 0, -8, -4, 0, 8, -10, 5, 0, 1, 0, 0, -1/6, 0, 
   -13/2, -6, 0, 2, 0, 0, 5, 0, 6, 3, 0, -2, 6, -4, 0, -6, -4, 4, 1/2, 0, 
   10/3, 2, -2/3, -2, 5/6, 0, 0, 16, 0, 0, 0, -5, 0, 10, -6, -6, 4, 10, -5, 
   0, -3, -6, 12, -10, 0, 2, 0, -15, -18, 0, 4, -10, 0, 6, 0, 6, 2, 0, -3, 
   16, 0, -10, 8, 0, 2, 0, -4, 8, 0, 0, -6, -1/3, 6, 6, 0, -3, -6, 6, 6, -8, 
   0, 6, 0, 12, 6, 0, 4, -10, 4, 0, -12, 0, 0, -3, 0, 6, 6, 2, -6, 2, 0, 
   -9/2, -6, 3, -5, 0, 3, 0, 6, 3, 0, 2, 1, 0, 0, 6, 6, -1, -3, 3, 0, 2, 2, 
   2/3, 2, 1/2, 0, 0, -2, 0, -10, 0, 2, -8, -4, -4, 4, 0, 3, 4, 2, 6, 0, -2, 
   0, -2, -2/3, -2, -2, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 
   0, 6, 0, -2, 0, -4, -2, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 
   -2/3, -2, 2, 0, -2, -1, 0, 0, 0, -2, -2, 0, 0, -1, -2/3, -2/3}, 
  {0, 449/40, 0, 0, 12, 8, 0, -2, 0, -1, 1, 1, -6, -8, 6, -2, 0, -2, 0, -7, 
   -10, 6, -1, 0, 0, 0, 0, 0, 0, 0, 0, 37, 0, 14, 0, 4, -21, -23, 6, -6, 0, 
   2, 0, 10, -6, 0, 10, 0, 0, 10, -18, -38, 0, 12, -6, 1, 0, 0, -22/3, 0, 0, 
   0, 2, 8, -6, 0, 4, 6, -12, 2, 0, 1/2, -4, 0, 6, 0, -1/6, 0, 0, -3, 0, 0, 
   0, 0, -22, 0, -21, -7, 0, 0, 0, 10, 0, 8, -38, 0, -12, 6, 0, -14, -14, 0, 
   6, 12, 0, 0, 0, 17/2, 17/2, 0, 3, 6, 0, 0, 0, 0, 0, 0, 0, -40/3, 0, 0, 0, 
   0, -18, 0, 25, -4, 0, 0, 0, 0, 12, 10, 8, 0, 0, 9, 8, 0, -2, -8, 0, -2/3, 
   0, -16, 0, 0, 1, -2, 0, 4, 0, -4, 0, 9, -23/6, 0, 13/2, 4, 0, 5/2, -5, 0, 
   -1, 0, -6, 3, 0, -2/3, -7/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16/3, 0, 0, 0, 0, 8, 4, 6, 2, 6, -6, 6, 
   -6, 8, -2, -10, 6, -8, 0, 0, 9, 4, -4, -4, 8, 0, -2/3, 0, -15, -16, 0, 8, 
   0, 8, 0, 2, 0, 2, 2/3, 0, 9, 6, 0, -8, 0, -2, 0, 2, 0, -12, 9, 0, 4, -6, 
   5/3, 0, 0, 0, 0, 2, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 
   2, -2, -2, 4, 0, -1, 0, 2, 1, 0, 2, -6, 2, 0, 0, 0, 0, 0, 0, -2/3, 2/3, 
   2/3, 0, -1/6, 0, 0, 8, 0, 0, 0, -19, 8, -15, -2, -10, -2, -12, 6, 0, -6, 
   -6, -4, 12, 0, 0, 0, 15, 15, 0, -2, 12, 0, 0, 0, 0, 0, 0, -10, 6, 0, -8, 
   -8, 0, -2, 0, 2, -19/2, 0, -3, 3/2, -7/6, 2, 2, 0, -9, -10, -6, 10, 8, 0, 
   2, 0, 4, 2, 0, -4, 10, -4, 0, 4, 0, 0, -1, 0, 2, 2, -2, 2, 2/3, 0, 4, 4, 
   5, 6, 0, 0, 0, 0, 0, 0, -2, -6, -3/2, 0, 2, 2, 5, -5, 1, 0, 0, 0, -2/3, 
   2/3, 0, 0, 0, 5, -12, -6, 6, 18, 6, -1, 2, -2, 0, 7, 10, 18, -4, 0, -6, 0, 
   -6, -2, -12, -12, 0, 0, 8, -2, 5, 6, 6, -6, 0, 0, -8, -4, 2, -4, 0, 7, 10, 
   -6, -4, 0, -6, 0, -12, -6, 0, 8, -4, 5, 0, -8, -8, 2, 6, -4, 0, -6, -6, 4, 
   -4, -2, -1/2, 1/2, 0, 1, 1/2, 0, 0, 0, 1, 1, 0, 0, 1/2, -1/6, -1/6}, 
  {0, -11/2, 0, 0, -9/2, -9/2, 0, 1, 0, 1/2, 4, 4, 6, -1, -2, -1, 0, -1, 0, 
   2, 7, -2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -20, 0, -3, 0, -2, 4, 11/2, -6, 2, 
   0, 1, 0, 2, 2, 0, -2, 0, 0, -6, 8, 13, 0, 0, 8, 2, 0, 0, 7, 0, 0, 0, 4, 4, 
   -3, 0, -2, -6, -4, -4, 0, -1, -1, 0, 0, 0, 0, 0, 0, -5/2, 0, 0, 0, 0, -2, 
   0, 4, 1/2, 0, 0, 0, -2, 0, -6, 13, 0, -2, -5, 0, 5, 5, 0, -6, 2, 0, 0, 0, 
   -9/4, -9/4, 0, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14, 0, -6, -1, 
   0, 0, 0, 8, -6, -6, -8, 0, 0, 0, -6, 0, 4, 4, 0, 0, 0, 3/2, 7, 0, 0, 0, 0, 
   0, 0, 1, 0, -7/2, 13/12, 0, 0, -3, 0, 2, 2, 0, 0, 0, 1, -7/4, 0, 0, 1/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   7, 0, 0, 0, 0, 7, 2, 0, -1, -6, 2, -6, 2, -2, -1, -2, -2, 8, 0, 0, -2, -2, 
   -2, 2, -4, 0, 0, 0, 4, 4, 0, -2, 0, -6, 0, 0, 0, 0, 0, 0, 0, -8, 0, 2, 0, 
   2, 0, 0, 0, 4, -3, 0, 0, 2, 0, 0, 0, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 1, -2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 3, -10, -2, -1, -2, 0, -2, 
   -5, 0, 2, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 
   6, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 1, 0, -2, -2, 6, 2, -6, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, -2, 0, 0, -1/2, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 4, -2, -2, 
   -8, -8, -2, -4, 4, 0, -2, -4, -8, 6, 0, 0, 0, 0, 0, 6, 6, 0, 0, -4, 1, -2, 
   -2, -2, 2, 0, 0, 4, 2, -2, 2, 0, -2, -4, 2, 6, 0, 0, 0, 0, 0, 0, -4, 2, 
   -2, 0, 4, 4, -2, -2, 2, 0, 0, 0, -2, 2, 0, -1, 1, 0, -2, -1, 0, 0, 0, -2, 
   -2, 0, 0, -1, -1/3, -1/3}, {0, -149/40, 0, 0, -15, -15, 0, 0, 0, 0, 0, 0, 
   6, 0, -6, 0, 0, 0, 0, 4, 15, -6, -5/2, 0, 0, 0, 0, 0, 0, 0, 0, -45, 0, 0, 
   0, 0, 0, 45, -6, 6, 0, 0, 0, -6, 6, 0, -10, 0, 0, -32, 16, 26, 0, -8, 14, 
   3, 0, 0, 22/3, 0, 0, 0, 6, 0, 6, 0, 0, 0, 12, -6, 0, -5/2, 0, 0, -4, 0, 
   1/6, 0, 0, -13/3, 0, 0, 0, 0, -3, 0, 0, -9, 0, 0, 0, -10, 0, -16, 26, 0, 
   10, -5, 0, 11, 12, 0, 0, -10, 0, -2/3, 0, -5, -9/2, 0, 0, -5, 0, -1, 0, 
   -2/3, -1/6, 0, 0, -31/3, 0, 0, 0, 0, 36, 0, 0, -3, 0, 0, 0, 26, -10, -16, 
   -24, 0, 0, -1, -18, 0, 0, 8, 0, -2/3, 0, 3, 18, 0, 6, -6, 0, 6, 0, 6, 0, 
   -9, 7/2, 0, -1/2, -9, 0, 0, 4, 0, -1, 0, 6, -9/2, 0, -2/3, 2, -1/6, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 22/3, 0, 
   0, 0, 0, 6, 0, 6, 0, -6, 6, -6, 6, 0, 0, 6, -6, 24, 0, 0, -5, 0, 0, 0, -8, 
   0, 2/3, 0, 11, 12, 0, 0, 0, -16, 0, -2, 0, -2, -2/3, 0, -1, -18, 0, 0, 0, 
   2, 0, -2, 0, 12, -9, 0, -2, 6, -2/3, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, 0, 0, -4, 0, 1, 0, -2, -1, 0, -2, 6, 
   -1, 0, 0, 0, 0, 0, 0, 2/3, -2/3, -2/3, 0, 1/6, 0, 0, -22/3, 0, 0, 0, 1, 
   -12, -2, 0, 6, 16, 10, -5, 0, 5, 6, 0, -10, 0, -2/3, 0, -7, -6, 0, 16, 
   -10, 0, -2, 0, -2, -2/3, 0, 1, 8, 0, -10, 16, 0, 2, 0, -4, 8, 0, 2, -2, 
   2/3, 0, 0, 0, 5, 6, 6, -6, -16, 0, -2, 0, -4, -2, 0, 4, -10, 2, 0, 0, 0, 
   0, 0, 0, -2, -2, 2, 0, -2/3, 0, -1/2, 0, -3, -5, 0, -1, 0, -2, -1, 0, 2, 
   1, 1, 0, -2, -2, -1, 3, -1, 0, -2/3, -2/3, 2/3, -2/3, -1/6, 0, 0, -7, 12, 
   -4, -6, -16, -14, -3, -6, 6, 0, -4, -6, -16, 10, 0, 4, 0, 4, 4/3, 10, 10, 
   0, 0, -8, 1, -4, -6, -6, 6, 0, 0, 8, 4, -2, 4, 0, -4, -6, 6, 10, 0, 4, 0, 
   8, 4, 0, -8, 2, -4, 0, 8, 8, -2, -6, 4, 0, 4, 4, -4, 4, 4/3, -3/2, 3/2, 0, 
   -3, -3/2, 0, 0, 0, -3, -3, 0, 0, -3/2, -1/2, -1/2}, 
  {0, -46/5, 0, 0, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -24, 0, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 22, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, -16, 0, 0, 0, 
   0, 0, 0, 8, -16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 0, 2, 0, 
   4, 2, 0, 2, 2, 7/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/2, 0, 0, 1, -3/2, 0, -1, 0, -1, 
   2, 2, 2, -2, 0, -2, 0, -2, 0, 0, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, -4, 
   2, 0, 4, 2, -5, -2, 0, 0, 2, 0, 6, 0, 0, 2, 0, 0, 4, 0, -2, 0, 0, 0, 0, 0, 
   0, 10, 0, 0, 0, 8, 4, -2, 0, 0, -4, -8, 0, 0, -4, -4, -2, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 2, 4, 2, 1, 0, 2, 0, 2, 0, 0, -2, 0, -4, 2, 0, -2, -2, 0, 
   -4, 4, 0, 0, 0, -1/2, -1/2, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, -37/3, 0, 0, 0, 
   0, 6, -4, 2, 3, 0, -2, 0, 2, 0, 0, 0, 0, 0, 3, -6, 0, 4, 0, 0, -2/3, 0, 
   -1, -2, 0, 2, 0, 0, 0, 0, 2, 0, 1, 1/6, 0, 3/2, -3, 0, 2, 0, 0, -1, 0, 2, 
   1/2, 0, -2/3, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2, -4, 0, -2, 0, 0, -2, 
   -6, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 6, 0, 0, 0, 2, -4, 
   -4, -2, -4, -4, -4, 2, 0, 0, 0, 0, 4, 0, 0, 0, 2, 2, -2, -4, 4, 0, 0, 0, 
   0, 0, 0, 1, 0, 2, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, -2/3, 2, 2, 0, -2, -2, 
   2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, -1, 0, 0, 0, 0, 0, 0, 0, 
   1, 1, 1, 2, 0, 0, 0, 0, 0, 0, -2, -1, -1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 
   -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 5/8, 0, 0, -1, 3/2, 0, -5, -16, 5/2, 4, 4, 10, 
   0, 0, -4, -4, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 8, -14, -14, 
   -32, -6, -7, -10, 0, -3, -6, -16, 0, 0, -6, -6, -6, -6, 0, 0, 0, 6, 0, 0, 
   0, 0, 0, -76/3, 0, 0, 0, -12, -12, 6, 6, 0, 0, 0, 0, 0, 13/2, 4, 4, 0, 0, 
   -1/6, 0, 0, -37/3, 0, 0, 0, 0, 8, -24, -6, 13, 0, 0, -6, -6, -6, 0, 0, 6, 
   0, 0, 0, 7, 2, 8, 0, 0, 0, -2/3, 0, -3, -11/2, 4, 0, 0, 0, -1, 0, -2/3, 
   -1/6, 0, 0, 37/3, 0, 0, 0, 0, -10, 24, -26, 1, 0, 6, -10, 0, 0, 0, 0, 0, 
   0, -7, 10, -8, 0, 0, 0, 2/3, 0, 7, 0, 8, -10, 0, 10, 0, 0, -2, 0, -3, 5/6, 
   0, -7/2, 5, -4, 0, 0, 0, 1, 0, -2, -3/2, 0, 2/3, -2/3, 1/6, 0, 13, 0, 14, 
   14, -2, 3, 16, 6, -6, -6, -10, -4, 0, 6, 10, -10, 0, 10, 5, -3/2, -3/2, 0, 
   0, 37/3, 0, 0, 0, 0, -2, -10, -4, 5, 6, 0, -10, 0, 0, -26, 0, 0, 0, 0, 0, 
   -7, -8, 10, 0, 0, 0, 2/3, 0, 3, 2, 16, 0, 0, 0, 0, 2, 0, 2, 2/3, 0, -3, 0, 
   -16, 16, -16, 0, 0, -2, 0, 4, -2, 0, -2, 2, -2/3, 0, 14, 16, -10, 10, 0, 
   0, -4, 0, -8, -4, 0, 8, -8, 4, 0, 3, 0, 0, 1/2, 0, -7/2, -4, 5, 0, 0, 0, 
   1, 0, 2, 1, 0, -2, 2, -1, 0, -4, -4, 4, 3/2, 0, 2/3, 2/3, -2/3, -4/3, 1/6, 
   0, 0, -76/3, 0, 0, 0, -12, -12, 6, 6, 0, 0, 0, 0, 0, 13, 8, 8, 0, 0, -2/3, 
   0, 7, 2, 8, 0, 0, 0, -2, 0, -2, -2/3, 0, -7, 10, -8, 0, 0, 0, 2, 0, -4, 
   -3, 0, 2, -2, 2/3, -6, -6, 0, -7, -8, 10, 0, 0, 0, 2, 0, 4, 2, 0, -4, 4, 
   -2, 0, -8, -8, 8, 3, 0, 2, 2, -2, -4, 2/3, 0, 13/2, 4, 4, 0, 0, -1, 0, -2, 
   -1, 0, 2, -2, 1, 0, 2, 2, -2, -4, 1, 0, -2/3, -2/3, 2/3, 2/3, -1/6, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, -889/40, 0, 0, -18, -3, 0, 1, 18, -2, -4, -4, 0, 0, -6, 12, -6, 
   24, 0, 4, 13, -6, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, -33, 12, -18, -6, 4, 0, 
   12, 0, 6, 1, -6, 18, -28, 6, 12, 2, 12, 12, -24, 16, 26, -12, -20, 2, 3, 
   0, 0, 146/3, 0, 0, 0, 18, 12, -24, 2, 4, 0, -24, -6, 0, -1/2, 6, 6, -4, 0, 
   5/6, 0, 0, -58/3, 0, 0, 0, 0, -15, -8, 0, -21, 0, -10, 12, 2, 12, -8, 26, 
   -12, -5, 1, 0, 5, 18, -8, 0, 6, 0, -2/3, 0, 4, 21/2, -5, 4, 7/2, 0, -4, 0, 
   -11/3, -25/24, 0, 0, 31, 0, 0, 0, 0, 36, 8, 4, 21, 0, -2, 6, -4, -10, -16, 
   -4, 0, 0, 3, -18, 8, 4, 8, 0, 2, 0, 0, 0, -8, 4, -6, -6, -6, 0, 0, 0, 0, 
   0, 0, 3/2, -9, 4, 2, 4, 0, 3, 0, 0, 0, 0, 2, 0, 1/2, 0, -11, 0, 0, 6, 18, 
   -1, -18, -12, -2, -2, 6, -6, 0, -12, -6, 6, 0, -6, -3, 1/2, 1/2, 0, 0, 
   146/3, 0, 0, 0, 0, 18, 0, -24, 8, 0, 6, 0, 6, 0, 42, 28, -6, 4, 0, 0, -1, 
   12, 0, -4, -8, 0, 10/3, 0, 5, 18, 0, 0, 10, -4, 0, -2, 0, -8, -11/3, 0, 3, 
   -18, 0, 0, 8, 2, 0, 6, 0, 0, 0, 0, 6, 0, 2, 0, -3, -18, -4, -24, 6, 0, -6, 
   0, 8, 5, 0, -8, 8, -4, 0, 1, 0, 0, -1/6, 0, -1/2, 6, 0, -2, -4, 0, 5, 0, 
   -2, -4, 0, 6, 0, 3, 0, -6, 4, -4, 1/2, 0, 10/3, -2/3, 2, -2, 5/6, 0, 0, 
   -34/3, 0, 0, 0, -5, -12, -19, 6, 18, 16, -5, 1, 0, 1, 14, -12, 6, 0, -2/3, 
   0, 4, 17, 0, 16, 7, 0, -8, 0, -11, -25/6, 0, 1, -6, 0, 2, 4, 0, 2, 0, 4, 
   2, 0, 2, 2, 2/3, -6, -6, 0, 5, 18, 0, -18, -4, 0, -2, 0, -16, -11, 0, 0, 
   0, 0, 0, 12, 0, 0, 3, 0, -2, -8, 0, 6, -2/3, 0, 4, 21/2, -9, 7/2, 0, -4, 
   0, -11, -25/4, 0, 0, 0, 0, 0, -8, -11, 0, 9, -4, 0, -11/3, -25/6, -1/3, 
   -11/3, -25/24, 0, 0, -7, 12, 8, -6, -16, -2, -3, -6, 6, 0, -4, -10, -16, 
   2, 0, 4, 0, 6, 7/3, 10, 10, 0, 0, -8, 3, -4, -6, -6, 6, 0, 0, 8, 2, -2, 4, 
   0, -4, -10, 6, 2, 0, 4, 0, 12, 7, 0, -8, 6, -4, 0, 8, 4, -2, -6, 4, 0, 6, 
   7, -2, 2, 7/3, -3/2, 3/2, 0, -3, -1/2, 0, 0, 0, -3, -1, 0, 0, -1/2, -1/2, 
   -1/2}, {0, 121/40, 0, 0, 4, 8, 0, -2, 0, -1, -8, -8, -6, 1, 6, 2, 0, 2, 0, 
   -3, -6, 6, -2, 0, 0, 0, 0, 0, 0, 0, 0, 23, 0, -14, 0, -4, -25, -37, 6, -6, 
   0, -2, 0, 8, -6, 0, 12, 0, 0, 25, -16, -25, 0, 1, -7, -4, 0, 0, -46/3, 0, 
   0, 0, -6, 8, 2, 0, -4, 2, 6, 8, 0, 9/2, 4, 0, 2, 0, -1/6, 0, 0, -67/3, 0, 
   0, 0, 0, 10, 0, -25, 19, 0, 0, 0, 12, 0, 10, -25, 0, 4, 10, 0, -1, -10, 0, 
   2, 0, 0, -2/3, 0, 2, -9/2, 0, -5/2, -1, 0, -1, 0, -2/3, -1/6, 0, 0, 12, 0, 
   0, 0, 0, -30, 0, 21, -8, 0, 0, 0, -17, 10, 8, 4, 0, 0, 0, 20, 0, -6, -8, 
   0, 0, 0, 2, -4, 0, 10, -2, 0, 6, 0, -8, 0, 3, -7/6, 0, 0, 10, 0, -3, -4, 
   0, 0, 0, -8, 3/2, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -22/3, 0, 0, 0, 0, 6, 4, 8, 2, 6, -6, 6, -6, 
   8, 2, -8, 6, -4, 0, 0, 5, -4, -4, 4, 8, 0, -2/3, 0, -5, -14, 0, 8, 0, 4, 
   0, 2, 0, 4, 5/3, 0, 1, 10, 0, -8, 0, -2, 0, 2, 0, -8, 4, 0, 2, -4, 2/3, 0, 
   0, 0, 0, -2, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, -2, -2, 
   2, 4, 0, -1, 0, 2, 2, 0, 2, -4, 1, 0, 0, 0, 0, 0, 0, -2/3, 2/3, 2/3, 0, 
   -1/6, 0, 0, -34/3, 0, 0, 0, 16, 16, 14, 2, -8, -15, 4, 10, 0, 1, -8, 4, 0, 
   0, -2/3, 0, -3, -16, 0, -15, -2, 0, -2, 0, -2, -2/3, 0, 5, 0, 0, 7, -4, 0, 
   -2, 0, -4, 1, 0, -2, -2, -2/3, -2, -2, 0, 1, -8, -6, 8, 4, 0, 2, 0, 8, 5, 
   0, 0, 0, 0, 0, -4, 0, 0, 1, 0, 2, 4, 0, -2, 2/3, 0, -1/2, -7, 4, -1, 0, 
   -1, 0, -2, -1, 0, -3, 0, -3/2, 0, 4, 5, 0, -4, 2, 0, -2/3, -2/3, -7/6, 
   5/3, -1/6, 0, 0, 8, -12, -3, 6, 16, 7, 4, 8, -8, 0, 3, 9, 16, -6, 0, -2, 
   0, -3, -7/6, -10, -10, 0, 0, 8, -3, 4, 6, 6, -6, 0, 0, -8, -2, 2, -4, 0, 
   3, 9, -6, -6, 0, -2, 0, -6, -7/2, 0, 8, -6, 4, 0, -8, -4, 2, 6, -4, 0, -3, 
   -7/2, 2, -2, -7/6, 2, -2, 0, 4, 5/4, 0, 0, 0, 4, 5/2, 0, 0, 5/4, 2/3, 
   2/3}, {0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 24, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 22, 20, 0, 0, -8, 0, 0, -16, 0, 0, 0, -1, -1, 0, 0, -9, 0, 2, 0, 
   2, 7/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -2, 0, 0, 0, 22, 20, 0, 
   0, -8, 0, -16, 0, 0, 0, -2, -2, 0, 0, -18, 0, 4, 0, 6, 7/3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, -9, 0, 2, 0, 6, 7/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 7/3, 0, 0, 7/12, 0, 0, 0, 0, 24, 0, 0, 
   24, 0, 0, 0, 0, 0, -8, 0, -16, 0, 0, 0, 4, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, -16, 0, 0, 0, 8, 6, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 4, 6, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 4, 0, 0, 2, 0, 0}, 
  {0, 0, 0, 0, -4, -3/2, 0, -1, 0, -1, -2, -2, 0, 2, -2, 2, 0, 2, 0, 0, 1, 
   -2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 5, -4, -2, 0, -4, -2, 2, 0, 2, 0, -2, 0, 
   4, 2, 0, 0, 0, 0, 8, 0, 0, 0, -8, -2, -1, 0, 0, 0, 0, 0, 0, -2, 4, 8, 0, 
   0, -4, 4, 2, 0, 0, 4, -2, -4, 0, 0, 0, 0, -34/3, 0, 0, 0, 0, 5, -4, -2, 4, 
   0, 2, 0, 0, 0, 2, 0, 0, 6, 5, 0, 1, -2, 0, -4, -6, 0, -2/3, 0, -1/2, -2, 
   0, -2, -3, 0, -1, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, -4, 4, -2, 4, 0, -2, 
   0, -4, 2, -2, 4, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, 3, -2, 0, 2, -4, 0, 0, 0, 
   -2, 0, 0, 1/3, 0, 0, 2, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0, -2/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 4, 0, 2, 2, 2, 0, 2, 2, 2, -4, -2, -4, 0, 0, 0, 0, -4, 0, 0, 0, 0, 
   0, 0, 0, 2, 2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, -2, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   2/3, 0, 0, 0, -34/3, 0, 0, 0, 5, 0, 4, 2, -2, -6, 6, 5, 0, 1, -2, 0, -6, 
   0, -2/3, 0, -1, -4, -2, -6, -6, 0, -2, 0, -2, -2/3, 0, 3, -2, 2, 4, -2, 0, 
   -2, 0, 0, 1, 0, -2, 0, -2/3, -2, -2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2, -2, 1, 0, 0, 0, 0, 0, 0, 0, 1/2, -1, 0, -3, 0, -1, 0, 
   -2, -1, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, -2/3, -2/3, -2/3, 0, -1/6, 0, 
   0, 5, 4, 0, -2, 0, 2, 1, 2, -2, 0, 0, 2, 0, -2, 0, 4, 0, 4, 4/3, -2, -2, 
   0, 0, 0, -1, 0, -2, -2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, -2, 0, 4, 0, 8, 
   4, 0, 0, -2, 0, 0, 0, 0, 2, -2, 0, 0, 4, 4, 0, 0, 4/3, 1/2, -1/2, 0, 1, 
   1/2, 0, 0, 0, 1, 1, 0, 0, 1/2, 1/6, 1/6}, {0, 149/40, 0, 0, 4, 3/2, 0, 11, 
   16, 5/2, 0, 0, 0, 4, -10, 0, -4, 10, 0, -4, 1, -10, 5/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 7, 8, 14, -14, 32, 26, -2, 0, 10, -3, 6, 16, -26, 10, 10, 0, 10, 10, 
   -32, 16, 26, -10, 8, -14, -3, 0, 0, -22/3, 0, 0, 0, 6, -12, -12, 6, 0, 0, 
   -12, 6, 0, 5/2, -4, 4, 4, 0, -1/6, 0, 0, 22/3, 0, 0, 0, 0, -13, 24, 26, 
   -8, 0, -16, 10, 0, 10, -16, 26, -10, -10, 5, 0, -5, 2, -8, 0, 10, 0, 2/3, 
   0, 1/2, 4, -4, 0, 5, 0, 1, 0, 2/3, 1/6, 0, 0, -22/3, 0, 0, 0, 0, 6, -24, 
   6, -6, 0, 6, 6, 6, -6, 0, -24, 0, 0, 5, -8, 8, 0, 8, 0, -2/3, 0, -5, 2, 
   -8, 0, 6, -6, 10, 0, 2, 0, 2, -1/3, 0, 5/2, -4, 4, 0, 4, 0, -1, 0, 2, 1, 
   0, -2/3, 2/3, -1/6, 0, -3, 0, -2, 14, 14, 3, -16, -10, -6, -6, 6, -4, 0, 
   -10, -6, 6, 0, -6, -3, -3/2, -3/2, 0, 0, 31/3, 0, 0, 0, 0, -4, -10, -2, 5, 
   -16, 10, 0, 10, -16, 26, 26, -10, 24, 0, 0, 1, 8, 10, 0, -8, 0, 2/3, 0, 
   -1, 2, -16, -16, 16, -16, 0, -2, 0, -2, -2/3, 0, 1, 2, 16, 0, 0, -2, 0, 2, 
   0, -4, 1, 0, 2, -2, 2/3, 0, -2, -16, -10, -10, 10, 0, -4, 0, 8, 4, 0, -8, 
   8, -4, 0, 3, 0, 0, 1/2, 0, 1/2, 4, 5, 0, -4, 0, 1, 0, -2, -1, 0, 2, -2, 1, 
   0, -4, 4, -4, 3/2, 0, 2/3, -2/3, 2/3, -4/3, 1/6, 0, 0, 22/3, 0, 0, 0, -13, 
   -8, -8, -6, 10, 16, -10, 5, 0, -5, 2, -8, 10, 0, 2/3, 0, 1, 8, 8, 16, 10, 
   0, 2, 0, 2, 2/3, 0, -5, 2, -8, -6, 16, 0, 2, 0, 4, -1, 0, 2, 2, 2/3, 6, 6, 
   0, -1, 2, 0, -10, -16, 0, -2, 0, -4, -2, 0, -4, 2, -2, 0, 8, -8, 8, -3, 0, 
   -2, -2, -2, 4, -2/3, 0, 1/2, 4, -1, 5, 0, 1, 0, 2, 1, 0, 2, -1, 1, 0, -2, 
   -2, 1, 1, -1, 0, 2/3, 2/3, 2/3, -2/3, 1/6, 0, 0, 7, 20, 20, -10, -16, 14, 
   3, 6, -6, 0, 4, -10, -16, -10, 0, -4, 0, -4, -4/3, 6, 6, 0, 0, -8, -1, -4, 
   -10, -10, 10, 0, 0, 8, 4, 2, 4, 0, 4, -10, 10, -10, 0, -4, 0, -8, -4, 0, 
   -8, -2, -4, 0, 8, 8, 2, -10, 4, 0, -4, -4, -4, 4, -4/3, 3/2, -3/2, 0, 3, 
   3/2, 0, 0, 0, 3, 3, 0, 0, 3/2, 1/2, 1/2}, {0, -61/40, 0, 0, -1, -15/2, 0, 
   7, 16, -3/2, 6, 6, 2, 18, -12, 4, 4, 10, 0, -7, 10, -12, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, -17, -20, -2, 2, 24, 28, -2, -2, 12, 3, 6, 16, 0, 12, 6, 0, 6, 
   6, -4, 18, 42, -6, 12, -6, 1, 0, 0, 74/3, 0, 0, 0, 22, -24, 4, -6, 0, 4, 
   12, 2, 0, -21/2, -4, -4, 6, 0, 5/6, 0, 0, 56/3, 0, 0, 0, 0, 14, 4, 28, 2, 
   0, 0, 6, 0, 6, 0, 42, -6, 0, 8, 0, -17, -4, -8, 4, 0, 0, 10/3, 0, -15/2, 
   -1, -4, 2, 0, 0, 5, 0, 10/3, 5/6, 0, 0, 11, 0, 0, 0, 0, 24, -4, -4, 21, 0, 
   -6, 10, 4, -6, -8, 8, 0, 0, -1, -18, 8, -4, 8, 0, 2, 0, 0, -12, -8, -6, 
   -2, -10, -6, 0, 4, 0, 2, 1/3, 0, -1/2, -9, 4, -2, 4, 0, 3, 0, 4, 1, 0, 2, 
   4/3, 1/2, 0, -1, 0, -14, -2, 2, -3, -16, -6, 6, 6, 10, 4, 0, -6, -10, 10, 
   0, -10, -5, 3/2, 3/2, 0, 0, -58/3, 0, 0, 0, 0, -4, -5, -10, 1, -10, 12, 
   -2, 12, -10, 26, 0, -12, -8, 0, 0, -5, 8, 6, 0, -8, 0, -2/3, 0, -3, 10, 
   -4, -10, 0, 0, 0, -2, 0, -2, -2/3, 0, -1, -6, 4, 2, 16, -2, 0, 2, 0, 4, 1, 
   0, 2, 2, 2/3, 0, -10, -16, 2, -10, 12, 0, 4, 0, 8, 4, 0, -8, 8, -4, 0, -3, 
   0, 0, -1/2, 0, 3/2, 8, 7/2, -4, -5, 0, -4, 0, -8, -4, 0, 0, 1, 0, 0, 6, 2, 
   -2, -1/2, 0, -11/3, -11/3, -1/3, 7/3, -25/24, 0, 0, 74/3, 0, 0, 0, 22, 
   -24, 4, -6, 0, 4, 0, 8, 0, -21, -8, -8, 0, 0, 10/3, 0, -17, -4, -8, 4, 0, 
   0, 10, 0, 10, 10/3, 0, -1, -18, 8, -4, 0, 0, 6, 0, 8, 2, 0, 6, 4, 2, 6, 6, 
   0, -5, 8, 6, 0, 0, 0, -2, 0, -4, -2, 0, 4, 4, 2, 0, 8, 8, -8, -3, 0, -8, 
   -8, 0, 6, -11/3, 0, -21/2, -4, -4, 0, 0, 5, 0, 10, 5, 0, 6, 4, 3, 0, -2, 
   -2, 2, 4, -4, 0, 10/3, 10/3, 2, -2/3, 5/6, 0, 0, 5, 24, 12, -12, -18, 6, 
   -1, 2, -2, 0, 7, -8, -18, -4, 0, -6, 0, -6, -2, 6, 6, 0, 0, -8, -1, -4, 
   -12, -12, 12, 0, 0, 8, 4, 2, 5, 0, 7, -8, 12, -4, 0, -6, 0, -12, -6, 0, 
   -8, -2, -4, 0, 8, 8, 2, -12, 5, 0, -6, -6, -4, 4, -2, -1/2, 1/2, 0, 1, 
   1/2, 0, 0, 0, 1, 1, 0, 0, 1/2, -1/6, -1/6}, {0, 85/8, 0, 0, -12, -3, 0, 
   -13, -16, -2, 14, 14, 12, 2, 0, -3, -4, -9, 0, 0, 2, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 12, -7, -25, -8, 24, -12, 0, -4, -7, -16, 25, 0, -6, -6, 
   -6, -6, 4, 0, 2, 6, 0, 0, 0, 0, 0, -94/3, 0, 0, 0, -8, 6, 16, 8, 2, -4, 8, 
   0, 0, 13/2, 6, 2, 0, 0, -1/6, 0, 0, 2/3, 0, 0, 0, 0, 0, -4, -8, -6, 0, 8, 
   -6, -6, -6, 0, 2, 6, 4, 2, 0, 5, -4, 8, -4, -4, 0, -2/3, 0, 9/2, 0, 4, -2, 
   -2, 0, -1, 0, -2/3, -1/6, 0, 0, -10, 0, 0, 0, 0, -12, 4, -17, -6, 0, -2, 
   -10, 21, 0, 0, 0, 0, 0, -2, 12, -8, 6, 0, 0, 0, 0, 3, 6, 8, -12, 0, 10, 0, 
   0, -4, 0, -2, -1/3, 0, -1, 6, -4, 3, 0, 0, 0, 0, -4, -1, 0, 0, -4/3, 0, 0, 
   5, 0, 14, 7, -2, 4, 16, 6, -8, -8, -10, -4, 0, 6, 10, -10, 0, 10, 5, -2, 
   -2, 0, 0, -49/3, 0, 0, 0, 0, 8, 4, 11, 10, -2, 0, -12, 0, 0, -25, -25, 0, 
   0, 0, 0, 3, -6, 0, -2, 0, 0, -2/3, 0, 4, -5, 4, 0, -8, 0, 0, 2, 0, 2, 2/3, 
   0, -2, 0, -4, 10, -8, 0, 0, -2, 0, 2, -5/2, 0, -2, 1, -2/3, 0, 10, 16, -6, 
   9, 0, 0, -2, 0, -8, -4, 0, 8, -8, 4, 0, 4, 0, 0, 2/3, 0, -1, -15/2, -1, 
   5/2, 0, 0, -1, 0, 4, 2, 0, -3, 7/2, -3/2, 0, -3, -2, 2, 5/4, 0, -2/3, 5/3, 
   -7/6, -7/6, -1/6, 0, 0, -19/3, 0, 0, 0, -12, -3, -11, 7, -17, -4, 4, 2, 0, 
   7, -2, 6, -4, 0, -2/3, 0, 20, 11, 0, -4, -4, 0, -2, 0, -2, -2/3, 0, -12, 
   10, 0, -13, 0, 0, 2, 0, 2, -11/2, 0, 2, 1, 2/3, -7, -7, 0, -8, -17, 6, 17, 
   0, 0, 2, 0, 4, 2, 0, -6, 5, -3, 0, -6, 0, 0, 7/2, 0, 4, 4, -3/2, -9/2, 
   5/3, 0, 9, 9/2, 17/2, -2, 0, -1, 0, -2, -1, 0, 2, -9/2, 1, 0, 2, 2, 5/2, 
   -17/2, 2, 0, -2/3, -2/3, 2/3, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -17/5, 0, 0, 0, -3/2, 0, 0, 2, -3/2, 6, 6, 8, 0, 0, -2, 2, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -22, -9, -8, -16, 0, -12, -8, 0, -4, 4, 
   2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/3, 0, 0, 0, -6, -16, 
   -12, 4, -4, 0, 0, 0, 0, -5, -6, -2, 0, 0, -2/3, 0, 0, -3, 0, 0, 0, 0, 9, 
   0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 12, 0, 0, 0, 0, 0, 0, -6, 
   -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/3, 0, 0, 0, 0, -3, 0, -16, -3, 0, 0, 
   2, -2, 0, 0, 0, 0, 0, -10, -6, 0, -4, 0, 0, -8/3, 0, 12, 6, -2, -6, 0, -2, 
   0, 0, 6, 0, -6, 2, 0, -5, -3/2, 1, -3, 0, 0, -4, 0, 9, -21/4, 0, -8/3, 
   7/2, -2/3, 0, 6, 0, -4, 8, -2, 4, -2, 0, -4, -4, 2, 2, 0, 0, -2, 2, 0, -2, 
   -1, -2, -2, 0, 0, -25/3, 0, 0, 0, 0, -6, 0, -12, 9, -2, 0, -8, 0, 0, 0, 2, 
   0, 0, 0, 0, -10, -12, 6, 4, 0, 0, -8/3, 0, 12, 12, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -10, -6, 0, 6, 2, 0, 0, -8, 0, 12, -6, 0, -8, 9, -8/3, 0, -1, -2, 
   -6, 2, 0, 0, 2, 0, 0, 0, 0, 0, 2, -1, 0, 2, 0, 0, 2/3, 0, -5, -6, 3, 2, 0, 
   0, -4, 0, 0, 0, 0, -8, 6, -4, 0, 2, 0, 0, 1, 0, -8/3, 0, -8/3, 2/3, -2/3, 
   0, 0, 2, 0, 0, 0, 6, 0, 4, -4, 2, 0, 0, 0, 0, 4, 4, 4, 0, 0, 0, 0, -4, -4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, -4, 2, 0, 0, -3, 0, 4, 
   4, 0, 4, 4, 2, -2, 0, 0, 0, 0, 0, 0, 0, 4, -4, 3, 0, -4, 0, 0, -2, 0, 0, 
   0, 2, -2, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -61/20, 0, 0, 5/2, -1, 0, -2, 0, -1, 2, 
   2, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -23/2, -6, 
   -29/2, 0, -12, 0, -17/2, 0, 0, 0, 2, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -7, -16, -7, 0, -8, 0, 0, 0, 0, -5, -5, 0, 0, 0, 
   0, 0, 0, 6, 0, 0, 0, 0, 29/2, 0, 0, 17/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   7, 7, 0, 0, 0, 0, 0, 0, -17/4, -17/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 0, 
   0, 0, 0, 2, 0, -12, 4, 0, 0, 0, -10, 0, 0, 0, 0, 0, -12, -4, 0, -8, 0, 0, 
   -2, 0, 8, -2, 0, -2, 0, 0, 0, 0, 5, 0, -7/2, 17/12, 0, -13/2, -2, 0, -6, 
   0, 0, -9/2, 0, 15/2, -21/8, 0, -7/2, 35/12, -15/16, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, -12, 
   -6, -8, 2, 2, 0, 0, 0, 0, -2, 10, 0, 0, 0, 0, -8, -8, 8, 8, 0, 0, 0, 0, 8, 
   8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 0, 2, 0, 0, 0, -4, 0, 8, -4, 0, 
   -6, 6, -7/3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -4, -4, 4, 4, 0, 0, 0, 0, 0, 0, 0, -4, 4, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   -4/3, 0, 0, 0, 0, 4, 0, 0, 0, 12, 12, 8, -2, 10, 0, 0, 0, 0, 8, 8, 8, 0, 
   0, 0, 0, -8, -8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 10, 0, 0, 0, 0, -8, 
   4, 0, 0, -6, 0, 2, 2, 0, 8, 8, -2, -10, 0, 0, 0, 0, 0, 0, 0, 8, -8, 6, 0, 
   -8, 0, 0, -1, 0, 0, 0, 4, -4, 0, 0, -5, -5, -5, 0, 0, 0, 0, 0, 0, 0, 0, 5, 
   0, 0, 0, 0, -5, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 83/8, 0, 0, -3/2, -3/2, 0, 0, 0, 0, 3, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 3, 0, 0, 0, 21/2, 3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -14/3, 0, 0, 0, 6, 0, 9, 0, 0, 0, 
   0, 0, 0, 7/2, 3, 0, 0, 0, 1/6, 0, 0, 15/2, 0, 0, 0, 0, -3, 0, 0, -21/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, -9, 0, 0, 0, 0, 0, 0, 21/4, 21/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -14/3, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 7, 0, 0, 0, 0, 0, 2/3, 0, -15/2, -3, 0, -3, 0, 0, 0, 0, -3, 0, 
   9/2, -7/4, 0, 7/2, 0, 0, 0, 0, 0, 1, 0, -3, 9/4, 0, 2/3, -1, 1/6, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -14/3, 0, 
   0, 0, 0, 6, 0, 9, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 7, 6, 0, 0, 0, 0, 
   2/3, 0, -9, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 0, 2, 0, 
   -6, 9/2, 0, 2, -3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 7/2, 3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, -3, 1, 0, 0, 0, 0, 0, 0, 
   2/3, 0, 2/3, 0, 1/6, 0, 0, 6, 0, 0, 0, 0, 6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, -3, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 11/5, 0, 0, 1/2, 3/2, 0, 0, 
   0, 0, -1, -1, -1, 4, -4, 2, 0, 2, 0, -4, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 18, 0, 7, 0, 4, 0, 9/2, 1, 4, 0, -2, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, -2, 0, 5, 0, 4, 0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 
   0, 0, -5/2, 0, 0, 0, 0, -7, 0, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -5, -5, 0, 0, 0, 0, 0, 0, 9/4, 9/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13/3, 0, 
   0, 0, 0, -8, 0, 4, -4, 0, 0, 0, 2, 4, 0, 0, 0, 0, 5, 4, 0, 4, 0, 0, 2/3, 
   0, -7/2, 1, 0, 1, -4, 0, 4, 0, -3, 0, 5/2, -3/4, 0, 5/2, 2, 0, 2, 0, 0, 1, 
   0, -3, 5/4, 0, 2/3, -1, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 5, 0, 1, 4, 1, 4, 0, 2, 
   -2, -4, 0, 0, 0, 4, 6, 0, -4, 0, 0, 0, 0, -5, -5, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 4, 0, 0, 0, -4, 0, 2, 0, -6, 5/2, 0, 2, -3, 2/3, 0, 0, 0, 0, -2, 
   4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 2, -3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, -2, 0, 0, 0, 
   -4, -2, -2, 2, -2, 0, 0, 0, 0, -4, -4, -4, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 0, 0, 4, -1, 0, 0, 2, 0, -2, -2, 0, -3, 
   -3, -1, 2, 0, 0, 0, 0, 0, 0, 0, -4, 3, -2, 0, 4, 0, 0, 1, 0, 0, 0, -2, 2, 
   0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 8, 8, -4, -4, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 
   -4, -4, 0, 0, 0, -2, 0, -4, -4, 4, 0, 0, 0, 0, 4, 0, 0, 4, 4, 4, 0, 0, 0, 
   0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 9/2, 0, 3/2, 0, 0, 
   -3, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 3, -6, 
   0, 0, 3, 0, 3/2, -3, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -6, 0, -3, -6, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 
   -9, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, -3, 0, 
   -3/2, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 3/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -6, 3, 0, 3, 0, 0, 3, 9, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3/2, 0, 3, -3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   -1/4, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, -3/4, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 6, 12, 6, 3, 9, 0, 0, 0, 0, 6, 6, 6, 0, 0, 
   0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 9, 0, 0, 0, 0, -6, 3, 0, 
   0, -3, 0, -3, -3, 0, 6, 6, -3, -9, 0, 0, 0, 0, 0, 0, 0, 6, -6, 3, 0, -6, 
   0, 0, 3/2, 0, 0, 0, 3, -3, 0, 0, -9/2, -9/2, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   9/2, 0, 0, 0, 0, -9/2, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 2, 0, 0, 0, 0, 0, 1/2, 2, -1, 0, 0, 0, 2, -2, 2, 2, 2, 0, -2, -2, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -2, 0, -5, 0, 0, 0, 0, 2, -5/2, 0, 2, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 
   0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, 0, -2, -2, 2, 0, 0, 0, 0, 0, 0, 1/2, 1/2, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, -4, 5, -2, 5/2, -2, 0, -1, -1, 2, 2, 0, 0, 
   -2, 2, 0, -2, -1, -5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 5, 0, 2, 0, 2, 
   0, 4, 0, -2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -2, -3, 
   -2, 2, 0, 1, 0, 0, 0, 0, 0, 2, -1, 0, 1/2, 0, 0, 5/12, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1/4, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   4, 4, -2, -2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 
   0, -1, 0, -2, -2, 2, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, -3/2, 0, 0, 1, 3/2, 0, 0, -2, 3/2, -1, -1, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 3, 8, 2, 0, 0, 0, 0, 
   4, -2, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 4, 
   -8, 2, -4, 2, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 2, -3, 0, 0, -2, 1, 0, 0, 
   0, 0, 0, 2, -2, 0, 2, 0, 0, 0, 0, -1, 0, 2, 1, 0, 2, 0, 0, 0, 0, 1, 0, 0, 
   1/2, -3/2, -1, 3/2, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, -6, 0, 4, -8, 2, 
   -4, 2, 0, 4, 4, -2, -2, 0, 0, 2, -2, 0, 2, 1, 2, 2, 0, 0, -1/3, 0, 0, 0, 
   0, -1, -6, 1, -9, 0, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 1, 2, 6, -2, 0, 0, 
   -2/3, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, 0, 0, -2, 0, 0, 0, 0, 
   -2, 1/2, 0, 1, -3/2, 1/2, 0, 1, 2, 6, 0, 0, 0, -2, 0, 0, 0, 0, 0, -2, 1, 
   0, -2, 0, 0, -2/3, 0, 1/2, 1, 3, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 1/2, 0, 
   -2, 0, 0, -1, 0, -2/3, 0, 0, -2/3, -1/6, 0, 0, -3, 0, 0, 0, -3, -2, 0, 2, 
   -1, 0, 0, 0, 0, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, -1, 0, 0, 0, 0, 2, 0, 0, 0, 3/2, 0, -2, -2, 0, -1, -1, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, -2, 1, -3/2, 0, 2, 0, 0, 1, 0, 0, 0, -1, 1, 0, 0, 1/2, 
   1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, -1/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 1/20, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, -1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 
   0, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 1/2, 1/12, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 1/8, 0, -1/2, 1/12, 
   -7/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, -12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -2, -3/2, 0, 1, 0, 
   1/2, 1, 1, 0, -4, 4, -1, 0, -1, 0, 4, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -12, 0, -2, 0, -2, 0, 0, 0, -4, 0, 1, 0, -1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 
   -2, 3, 0, 0, 0, -1, -4, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 1, 0, 0, -1, 
   4, 0, -4, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 6, 2, -1, -1, 0, -4, 0, -4, 0, -1, 1, 4, 0, 0, 0, 0, -2, 
   -2, 2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 4, 
   0, 0, 0, 2, -1/2, 0, 0, 1, 0, 0, 0, 0, 0, 1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 2, 0, -1, 1, 0, 0, 0, 0, 2, 
   2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 
   -2, 0, 0, 0, -1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 2, -1, 1, 
   0, -2, 0, 0, -1/2, 0, 0, 0, 1, -1, 0, 0, -1/2, -1/2, -1/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -8, 4, 
   4, 0, 0, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 0, 2, 0, 4, 
   4, -4, 0, 0, 0, 0, -4, 0, 0, -4, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 
   0, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, -2/5, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 
   0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, 1/2, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/12, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 1/4, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1/5, 0, 0, -3, -3/2, 0, -2, -2, -3/2, 0, 0, 0, 6, -8, 4, 2, 2, 0, -1, 
   1, -8, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 12, -22, 9, -8, 16, 16, 3, 0, 8, -4, 
   -4, -2, -2, 8, -2, 0, -2, -2, -2, 8, 14, 2, -3, -3, 0, 0, 0, -43/3, 0, 0, 
   0, -12, -16, -6, 4, 4, 4, -6, -8, 0, 1, 6, -2, -6, 0, -2/3, 0, 0, -43/3, 
   0, 0, 0, 0, -12, 0, 16, -6, 0, 2, -2, 0, -2, 2, 14, 2, -3, -5, 0, 2, 12, 
   0, 4, -6, 0, -8/3, 0, 1, 6, 1, 3, -3/2, 0, -4, 0, -8/3, -2/3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 8, 0, -2, 8, -4, 4, 2, 2, -4, -4, 0, 2, 0, 2, 0, 0, 0, 0, 0, -2, -2, 
   0, 0, -43/3, 0, 0, 0, 0, -12, 0, -6, 9, -6, 8, 0, 8, -6, 0, 2, -8, -4, 0, 
   0, 2, 12, 6, -4, -8, 0, -8/3, 0, 2, 12, 0, -6, -2, -4, 0, -8, 0, -8, -8/3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 2, -6, -2, 8, 0, 2, 
   0, 0, -1, 0, 0, 0, 0, 0, 2, 0, 0, 2/3, 0, 1, 6, 3, -2, -4, 0, -4, 0, -8, 
   -4, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, -8/3, -8/3, 0, 2/3, -2/3, 0, 0, -43/3, 
   0, 0, 0, -12, -16, -6, 4, 4, 4, -3, -5, 0, 2, 12, -4, -6, 0, -8/3, 0, 2, 
   12, 0, 4, -3, 0, -8, 0, -8, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -4, -4, 0, 2, 12, 6, -4, -4, 0, -8, 0, -16, -8, 0, 0, 0, 0, 0, 4, 0, 
   0, 2, 0, -8, -8, 0, 2, -8/3, 0, 1, 6, -2, -3/2, 0, -4, 0, -8, -4, 0, 0, 0, 
   0, 0, -8, -8, 0, 2, -4, 0, -8/3, -8/3, 0, -8/3, -2/3, 0, 0, 8, 16, 3, -8, 
   -8, 3, 0, -8, 8, 0, 1, -9, -8, 6, 0, 6, 0, 9, 7/2, 0, 0, 0, 0, 0, 0, 0, 
   -8, -8, 8, 0, 0, 8, 6, 0, 4, 0, 1, -9, 8, 6, 0, 6, 0, 18, 21/2, 0, 0, 0, 
   0, 0, 8, 12, 0, -8, 4, 0, 9, 21/2, 0, 6, 7/2, 0, 0, 0, -4, -15/4, 0, 0, 0, 
   -4, -15/2, 0, 0, -15/4, 0, 0}, {0, 0, 0, 0, -9/2, -1, 0, -2, 0, -1, 0, 0, 
   0, 2, 0, 2, 0, 2, 0, 5/2, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 17/2, -6, 
   29/2, 0, 12, 12, 23/2, 0, 0, 0, -2, 0, -12, 0, 0, 0, 0, 0, -12, 0, 2, 0, 
   -23/2, -5/2, -1/2, 0, 0, 0, 0, 0, 0, -7, -16, -7, 0, 8, 8, -7, 1, 0, 0, 5, 
   0, -5, 0, 0, 0, 0, -8, 0, 0, 0, 0, -21/2, 0, 12, -19/2, 0, 0, 0, 0, 0, 0, 
   2, 0, 2, 4, 0, -1, 11, 0, 8, -4, 0, -2, 0, -3/4, 23/4, 0, 6, -2, 0, -9/2, 
   0, -7/2, -15/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, -6, -12, 2, -2, 0, 0, 0, 
   -2, 2, 12, 0, 0, 0, 0, 0, 8, 8, -8, 0, 0, 0, 0, 4, 12, 0, -2, 0, 0, 0, -4, 
   0, -6, -7/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, -4, 0, 0, 0, 
   0, -4, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/3, 0, 0, 0, 0, 0, -8, 0, 0, 
   0, -21/2, -12, -19/2, 2, 12, 12, 2, 4, 0, -1, 11, -8, -4, 0, -2, 0, -3/2, 
   23/2, 0, 12, -4, 0, -9, 0, -21/2, -15/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, -2, 0, 4, 12, 2, -12, 0, 0, -4, 0, -12, -7, 0, 0, 0, 0, 0, 
   8, 0, 0, 1, 0, -4, -6, 0, 4, -4/3, 0, -3/4, 23/4, -6, -2, 0, -9/2, 0, 
   -21/2, -45/8, 0, 0, 0, 0, 0, -6, -7, 0, 6, -3, 0, -7/2, -15/4, 0, -7/3, 
   -15/16, 0, 0, 1/2, 0, 5/2, 0, 0, 5/2, 1/2, 1, -1, 0, -5/2, -1/2, 0, -2, 0, 
   5, 0, 15/2, 35/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -5/2, -1/2, 0, -2, 0, 5, 0, 15, 35/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   15/2, 35/4, 0, 0, 35/12, 1/4, -1/4, 0, 1/2, 3/8, 0, 0, 0, 1/2, 3/4, 0, 0, 
   3/8, 1/12, 1/12}, {0, 163/40, 0, 0, -3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 3, 3, 
   0, 0, 0, 0, 3/2, 3, 3, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, -21/2, 0, -3, 0, 0, 
   0, -6, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, -3, 0, 0, 6, 3, 3/2, 0, 0, 
   -5/3, 0, 0, 0, 9, 0, 6, 0, 0, 0, 6, 9, 0, 1/2, -3, 0, 3, 0, 1/6, 0, 0, 
   -5/3, 0, 0, 0, 0, 9, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 1, -6, 0, 
   0, 0, 0, 2/3, 0, 1/2, -3, 0, 0, 0, 0, 1, 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/3, 0, 
   0, 0, 0, 9, 0, 6, 0, 0, -3, 0, -3, 0, 0, 0, 3, 6, 3, 0, 1, -6, 0, 0, 6, 0, 
   2/3, 0, 1, -6, 0, 0, 0, 0, 0, 2, 0, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, -3, 0, 0, 3, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2/3, 2/3, 0, 0, 1/6, 0, 0, -5/3, 0, 0, 0, 9, 0, 6, 0, 0, 0, 0, 6, 0, 1, 
   -6, 0, 0, 0, 2/3, 0, 1, -6, 0, 0, 0, 0, 2, 0, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -6, 0, 0, 0, 0, 2, 0, 4, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 2/3, 0, 1/2, -3, 0, 0, 0, 1, 0, 2, 1, 0, 
   0, 0, 0, 0, 2, 2, 0, 0, 1, 0, 2/3, 2/3, 0, 2/3, 1/6, 0, 0, -9/2, -6, -3, 
   3, 3, -3, -3/2, 9, -9, 0, -3/2, 6, 3, -3, 0, -3, 0, -3, -1, 0, 0, 0, 0, 0, 
   0, 0, 6, 3, -3, -3, 0, -6, -3, 0, -3, 0, -3/2, 6, -3, -3, 0, -3, 0, -6, 
   -3, 0, 0, 0, 0, 0, -6, -6, 0, 3, -3, 0, -3, -3, 0, -3, -1, -3/4, 3/4, 0, 
   9/2, 9/4, 0, 3/2, 0, 9/2, 9/2, 0, 3/2, 9/4, -1/4, -1/4}, 
  {0, -51/10, 0, 0, 5/2, 3/2, 0, 0, 0, 0, 4, 4, 4, -1, 1, -2, 0, -2, 0, -1/2, 
   1, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 0, -7, 0, -4, -4, -18, -4, -1, 
   0, 2, 0, 4, -1, 0, 4, 0, 0, 4, -1, -2, 0, 6, 3, 3/2, 0, 0, 6, 0, 0, 0, 5, 
   0, -2, 0, -4, -4, -2, 1, 0, 0, -3, 0, 3, 0, 0, 0, 0, -8/3, 0, 0, 0, 0, 3, 
   0, -4, 10, 0, 0, 0, 4, 0, 0, -2, 0, -4, 0, 0, 3, -2, 0, -4, 4, 0, 2/3, 0, 
   -1/2, -3, 0, -2, 2, 0, 1, 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 0, 0, 0, 5, 0, 
   -2, 0, -4, -1, -4, -1, 0, -2, -4, 1, 2, 1, 0, -2, -6, 0, 4, 2, 0, 0, 0, 1, 
   -2, 0, 0, 0, 0, 0, 2, 0, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   -3, 0, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 
   0, 0, 28/3, 0, 0, 0, 7, -4, 2, -2, -4, -4, -4, 0, 0, 3, -2, 4, 4, 0, 2/3, 
   0, 3, -2, 0, -4, 4, 0, 2, 0, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 2, 0, -3, -6, 4, 4, 0, 0, 2, 0, 4, 2, 0, 0, 0, 0, 0, -4, 0, 0, 
   -1, 0, 2, 2, 0, -2, 2/3, 0, 3/2, -1, 2, 2, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, 
   2, 2, 0, -2, 1, 0, 2/3, 2/3, 0, 2/3, 1/6, 0, 0, -5/2, -2, -3, 1, 1, -3, 
   -3/2, 1, -1, 0, 1/2, 2, 1, 1, 0, -3, 0, -3, -1, 0, 0, 0, 0, 0, 0, 0, 2, 1, 
   -1, -1, 0, -2, -1, 0, -1, 0, 1/2, 2, -1, 1, 0, -3, 0, -6, -3, 0, 0, 0, 0, 
   0, -2, -2, 0, 1, -1, 0, -3, -3, 0, -1, -1, -3/4, 3/4, 0, 1/2, 1/4, 0, 1/2, 
   0, 1/2, 1/2, 0, 1/2, 1/4, -1/4, -1/4}, {0, 0, 0, 0, 0, 0, 0, 9/2, 0, 3/2, 
   0, 0, 0, 0, 3, -3, 0, -3, 0, 3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 
   3, 6, 6, 0, 0, -3, 3/2, 3, 0, -6, -3, 0, 0, 0, 0, -6, -3, -3, 0, 0, 6, 3, 
   0, 0, 0, 0, 0, 0, 0, -6, 0, -3, 6, 6, 0, 6, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 6, 0, 
   0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, -3, 
   0, -3/2, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, 3/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -6, 0, -3, 0, -3, 0, -3, 6, 3, 6, 3, 0, 0, 0, 0, -6, 6, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3/2, 0, 3, 3, -3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 
   0, -1/4, 0, 0, 0, 0, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, -3/4, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -3, 6, 6, 0, 0, 0, 0, 0, -6, 
   0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 3, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 
   0, -3/2, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, -6, 3, 3, -6, -3, 6, -6, 0, 
   -3, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 3, -3, -3, 0, -6, -3, 
   0, -3, 0, -3, 6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, 0, 3, -3, 0, 
   0, 0, 0, -3, 0, -3/2, 3/2, 0, 3, 3/2, 0, 3/2, 0, 3, 3, 0, 3/2, 3/2, -1/2, 
   -1/2}, {0, -2/5, 0, 0, 0, 0, 0, -3/2, -2, -1, 2, 2, 2, 0, 0, 0, 2, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -5, 0, 0, -6, -2, 0, -5/2, 
   0, -2, 4, 0, -2, 2, -2, -2, 4, 0, 0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 2, 
   0, 1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 2, -2, 2, -2, 2, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13/2, 0, -2, 5, -4, 5/2, 2, 2, -1, 
   -1, 0, 2, 0, 2, 0, 0, 0, 0, 0, -5/4, -5/4, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   5, -2, 0, -2, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 3/2, 2, -3, 2, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 1/2, 0, 0, 5/12, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1/4, 0, 0, 0, 0, 1/3, 
   0, 0, 0, 0, 0, 0, 0, 2, -4, -1, 0, -2, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 1, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 1/2, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -7/10, 0, 0, 2, 3/2, 0, 2, 2, 
   3/2, 0, 0, 0, -1, 0, -2, -2, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 4, -3, 8, -2, -2, 0, 0, 0, 4, 2, 2, -1, 0, 2, 0, 2, 2, -1, 0, -1, -2, 
   0, 0, 0, 0, 0, -8, 0, 0, 0, 2, -8, 4, -4, -2, -2, 4, 0, 0, 2, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 3, 0, -2, 2, 0, 2, -2, -1, -2, 3, -1, 0, 
   0, -2, 0, -2, -2, 0, 0, 0, -1, -3/2, -1, -3/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -8, 0, 2, -8, 4, -4, -2, -2, 4, 4, 0, -2, 0, -2, 0, 0, 0, 0, 
   0, 2, 2, 0, 0, 5/3, 0, 0, 0, 0, 1, -6, -1, -9, 0, 0, 0, 0, 0, 2, 1, 0, 0, 
   0, 0, -1, -2, 6, 2, 0, 0, -2/3, 0, 0, -1, 0, 0, 2, 0, 0, 0, 0, 1, 1/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 6, 0, 0, 0, -2, 0, 
   0, 1, 0, 0, 0, 0, 0, -2, 0, 0, -2/3, 0, -1/2, -1, 3, 1, 0, 0, -1, 0, 0, 
   1/2, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, -2/3, 0, 0, -2/3, -1/6, 0, 0, 0, 0, 
   0, 0, 0, 2, 3, -2, -1, -1, 3, -1, 0, 0, -2, 2, -2, 0, 0, 0, -2, -3, 0, -1, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 
   0, -1, 0, 1, 0, 0, 0, 0, 2, 3/2, 0, 0, 0, 0, 0, -2, 0, 0, -1, 0, 0, 1, 0, 
   -1, 0, 0, -1, -3/2, 1/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3/2, 0, 
   -1/2, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 
   1/2, -1/2, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, 1, 0, 0, 1, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 0, 0, 0, 0, -1/2, 0, -1/2, -7/48, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 1/2, 1/2, 0, 0, 0, 0, -1, 0, -3/2, -7/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 0, 0, 0, -1/2, 0, -3/2, -7/8, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -7/12, 0, 0, -7/48, 0, 0, 1/2, 0, 
   -1/2, 0, 0, -1/2, 1/2, 1, -1, 0, -1/2, 1/2, 0, 0, 0, 1, 0, 1/2, 1/12, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 0, 0, 0, 1, 0, 
   1, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/4, 0, 0, 1/12, 1/4, -1/4, 
   0, 1/2, 1/8, 0, 0, 0, 1/2, 1/4, 0, 0, 1/8, 1/12, 1/12}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 6, 0, 0, 0, 0, 0, -3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 51/10, 0, 0, -1, -3/2, 0, 1, 0, 1/2, -4, 
   -4, -4, 1, 0, 1, 0, 1, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 2, 2, 12, 4, 0, 0, -1, 0, -2, 0, 0, -4, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 
   0, -6, 0, 0, 0, -2, 4, 4, 0, 2, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 
   0, 0, 0, 1, 0, 2, -6, 0, 0, 0, -4, 0, 0, 1, 0, 2, -1, 0, -2, -2, 0, 2, -2, 
   0, 0, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 0, 0, 0, 0, -1, 
   2, 6, -1, 4, 0, 4, 0, 0, 1, 2, 0, 0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, -2, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -5, 0, 0, 0, -3, 6, 2, 1, 2, 2, 2, -1, 0, -2, -2, -2, -2, 0, 0, 0, 
   -2, -2, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, -1, 0, 2, 2, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1/2, 
   0, 0, 0, 0, 1, 0, 0, -1, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 11/10, 0, 0, 3, 1, 0, 0, 0, 0, 2, 
   2, 0, -4, 0, 0, 0, 0, 0, 3, 5, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -9, 
   0, 0, 2, -8, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 16, 2, 0, 0, -22, -8, -4, 0, 
   0, 23/3, 0, 0, 0, 2, 0, -20, 0, 0, -4, -16, 4, 0, -3, -4, 0, -2, 0, -2/3, 
   0, 0, -25/3, 0, 0, 0, 0, 0, 0, 2, -6, 0, 0, 0, 8, 0, 6, 0, 0, 0, 9, 0, 8, 
   6, 0, -4, 6, 0, -8/3, 0, 4, 3, 0, -2, 3, 0, -4, 0, -8/3, -2/3, 0, 0, 23/3, 
   0, 0, 0, 0, 1, 0, -2, -1, 0, 0, 0, -16, -2, -2, 0, 0, 0, -6, -6, 0, 4, 0, 
   0, -8/3, 0, 2, 0, 0, 0, 0, 0, -2, 0, -2, 0, -2, -2/3, 0, -3, -5/2, 0, 3, 
   1, 0, -4, 0, 1, -1/4, 0, -8/3, 5/6, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 0, 0, 5, 0, -14, 
   0, 0, -10, 0, 9, 0, 0, -2, 0, 6, 0, -8/3, 0, 8, 6, 0, -10, 6, 0, -8, 0, 
   -8, -8/3, 0, 0, -6, 0, 10, 0, 0, -8, 0, -4, -2, 0, -8, 1, -8/3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 3, 2, 0, 3, 0, -4, 0, -8, -4, 0, -8, -2, -4, 0, 0, 0, 0, 0, 0, 0, -8/3, 
   -8/3, -8/3, 0, -2/3, 0, 0, 2, 0, 10, 0, -2, 8, 4, 4, -4, 0, -3, -4, -2, 
   -6, 0, 2, 0, 2, 2/3, 2, 2, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, -4, 0, -6, 0, 2, 0, 4, 2, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 
   0, 2/3, 2, -2, 0, 2, 1, 0, 0, 0, 2, 2, 0, 0, 1, 2/3, 2/3}, 
  {0, 7/20, 0, 0, 1/2, -2, 0, 0, 0, 0, -2, -2, 0, -2, 0, 0, 0, 0, 0, 0, 2, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, 0, -5/2, 0, 0, 10, -17/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 12, 0, -2, 0, -6, 0, 0, 0, 0, 8, 0, 0, 0, 1, 0, -7, 0, 
   0, -8, -16, 0, 0, -5, -5, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 5/2, 0, 10, 
   1/2, 0, 0, 0, 0, 0, 2, -2, 0, -6, 2, 0, -1, -1, 0, -8, 8, 0, 0, 0, -1/4, 
   -1/4, 0, -4, 4, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 2, 0, -10, 4, 0, 0, 
   0, -12, 0, 0, 0, 0, 0, -4, -4, 0, 8, 0, 0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   1, 0, 1/2, 1/12, 0, -1/2, -2, 0, 6, 0, 0, -9/2, 0, 3/2, 3/8, 0, -7/2, 
   7/12, -15/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, -6, 2, 0, 0, 0, 0, 8, 
   0, 0, 0, 0, 0, 0, -10, 8, 0, 0, 0, 0, 0, 0, 2, 0, 0, 10, 0, 0, -4, 0, 0, 
   0, 0, -6, 0, -7/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 4, 0, 0, 0, 0, 0, 0, -4, 0, -3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 211/40, 0, 0, -9/2, -3, 0, 0, 0, 0, -6, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 3, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -14/3, 0, 0, 0, 6, 0, 9, 0, 0, 0, 
   0, 0, 0, 7/2, 3, 0, 0, 0, 1/6, 0, 0, -1/6, 0, 0, 0, 0, 6, 0, 0, 9/2, 0, 0, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, -2, -3, 0, 0, 0, 0, 2/3, 0, -7/4, -9/4, 0, 0, 
   0, 0, 1, 0, 2/3, 1/6, 0, 0, -14/3, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 7, 0, 0, 0, 0, 0, 2/3, 0, 5/2, -3, 0, 3, 0, 0, 0, 0, -1, 0, 
   1/2, 5/12, 0, 7/2, 0, 0, 0, 0, 0, 1, 0, -1, 1/4, 0, 2/3, -1/3, 1/6, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -14/3, 0, 0, 0, 6, 0, 9, 0, 0, 0, 0, 0, 0, 7, 6, 0, 0, 0, 2/3, 0, -2, -3, 
   0, 0, 0, 0, 2, 0, 2, 2/3, 0, 7, 0, 0, 0, 0, 0, 2, 0, -2, 1/2, 0, 2, -1, 
   2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 7/2, 3, 0, 0, 0, 1, 0, 2, 1, 0, 2, -1, 1, 0, 0, 0, 0, 0, 
   0, 0, 2/3, 2/3, 2/3, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 6/5, 0, 0, -3/2, 0, 0, 0, 0, 
   0, -3, -3, 0, 3, 0, 0, 0, 0, 0, 3/2, -3, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   3/2, 0, 3, 0, 0, 9, 6, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 6, 0, 3, 0, -6, 
   3, 3/2, 0, 0, -3, 0, 0, 0, 3, 0, 6, 0, 0, -6, -6, -3, 0, 3, 3, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, -3, 0, 0, 3, 0, 0, -6, 0, 0, 
   0, 0, -6, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, -9, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 3, 0, 6, 0, 0, -6, 0, -6, 0, 6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 
   -6, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -3/2, 0, -3, 0, 0, -3, -3/2, -3, 3, 0, -3/2, 0, 0, 3, 0, 3, 0, 
   3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 3, 0, 
   3, 0, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 1, -3/4, 3/4, 0, 
   -3/2, -3/4, 0, 0, 0, -3/2, -3/2, 0, 0, -3/4, -1/4, -1/4}, 
  {0, -12/5, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -4, 0, 0, 5/2, 4, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -11/2, 0, 1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 2, 2, 0, 2, 4, -2, -2, -5, -5/2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 
   0, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 2, 0, 4, -2, 2, 5, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 3, 0, 0, 0, 0, -2, -2, 0, -2, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, -1/2, -1/2, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 6, 0, 6, 0, 0, -2, 0, 0, -2, 
   -4, 0, -2, 2, -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 5, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 7, 0, -2, 
   5, 5/2, 1, -1, 0, -5/2, -4, -2, -3, 0, 1, 0, 1, 1/3, 2, 2, 0, 0, 0, 1, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, -4, 0, -3, 0, 1, 0, 2, 1, 0, 0, 2, -1, 
   0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/3, 5/4, -5/4, 0, 1/2, 1/4, 0, 0, 0, 
   1/2, 1/2, 0, 0, 1/4, 5/12, 5/12}, {0, 0, 0, 0, 4, 3, 0, 0, 0, 0, 1, 1, 0, 
   2, 0, 0, 0, 0, 0, -3, -5, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -5, 0, 0, 
   -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, -2, 0, 4, 8, 4, 0, 0, 0, 
   0, 0, 0, -2, 0, -10, 0, 0, 2, -8, -4, 0, 0, -2, 0, 2, 0, 0, 0, 0, 8/3, 0, 
   0, 0, 0, -4, 0, -1, -5, 0, 0, 0, 0, 0, 0, -2, 0, -6, -9, 0, 3, 4, 0, 2, 6, 
   0, -2/3, 0, 2, 5/2, 0, 1, 3, 0, -1, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 1, -5, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, -1, 2, 
   0, -1, 0, 0, 2, 0, 0, 0, -1, -1/2, 0, 0, -1/2, 0, -3/2, -1, 0, 0, 0, 1, 
   -1/4, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 8/3, 0, 0, 0, -4, 0, -5, 0, 0, 2, -6, -9, 0, 3, 
   4, 0, 6, 0, -2/3, 0, 4, 5, 0, 2, 6, 0, -2, 0, -2, -2/3, 0, -1, 2, 0, -2, 
   0, 0, 0, 0, -2, -3/2, 0, 1, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 2, 0, 3, 0, -1, 0, 
   -2, -1, 0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, -2/3, -2/3, 0, 0, -1/6, 0, 0, 
   -2, 0, -10, 0, 2, -8, -4, -4, 4, 0, 3, 4, 2, 6, 0, -2, 0, -2, -2/3, -2, 
   -2, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 4, 0, 6, 0, -2, 0, 
   -4, -2, 0, 0, -2, 1, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, -2/3, -2, 2, 0, 
   -2, -1, 0, 0, 0, -2, -2, 0, 0, -1, -2/3, -2/3}, 
  {0, 51/10, 0, 0, -3, -3, 0, 0, 0, 0, -1, -1, 0, -1, 0, 4, 8, 0, 0, 0, -1, 
   0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 1, -3, 0, 0, 0, 0, 0, 0, 0, 
   -4, 0, -4, -4, 2, 0, -1, 4, 0, 0, 0, 0, 0, -6, 0, 0, 0, 6, 0, 6, 0, 0, -2, 
   4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 7, 0, 1, 5, 0, 0, -4, 0, 
   -4, 0, -1, 4, 2, -1, 0, -2, -4, 0, -2, -2, 0, 0, 0, -3/2, -5/2, 0, -1, -1, 
   0, 0, 0, 0, 0, 0, 0, -7, 0, 0, 0, 0, 2, 0, -1, 7, 0, 4, 4, -2, 0, 0, 0, 0, 
   0, 2, -2, 0, 2, 0, 0, 0, 0, 2, -4, 0, 1, 0, -4, 0, 0, 0, 0, 1, 1/2, 0, 1, 
   -1, 0, 1, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 12, 0, -12, 0, -12, 0, 0, 4, 
   0, 0, 4, 8, 0, 4, -4, 4, 0, -4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 7, 
   0, 5, 0, 0, -2, 2, -1, 0, -2, -4, 0, -2, 0, 0, 0, -3, -5, 0, -2, -2, 0, 0, 
   0, 0, 0, 0, 2, -4, 0, 2, 0, 0, 0, 0, 2, 3/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 11/10, 0, 0, -1, 5/2, 0, 6, 8, -1/2, 0, 0, 0, 2, 2, -2, -8, 
   6, 0, 3, 3, 2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 8, -3, 2, 2, 22, 0, 
   -2, 0, 2, 8, -16, -2, 8, 0, 8, 8, -16, -2, 0, -8, -22, -8, -4, 0, 0, 23/3, 
   0, 0, 0, 0, -6, -16, -8, 4, 4, -16, 4, 0, -3, 2, -6, -2, 0, -2/3, 0, 0, 
   14/3, 0, 0, 0, 0, -9, -4, 2, -22, 0, -6, 8, 0, 8, -6, 0, -8, 0, 9, 0, 0, 
   10, -8, 4, 6, 0, -8/3, 0, 3, 8, -4, 2, 3, 0, -4, 0, -8/3, -2/3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -13, 0, 8, 3, 16, 0, -8, -8, 8, 8, 0, -8, 0, -8, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 23/3, 0, 0, 0, 0, 0, -3, -16, -5, 2, -2, 0, -2, 2, 14, 16, 2, 
   0, 0, 0, -6, 4, -6, -4, 0, 0, -8/3, 0, 0, 10, -4, 2, 6, 0, 0, -8, 0, -8, 
   -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -8, 6, -6, -2, 
   0, 6, 0, 8, 4, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, -3, 2, -3/2, -3, 1, 0, -4, 
   0, -8, -4, 0, 0, 0, 0, 0, 9, 6, 0, -15/4, 0, -8/3, -8/3, 0, 7/2, -2/3, 0, 
   0, 14/3, 0, 0, 0, -9, -6, -22, -2, 10, 10, 0, 9, 0, 0, 10, -12, 6, 0, 
   -8/3, 0, 6, 16, -2, 10, 6, 0, -8, 0, -8, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 10, -6, -10, 0, 0, -8, 0, -16, -8, 0, 0, 0, 
   0, 0, 12, 2, 0, -1, 0, -8, -8, 0, 9, -8/3, 0, 3, 8, -6, 3, 0, -4, 0, -8, 
   -4, 0, 0, 0, 0, 0, -8, -8, 0, 6, -4, 0, -8/3, -8/3, 0, -8/3, -2/3, 0, 0, 
   2, -4, 8, 2, 2, 8, 4, 4, -4, 0, -3, -2, 2, -6, 0, 2, 0, 2, 2/3, 0, 0, 0, 
   0, 0, 0, 0, 2, 2, -2, 0, 0, 0, 0, 0, -1, 0, -3, -2, -2, -6, 0, 2, 0, 4, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 2, 2, 0, 0, 2/3, 2, -2, 0, 2, 1, 0, 0, 
   0, 2, 2, 0, 0, 1, 2/3, 2/3}, {0, 7/20, 0, 0, -2, -1, 0, 1/2, 0, -1, 0, 0, 
   0, 2, 0, 2, 0, 2, 0, 0, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 8, -23/2, 12, 
   -5/2, 12, 12, 6, 0, 0, -1/2, -2, 0, -12, 0, 0, 0, 0, 0, -12, 0, 2, 0, -6, 
   0, 0, 0, 0, 8, 0, 0, 0, -8, -7, -16, 1, 8, 8, -16, 0, 0, -5, 0, -5, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 12, -12, 0, -2, 0, 0, 0, -2, 2, 0, -6, 2, 
   0, 0, 8, 0, 8, 8, 0, 0, 0, 1, 5, 0, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 5/2, 0, 1/2, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 
   0, 0, -5, 0, 0, 0, 0, -10, 2, -12, 4, 0, 0, 0, 0, 0, 2, 12, 0, 0, 0, 0, 
   -4, 8, -4, -8, 0, 0, -2, 0, 2, 10, 0, 0, 2, 0, 0, -4, 0, -4, -4/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, -2, 0, 0, 5, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/12, 0, -1/2, 6, -2, -6, 0, 0, -9/2, 0, -6, 
   -3, 0, 0, 0, 0, 0, 15/2, 0, 0, 3/8, 0, -7/2, -7/3, 0, 35/12, -15/16, 0, 0, 
   0, 0, 0, 0, -8, -12, -12, 2, 10, 10, -6, 2, 0, 0, 8, -8, 8, 0, 0, 0, 2, 
   10, 2, 10, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, -2, 0, 2, 10, 0, -10, 0, 0, -4, 0, -8, -4, 0, 0, 0, 0, 0, 8, -2, 0, 1, 
   0, -6, -6, 0, 6, -7/3, 0, 1, 5, -4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 
   -4, 0, 4, -3, 0, 0, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 6/5, 0, 0, -9/2, 0, 0, 0, -3, 0, 0, 0, 0, -3, 0, 3, 3, 0, 0, 3/2, -3, 
   0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 21/2, 0, 9, 6, 6, 6, 6, 0, 0, 3, -3, -3, 
   -6, 0, -3, 0, -3, -3, -6, 0, -3, 3, -6, 3, 3/2, 0, 0, -3, 0, 0, 0, -9, 0, 
   -6, 6, 6, 6, -6, -3, 0, 3, 3, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, -9, 6, 6, 
   -6, 3, 0, -3, 0, -3, 0, -3, 3, 0, -6, 0, 6, 6, 6, 6, 0, 0, 0, 0, 3, 3, 3, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -3, -6, -6, -3, 3, 3, -6, -6, 
   -3, 3, -3, 3, 0, 0, 0, 0, 0, 3/2, 3/2, 0, 0, -3, 0, 0, 0, 0, -9, 0, -6, 0, 
   0, 0, 0, 0, 0, -3, 6, 0, 0, 0, 0, 6, 6, 0, -6, 0, 0, 0, 0, 6, 6, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 
   3, 0, 0, 0, 0, 0, 0, -6, -3, 0, 0, 0, 0, 0, 3, 3/2, 0, -1/2, 0, 3, 3, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, -9, 0, -6, 6, 6, 6, 0, -6, 0, 6, 6, 0, 0, 0, 0, 0, 6, 6, 
   6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 
   -6, 0, 6, 6, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 3, 0, 0, 0, 
   0, 0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3/2, 0, -3, 0, 0, -3, -3/2, -3, 3, 0, -3/2, 0, 0, 3, 0, 
   3, 0, 3, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   3, 0, 3, 0, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 1, -3/4, 
   3/4, 0, -3/2, -3/4, 0, 0, 0, -3/2, -3/2, 0, 0, -3/4, -1/4, -1/4}, 
  {0, -12/5, 0, 0, -5/2, 0, 0, 0, 0, 0, 2, 2, 2, -2, 2, 0, 0, 0, 0, 5/2, 2, 
   2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 5, 0, -4, -4, -4, -2, -2, 0, 0, 0, 
   0, -2, 0, 2, 0, 0, 0, -2, -4, 0, -2, -5, -5/2, 0, 0, 0, 0, 0, 0, 1, 0, 2, 
   0, 0, 0, 2, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, -6, 0, 0, 0, 0, -2, 0, -4, 4, 
   0, 0, 0, 2, 0, 0, -4, 0, 2, 5, 0, 0, 0, 0, 0, -2, 0, 0, 0, -1, -1, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2, -1, -4, 0, 0, -2, -2, 
   -2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 1/2, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 5, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, -4, 5, 2, 2, 5, 5/2, 1, -1, 0, -5/2, -2, 2, -3, 0, 1, 0, 1, 1/3, 0, 
   0, 0, 0, 0, 0, 0, 2, 2, -2, 0, 0, 0, 0, 0, -1, 0, -5/2, -2, -2, -3, 0, 1, 
   0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, -1, 0, 1, 1, 0, 0, 1/3, 5/4, -5/4, 0, 
   1/2, 1/4, 0, 0, 0, 1/2, 1/2, 0, 0, 1/4, 5/12, 5/12}, 
  {0, 0, 0, 0, 4, 3/2, 0, 1, 0, 1/2, 0, 0, 0, 0, -2, -1, 0, -1, 0, -3, -3, 
   -2, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -10, 0, 1, 1, -4, 0, 2, 0, 1, 0, 
   2, 2, 0, 0, 0, 0, 2, 2, 2, 0, 4, 8, 4, 0, 0, 0, 0, 0, 0, -2, 4, -8, 0, -2, 
   -2, -8, -4, 0, 0, -2, 0, 2, 0, 0, 0, 0, 8/3, 0, 0, 0, 0, 1, 0, 1, -2, 0, 
   0, 0, 0, 0, 0, 2, 0, -6, -9, 0, 3, 2, 0, -2, 6, 0, -2/3, 0, 3/2, 1, 0, -1, 
   3, 0, -1, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3, 2, -1, -2, 2, 
   0, 2, -2, -1, -2, -2, 0, 0, 0, 0, -2, -2, 2, 0, 0, 0, 0, -1, -2, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 3/2, 
   -1, 0, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 
   8/3, 0, 0, 0, 1, -1, -2, -1, -2, -2, -6, -9, 0, 3, 2, 2, 6, 0, -2/3, 0, 3, 
   2, 0, -2, 6, 0, -2, 0, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 1, 0, -1, -2, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1/2, 
   0, 1, 1, 0, -3/2, 1/2, 0, 3/2, 1, 1, 3, 0, -1, 0, -2, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 1/2, 0, -2/3, -2/3, 0, 0, -1/6, 0, 0, -2, 4, -8, -2, -2, -8, 
   -4, -4, 4, 0, 3, 2, -2, 6, 0, -2, 0, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, -2, 
   -2, 2, 0, 0, 0, 0, 0, 1, 0, 3, 2, 2, 6, 0, -2, 0, -4, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, 1, 0, -2, -2, 0, 0, -2/3, -2, 2, 0, -2, -1, 0, 0, 0, -2, -2, 
   0, 0, -1, -2/3, -2/3}, {0, 1/20, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, -1, 0, 1, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1/2, 0, 1/2, 0, 0, -1, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/12, 0, 0, 0, 0, 
   0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1/8, 0, -1/2, 0, 0, 
   1/12, -7/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1/5, 0, 0, -1, 1, 0, 0, 0, 0, -4, -4, 0, 2, 0, 0, 0, 0, 0, -1, -7, 0, 
   -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 9, 0, 0, 2, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 2, -8, -14, 0, -3, -3, 0, 0, 0, -43/3, 0, 0, 0, -20, 0, 2, 0, 
   0, -4, -6, -8, 0, 1, 4, 0, -6, 0, -2/3, 0, 0, -19/3, 0, 0, 0, 0, -10, 0, 
   2, 4, 0, 0, 0, -2, 0, -2, -14, 0, -3, -5, 0, -2, 4, 0, -4, -6, 0, -8/3, 0, 
   -3, 0, 0, -3, -3/2, 0, -4, 0, -8/3, -2/3, 0, 0, -43/3, 0, 0, 0, 0, -14, 0, 
   -2, -9, 0, 0, 0, -2, 8, 6, -4, 0, 0, 2, 14, 0, 4, -8, 0, -8/3, 0, 3, 8, 0, 
   4, -2, 0, 4, 0, -6, 0, -4, -2/3, 0, 1, 7, 0, 2, -4, 0, -4, 0, -6, -2, 0, 
   -8/3, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -43/3, 0, 0, 0, -20, 0, 2, 0, 0, -4, -3, -5, 0, 2, 
   8, 0, -6, 0, -8/3, 0, -2, 4, 0, -4, -3, 0, -8, 0, -8, -8/3, 0, 2, 14, 0, 
   4, -4, 0, -8, 0, -12, -4, 0, -8, -6, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, -3/2, 0, 
   -4, 0, -8, -4, 0, -8, -6, -4, 0, 0, 0, 0, 0, 0, 0, -8/3, -8/3, -8/3, 0, 
   -2/3, 0, 0, 8, 0, -5, 0, 8, 3, 0, -8, 8, 0, 1, -1, 8, 6, 0, 6, 0, 9, 7/2, 
   -8, -8, 0, 0, 8, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 6, 0, 6, 0, 
   18, 21/2, 0, 8, 4, 4, 0, 0, 0, 0, 0, 0, 0, 9, 21/2, 6, 0, 7/2, 0, 0, 0, 
   -4, -15/4, 0, 0, 0, -4, -15/2, 0, 0, -15/4, 0, 0}, 
  {0, 0, 0, 0, -9/2, -2, 0, 0, 0, 0, -2, -2, 0, -2, 0, 0, 0, 0, 0, 5/2, 2, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 17/2, 0, 5/2, 0, 0, 10, -5/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 12, 0, -2, 0, -23/2, -5/2, -1/2, 0, 0, 0, 0, 0, 0, -7, 
   0, 1, 0, 0, -8, -7, 1, 0, 0, 5, 0, -5, 0, 0, 0, 0, -8, 0, 0, 0, 0, 3/2, 0, 
   10, 9/2, 0, 0, 0, 0, 0, 0, -2, 0, 2, 4, 0, -1, 3, 0, -8, -4, 0, -2, 0, 
   -7/4, -5/4, 0, -6, -2, 0, -9/2, 0, -7/2, -15/16, 0, 0, 0, 0, 0, 0, 0, -8, 
   0, -10, 0, 0, 0, 0, -12, 0, 2, 0, 0, 0, 0, 8, 0, 8, 0, 0, 0, 0, 4, 2, 0, 
   2, 2, 0, 0, 0, -4, 0, -2, 0, 0, 0, 4, 0, 4, 0, 0, 0, 0, -4, -1, 0, 0, 
   -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -8, 0, 0, 0, 3/2, 0, 9/2, 0, 0, -12, 2, 4, 0, -1, 3, 0, -4, 
   0, -2, 0, -7/2, -5/2, 0, -12, -4, 0, -9, 0, -21/2, -15/4, 0, 4, 2, 0, 12, 
   0, 0, -4, 0, -4, 0, 0, -4, -2, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, -1/4, 0, -2, 0, 
   -9/2, 0, -21/2, -45/8, 0, -6, -1, -3, 0, 0, 0, 0, 0, 0, 0, -7/2, -15/4, 
   -7/3, 0, -15/16, 0, 0, 1/2, 0, 5/2, 0, 0, 5/2, 1/2, 1, -1, 0, -5/2, -1/2, 
   0, -2, 0, 5, 0, 15/2, 35/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -5/2, -1/2, 0, -2, 0, 5, 0, 15, 35/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 15/2, 35/4, 0, 0, 35/12, 1/4, -1/4, 0, 1/2, 3/8, 0, 0, 0, 1/2, 3/4, 0, 
   0, 3/8, 1/12, 1/12}, {0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 3, 3, 0, -3, 0, 0, 
   0, 0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -3, 0, 0, 9, -3/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 3, 3, 0, 0, 6, 3, 0, 0, 0, 0, 0, 0, 6, 0, 
   3, 0, 0, -6, 0, 6, 0, 0, -3, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 3, 0, 9, 
   3/2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 3, -3, 0, -6, 0, 0, 0, 0, 9/4, -3/4, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, -9, 3, 0, 0, 0, -6, 
   -3, 0, 6, 3, 0, 0, -6, 0, 6, 6, 0, 0, 0, -3/2, -3, 0, -3, 3, 0, -3, 0, 3, 
   0, 3/2, 1/4, 0, 0, -3, 0, 3, 3, 0, 0, 0, 3, 3/4, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 6, 0, 3, 0, 0, -6, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 3, -3, 0, -6, 0, 
   0, 0, 0, 0, 0, 0, 0, -6, 0, 6, 0, 0, 0, 0, 6, 3/2, 0, 0, 3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -6, 0, -3, 0, -3, -6, -3, 6, -6, 0, -3, 3, -3, 0, 0, 0, 0, 0, 0, 
   6, 3, -3, 0, -6, -3/2, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 0, 0, 0, 
   0, 0, 0, 0, 0, -6, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, -3/2, 3/2, 
   0, 3, 3/2, 3/2, 0, 0, 3, 3, 3/2, 0, 3/2, -1/2, -1/2}, 
  {0, -2/5, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 11/2, 0, 0, 0, 0, 0, 0, 0, 
   2, -2, 2, 2, -4, 0, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 
   0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 13/2, 0, 0, 0, 0, 1, 0, 0, -5/2, 0, 0, 2, 
   -2, 2, -2, 0, -2, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, -1/4, 1/4, 0, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 1, 0, -2, -2, 4, 0, 0, 
   0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 0, 0, 2, 0, 0, 1, 0, 1/2, 
   1/12, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1/4, 0, 0, 1/3, 0, 0, -6, 0, 6, 0, 6, 
   0, 0, -2, 0, 0, -2, -4, 0, -2, 2, -2, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -6, 0, -3, 0, 0, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 3, 0, 2, 1, 0, 
   0, 0, 0, 0, 0, -2, 2, 0, -2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   3/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, -7/10, 0, 0, 2, 3, 0, 0, 0, 0, 2, 2, 0, 1, 0, 0, 0, 0, 0, 
   0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 0, -1, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, -10, 0, -2, 
   0, 0, 2, 4, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, -8, 0, 0, 0, 0, -10, 0, -1, -2, 
   0, 0, 0, 2, 0, 2, 1, 0, 3, -1, 0, 4, 4, 0, 2, -2, 0, 0, 0, 2, 2, 0, 3/2, 
   -3/2, 0, 0, 0, 0, 0, 0, 0, 5/3, 0, 0, 0, 0, -6, 0, 1, -9, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, -1, 6, 0, -2, 0, 0, -2/3, 0, -1, 6, 0, -2, 0, 0, 0, 0, -2, 0, 
   -2, -2/3, 0, -1/2, 3, 0, -1, 0, 0, -1, 0, -2, -1, 0, -2/3, -2/3, -1/6, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, -1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   1, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, -1, 0, -3/2, 0, 0, 0, 0, 0, 0, 1, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -17/5, 0, 0, 6, 5/2, 0, -2, -8, -1/2, 2, 
   2, -2, 0, 0, -6, -8, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -22, -3, 
   -8, -3, -2, 0, 0, 2, 0, 0, -2, -8, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -25/3, 0, 0, 0, -16, -6, 0, -8, -4, 0, 0, 0, 0, -5, -2, -6, 0, 0, 
   -2/3, 0, 0, 8, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/3, 0, 0, 0, 
   0, 0, -4, -2, -1, 0, -2, -8, -2, 0, 0, 0, 0, 0, -10, 6, -8, -4, 0, 0, 
   -8/3, 0, 3, -4, 8, -2, 0, 8, 0, 0, 2, 0, 0, 0, 0, -5, 3, -4, -2, 0, 0, -4, 
   0, 2, 0, 0, -8/3, 2/3, -2/3, 0, -5, 0, 16, 3, 8, 0, 8, 0, 8, 8, -8, -8, 0, 
   0, 8, -8, 0, 8, 4, 0, 0, 0, 0, -25/3, 0, 0, 0, 0, -16, -3, 0, -5, 0, 0, 2, 
   0, 0, -14, 2, 0, 0, 0, 0, -10, -4, -6, 4, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -10, 6, -4, -2, -6, 0, 0, -8, 0, 4, 0, 0, -8, 2, -8/3, 
   0, 10, 8, 6, 6, 0, 0, 6, 0, 0, 0, 0, 8, -8, 4, 0, -4, 0, 0, 0, 0, -5, -2, 
   -3/2, 3, 0, 0, -4, 0, 0, 0, 0, -8, 2, -4, 0, 9, 0, 6, -15/4, 0, -8/3, 0, 
   -8/3, 7/2, -2/3, 0, 0, 2, 0, 0, 0, 0, 6, -2, 2, 2, 0, 0, 0, 0, 4, 4, 4, 0, 
   0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2, 2, 2, 0, 0, 0, 0, -4, -1, 
   0, 0, -2, 0, -2, -2, 0, 2, 2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 4, -2, 2, 0, -4, 
   0, -2, 1, 0, 0, 0, 3, -3, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -61/20, 0, 0, 0, -1, 0, 1/2, 0, -1, 2, 2, 0, 0, 0, -2, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -23/2, -12, -5/2, -12, 0, -8, 0, 0, 
   -1/2, 2, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -16, -7, -8, 1, -8, 0, 0, 0, 0, -5, 0, -5, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 
   12, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, 0, 0, 0, 0, 0, -4, 
   -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, -6, 0, -12, 4, 0, 2, 0, 
   -10, 0, 0, 0, 0, 0, -8, 8, 0, -8, 0, 0, 0, 0, 8, -2, 0, -2, 0, 0, 0, 0, 0, 
   0, -4, 4/3, 0, -4, 4, 0, -4, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 2, 0, 0, 
   5/2, 0, 1/2, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 0, 0, 
   -7, 0, 0, 0, 0, -12, 2, -10, 4, 0, 0, 0, 0, 0, -2, 10, 0, 0, 0, 0, -12, 
   -8, -4, 8, 0, 0, -2, 0, 10, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8, 2, 0, 0, 
   -2, 0, 0, -4, 0, 8, -5, 0, -4, 4, -4/3, 0, -2, 0, -2, 2, 0, 0, 5, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/2, 0, 0, 1/12, 0, -13/2, -6, -2, 6, 0, 0, -9/2, 0, 0, 0, 
   0, -6, 6, -3, 0, 15/2, 0, 0, 3/8, 0, -7/2, 0, -7/3, 35/12, -15/16, 0, 0, 
   4, 0, 0, 0, 12, 12, 8, -2, 10, 0, 0, 0, 0, 8, 8, 8, 0, 0, 0, 0, -8, -8, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 8, -2, -2, 10, 0, 0, 0, 0, -8, 4, 0, 0, -4, 0, 2, 
   2, 0, 10, 10, 0, -10, 0, 0, 0, 0, 0, 0, 0, 8, -10, 4, 0, -8, 0, 2, -1, 0, 
   0, 0, 6, -6, 0, 0, -5, -5, -5, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, -5, 
   5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 9/2, 0, 0, 3, 3, 0, -3, -3, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -9, 6, -6, 
   0, -21/2, 0, 0, 3, 3, 3, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -6, 0, -9, 6, -6, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, -3/2, 0, 
   0, 0, 0, 9, 0, 0, 21/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 9, 0, 0, 0, 0, 
   0, 0, -21/4, -21/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -6, 
   0, 3, 3, 3, -9, 0, 0, 0, 0, 0, 0, 0, 6, -6, 0, 0, 0, 0, 9/2, 0, -3, 3, 0, 
   -3, 0, 0, 3, 0, -9/2, 7/4, 0, 0, 0, 3, -3, 0, 0, 0, 0, 3, -9/4, 0, 0, 1, 
   0, 0, 0, 0, -6, -6, -3, -3, -3, 0, -6, -6, 3, 3, 0, 0, -6, 3, -3, -3, 
   -3/2, 3/2, 3/2, 0, 0, 0, 0, 0, 0, 0, -6, 0, -9, 0, 0, 0, 0, 0, 0, 3, 9, 0, 
   0, 0, 0, 0, -6, 0, 6, 0, 0, 0, 0, 9, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 6, -9/2, 0, 0, 3, 0, 0, -9, -3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -6, 3, -3, 0, 3, 0, 3/2, -1/2, 0, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 0, 0, -3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 6, 
   12, -3, 9, 0, 0, 0, 0, 6, 6, 6, 0, 0, 0, 0, -12, -12, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 6, -3, -3, 9, 0, 0, 0, 0, -6, 6, 0, 0, -3, 0, 3, 3, 0, 9, 9, 0, -9, 
   0, 0, 0, 0, 0, 0, 0, 6, -9, 3, 0, -6, 0, 3, -3/2, 0, 0, 0, 3, -3, 0, 0, 
   -9/2, -9/2, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, 0, 0, 0, -9/2, 9/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 5/2, 0, 0, 0, 0, 0, -2, -2, -2, 
   2, -2, 0, 0, 0, 0, -2, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -5, 0, 4, 
   0, -1/2, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 9/2, 0, 0, 0, 
   0, 5, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 
   0, -1/4, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 3, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1/2, -3, 0, 2, -2, 0, 2, 
   0, 1, 0, 1/2, 1/12, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 1/4, 0, 0, 1/3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 0, 0, 0, -4, -1, 2, 0, 0, 2, 2, 2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -2, 0, -2, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 4, 4, -2, -2, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 
   0, 0, 0, -2, -2, 0, 0, 0, -1, 0, -2, -2, 2, 0, 0, 0, 0, 2, 0, 0, 2, 2, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/2, 0, 0, -1, 3/2, 0, 1, 0, 
   1/2, 0, 0, 2, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 
   10, 0, -1, 0, 1, -2, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -6, 0, 0, 0, -8, 4, -2, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 
   -9, 0, 0, 0, 0, -10, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 
   0, 0, 0, 0, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 
   -6, 0, -1, -9, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 6, 0, 2, 0, 0, -2/3, 0, 0, 6, 
   0, 0, 0, 0, 0, 0, -2, 0, -1, -1/6, 0, 1/2, 3, 0, 1, 0, 0, -1, 0, -2, -1/2, 
   0, -2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 2, 3, -1, -1, 0, 0, -2, 0, 0, 1, -1, 0, 
   0, 0, 0, 2, 2, -2, -2, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 2, 0, 0, 0, 0, 0, -2, -1/2, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1/2, -3/2, -3/2, 0, 0, 0, 0, 0, 
   0, 0, 1, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -3, 0, 0, 0, 
   -2, -3, 1, 1, -1, 0, 0, 0, 0, -2, -2, -2, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 2, 1/2, 0, 0, 1, 0, -1, -1, 0, 
   -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -2, 1, -1, 0, 2, 0, 0, 1/2, 0, 0, 0, 
   -3/2, 3/2, 0, 0, 1/2, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
   1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 53/10, 0, 0, -5/2, -3, 0, 
   -11/2, 0, -3, 3, 3, 0, 0, 0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, -1/2, -25/2, -15/2, -5, 0, -1/2, 0, 0, -3/2, 3, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, -1, -1, -1, 3, -4, 0, 0, 
   0, 0, -2, -1, -1, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 25/2, 0, 0, 1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1/4, -1/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -8/3, 0, 0, 0, 0, 0, 0, -5, 12, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   -4, 0, 0, -4, 0, 0, 2/3, 0, 3, -6, 0, -3, 0, 0, 0, 0, 1, 0, -1/2, 1/12, 0, 
   -2, 0, 0, -5/2, 0, 0, 3/2, 0, 1/2, -1/8, 0, 7/6, 1/12, 5/16, 0, 6, 0, 0, 
   15/2, 0, 3/2, 0, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, -3/4, 0, 0, 
   -8/3, 0, 0, 0, 0, -5, 0, -2, 12, 0, 0, 0, 0, 0, -3, 2, 0, 0, 0, 0, -4, -4, 
   0, 4, 0, 0, 2/3, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 
   0, 0, 0, 4, -1, 0, -1, 5/2, -1/2, 0, 1, 0, -6, 3, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 3/2, 0, 0, 1/4, 0, -2, -5/2, 0, 5/2, 0, 0, 3/2, 0, 0, 0, 0, -1, 
   5/2, -3/2, 0, 1/2, 0, 0, 9/8, 0, 7/6, 0, -1/2, 1/12, 5/16, 0, 0, 6, 0, 0, 
   0, 5, 5, -1, -3, 2, 0, 0, 0, 0, 4, 4, 4, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, -4, -1/2, 0, 0, -5/2, 0, 3, 3, 0, 2, 
   2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 4, -2, 5/2, 0, -4, 0, 0, -3/2, 0, 0, 0, 
   5/2, -5/2, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 79/20, 0, 0, -7/2, -3, 0, -11/2, 0, -3, 
   0, 0, 0, 3, 0, 3, 0, 3, 0, 1/2, 6, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   -1/2, 25/2, -15/2, 5, 5, 1/2, 0, 0, -3/2, -3, 0, -5, 0, 0, 0, 0, 0, -5, 0, 
   3, 0, -1/2, -15/2, -3/2, 0, 0, 4, 0, 0, 0, -1, -1, -1, 3, 4, 4, -1, 3, 0, 
   -1, 1, -1, -1, 0, 0, 0, 0, -8/3, 0, 0, 0, 0, -1/2, 0, 5, -1/2, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 12, 0, -3, 1, 0, 4, 0, 0, 2/3, 0, -7/4, 1/4, 0, 5/2, 0, 0, 
   3/2, 0, 7/6, 5/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 15/2, 0, 3/2, 0, 0, -3, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, -3/4, 0, 0, 1/3, 0, 0, 0, 0, -2, 0, 
   -5, 12, 0, 0, 0, 0, 0, 3, 5, 0, 0, 0, 0, 0, 4, 0, -4, 0, 0, 2/3, 0, 1, 5, 
   0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, -6, -3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 1/4, 0, 
   1/2, 5/2, 0, -5/2, 0, 0, 3/2, 0, -1, -3/2, 0, 0, 0, 0, 0, 1/2, 0, 0, 9/8, 
   0, 7/6, -1/2, 0, 1/12, 5/16, 0, 0, -8/3, 0, 0, 0, -1/2, -5, -1/2, 3, 5, 5, 
   0, 12, 0, -3, 1, -4, 0, 0, 2/3, 0, -7/2, 1/2, 0, 5, 0, 0, 3, 0, 7/2, 5/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 1, 5, 0, -5, 0, 0, 
   0, 0, -2, -3/2, 0, 0, 0, 0, 0, 4, 0, 0, 3/2, 0, -1, -3, 0, 5/2, -1/2, 0, 
   -7/4, 1/4, -5/2, 0, 0, 3/2, 0, 7/2, 15/8, 0, 0, 0, 0, 0, -1, -3/2, 0, 5/2, 
   -3/2, 0, 7/6, 5/4, 0, -1/2, 5/16, 0, 0, 3/2, 0, 15/2, 0, 0, 15/2, 3/2, 3, 
   -3, 0, -1/2, -3/2, 0, -6, 0, 1, 0, 1/2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 0, -6, 0, 1, 0, 1, 1/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/2, 1/4, 0, 0, 1/12, 3/4, -3/4, 0, 3/2, 9/8, 0, 0, 0, 
   3/2, 9/4, 0, 0, 9/8, 1/4, 1/4}, {0, -39/20, 0, 0, -1, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, 2, 
   0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 
   0, 0, 2, 2, 2, 0, 2, 0, 0, 0, 0, 1/2, 1, 1, 0, 0, 1/12, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 
   0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 1/3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 1, -1/3, 0, 1/2, 0, 0, 1, 0, 0, 1/2, 0, -1, 1/2, 0, 1/3, -1/3, 
   1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 14/3, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 2, 
   0, -2, 0, 0, 1/3, 0, -2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 1, 0, -2, 1, 0, 1, -1, 1/3, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/2, 1, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 1, -1, 1/2, 
   0, -1, 0, 0, 0, 0, 1/3, 0, 1/3, -1/3, 1/12, 0, 0, 0, 0, 0, 0, -2, -2, -2, 
   0, -2, 0, 0, 0, 0, -2, -2, -2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, -2, 0, 0, 0, 0, 2, -1, 0, 0, 1, 0, 0, 0, 0, -2, -2, 0, 2, 0, 
   0, 0, 0, 0, 0, 0, -2, 2, -1, 0, 2, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 1, 1, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, -47/20, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2, 0, -2, -2, -2, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 14/3, 0, 0, 0, 2, 2, 2, 0, -2, 
   -2, 2, 0, 0, -1/2, -1, 1, 1, 0, 1/12, 0, 0, 14/3, 0, 0, 0, 0, 2, 0, -2, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, -2, 0, 0, 1/3, 0, -1/2, -1, 0, 
   -1, 0, 0, 1/2, 0, 1/3, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 0, 0, 0, 2, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1, -2, 0, 2, 0, 0, 1/3, 0, -1, -2, 0, 0, 
   0, 0, 0, 1, 0, 1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1, 0, 
   1, 0, 0, 1/2, 0, 1, 1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/3, 1/3, 0, -1/3, 
   1/12, 0, 0, 14/3, 0, 0, 0, 2, 2, 2, 0, -2, -2, 0, 0, 0, -1, -2, 2, 0, 0, 
   1/3, 0, -1, -2, 0, -2, 0, 0, 1, 0, 1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, -2, 0, 2, 0, 0, 1, 0, 2, 1, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 1, 1, 0, -1, 1/3, 0, -1/2, -1, 1, 0, 0, 1/2, 0, 1, 1/2, 0, 0, 
   0, 0, 0, 1, 1, 0, -1, 1/2, 0, 1/3, 1/3, 0, 1/3, 1/12, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, -1, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, -1, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, -47/20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, 0, 0, 0, 2, 0, 0, 0, 0, 14/3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   2, 0, 0, -1/2, 0, 0, 1, 0, 1/12, 0, 0, 14/3, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 0, 1/3, 0, -1/2, 0, 0, 1, 0, 
   0, 1/2, 0, 1/3, 1/12, 0, 0, 14/3, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, 0, -1, 0, 0, -2, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 1/3, 0, 1/12, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -1, 0, 0, 0, 0, 1/3, 0, -1, 0, 0, 2, 0, 
   0, 1, 0, 1, 1/3, 0, -1, 0, 0, -2, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1/3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2, 0, 0, 0, 0, 1/2, 0, 1, 1/2, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
   1/3, 1/3, 1/3, 0, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   -1, 0, -1, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, -1, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 
   -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}, 
 {zeta2, zeta2^2, zeta3, G[{0, l1}, 1], zeta2*G[{0, l1}, 1], G[{0, l1}, 1]^2, 
  G[{0, l2}, 1], zeta2*G[{0, l2}, 1], G[{0, l1}, 1]*G[{0, l2}, 1], 
  G[{0, l2}, 1]^2, zeta2*G[{0, l3}, 1], G[{0, l1}, 1]*G[{0, l3}, 1], 
  G[{0, l2}, 1]*G[{0, l3}, 1], G[{0, l1}, 1]*G[{0, l4}, 1], 
  G[{0, l2}, 1]*G[{0, l4}, 1], zeta2*G[{l2, l3}, 1], 
  G[{0, l1}, 1]*G[{l2, l3}, 1], G[{0, l2}, 1]*G[{l2, l3}, 1], G[{l3, l4}, 1], 
  zeta2*G[{l3, l4}, 1], G[{0, l1}, 1]*G[{l3, l4}, 1], 
  G[{0, l2}, 1]*G[{l3, l4}, 1], G[{l3, l4}, 1]^2, G[{0, 0, l1}, 1], 
  G[{0, 0, l2}, 1], G[{0, l1, l1}, 1], G[{0, l2, l2}, 1], G[{0, l2, l3}, 1], 
  G[{0, l4, l3}, 1], G[{l3, l3, l4}, 1], G[{l3, l4, l4}, 1], 
  G[{0, 0, 0, l1}, 1], G[{0, 0, 0, l2}, 1], G[{0, 0, l1, l1}, 1], 
  G[{0, 0, l2, l2}, 1], G[{0, 0, l2, l3}, 1], G[{0, 0, l4, l3}, 1], 
  G[{0, l1, l1, l1}, 1], G[{0, l2, 0, l3}, 1], G[{0, l2, 0, l4}, 1], 
  G[{0, l2, l2, l2}, 1], G[{0, l2, l2, l3}, 1], G[{0, l2, l3, l2}, 1], 
  G[{0, l2, l3, l3}, 1], G[{0, l2, l3, l4}, 1], G[{0, l2, l4, l3}, 1], 
  G[{0, l3, l4, l3}, 1], G[{0, l4, l2, l3}, 1], G[{0, l4, l3, l2}, 1], 
  G[{0, l4, l3, l3}, 1], G[{0, l4, l3, l4}, 1], G[{0, l4, l4, l3}, 1], 
  G[{l2, l3, l4, l3}, 1], G[{l3, l3, l3, l4}, 1], G[{l3, l3, l4, l4}, 1], 
  G[{l3, l4, l4, l4}, 1], Log[-s4], zeta2*Log[-s4], zeta3*Log[-s4], 
  G[{0, l1}, 1]*Log[-s4], G[{0, l2}, 1]*Log[-s4], G[{l3, l4}, 1]*Log[-s4], 
  G[{0, 0, l1}, 1]*Log[-s4], G[{0, 0, l2}, 1]*Log[-s4], 
  G[{0, l1, l1}, 1]*Log[-s4], G[{0, l2, l2}, 1]*Log[-s4], 
  G[{0, l2, l3}, 1]*Log[-s4], G[{0, l4, l3}, 1]*Log[-s4], 
  G[{l3, l3, l4}, 1]*Log[-s4], G[{l3, l4, l4}, 1]*Log[-s4], Log[-s4]^2, 
  zeta2*Log[-s4]^2, G[{0, l1}, 1]*Log[-s4]^2, G[{0, l2}, 1]*Log[-s4]^2, 
  G[{l3, l4}, 1]*Log[-s4]^2, Log[-s4]^3, Log[-s4]^4, G[{l1}, 1], 
  zeta2*G[{l1}, 1], zeta3*G[{l1}, 1], G[{l1}, 1]*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{0, l2}, 1], G[{l1}, 1]*G[{0, l4}, 1], 
  G[{l1}, 1]*G[{l3, l4}, 1], G[{l1}, 1]*G[{0, 0, l1}, 1], 
  G[{l1}, 1]*G[{0, 0, l2}, 1], G[{l1}, 1]*G[{0, 0, l4}, 1], 
  G[{l1}, 1]*G[{0, l1, l1}, 1], G[{l1}, 1]*G[{0, l2, l2}, 1], 
  G[{l1}, 1]*G[{0, l2, l3}, 1], G[{l1}, 1]*G[{0, l2, l4}, 1], 
  G[{l1}, 1]*G[{0, l3, l4}, 1], G[{l1}, 1]*G[{0, l4, l2}, 1], 
  G[{l1}, 1]*G[{0, l4, l3}, 1], G[{l1}, 1]*G[{0, l4, l4}, 1], 
  G[{l1}, 1]*G[{l2, l3, l4}, 1], G[{l1}, 1]*G[{l3, l3, l4}, 1], 
  G[{l1}, 1]*G[{l3, l4, l4}, 1], G[{l1}, 1]*Log[-s4], 
  zeta2*G[{l1}, 1]*Log[-s4], G[{l1}, 1]*G[{0, l1}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{0, l2}, 1]*Log[-s4], G[{l1}, 1]*G[{0, l4}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{l3, l4}, 1]*Log[-s4], G[{l1}, 1]*Log[-s4]^2, 
  G[{l1}, 1]*Log[-s4]^3, G[{l1}, 1]^2, zeta2*G[{l1}, 1]^2, 
  G[{l1}, 1]^2*G[{0, l1}, 1], G[{l1}, 1]^2*G[{0, l2}, 1], 
  G[{l1}, 1]^2*G[{0, l4}, 1], G[{l1}, 1]^2*G[{l3, l4}, 1], 
  G[{l1}, 1]^2*Log[-s4], G[{l1}, 1]^2*Log[-s4]^2, G[{l1}, 1]^3, 
  G[{l1}, 1]^3*Log[-s4], G[{l1}, 1]^4, Log[s12/s4], zeta2*Log[s12/s4], 
  zeta3*Log[s12/s4], G[{0, l1}, 1]*Log[s12/s4], G[{0, l2}, 1]*Log[s12/s4], 
  G[{0, l3}, 1]*Log[s12/s4], G[{l3, l4}, 1]*Log[s12/s4], 
  G[{0, 0, l1}, 1]*Log[s12/s4], G[{0, 0, l2}, 1]*Log[s12/s4], 
  G[{0, 0, l3}, 1]*Log[s12/s4], G[{0, l1, l1}, 1]*Log[s12/s4], 
  G[{0, l2, l2}, 1]*Log[s12/s4], G[{0, l2, l3}, 1]*Log[s12/s4], 
  G[{0, l3, l2}, 1]*Log[s12/s4], G[{0, l3, l3}, 1]*Log[s12/s4], 
  G[{0, l3, l4}, 1]*Log[s12/s4], G[{0, l4, l3}, 1]*Log[s12/s4], 
  G[{l3, l3, l4}, 1]*Log[s12/s4], G[{l3, l4, l4}, 1]*Log[s12/s4], 
  Log[s12/s4]*Log[-s4], zeta2*Log[s12/s4]*Log[-s4], 
  G[{0, l1}, 1]*Log[s12/s4]*Log[-s4], G[{0, l2}, 1]*Log[s12/s4]*Log[-s4], 
  G[{0, l3}, 1]*Log[s12/s4]*Log[-s4], G[{l3, l4}, 1]*Log[s12/s4]*Log[-s4], 
  Log[s12/s4]*Log[-s4]^2, Log[s12/s4]*Log[-s4]^3, G[{l1}, 1]*Log[s12/s4], 
  zeta2*G[{l1}, 1]*Log[s12/s4], G[{l1}, 1]*G[{0, l1}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{0, l2}, 1]*Log[s12/s4], G[{l1}, 1]*G[{0, l3}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{0, l4}, 1]*Log[s12/s4], G[{l1}, 1]*G[{l2, l3}, 1]*
   Log[s12/s4], G[{l1}, 1]*G[{l3, l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]*Log[s12/s4]*Log[-s4], G[{l1}, 1]*Log[s12/s4]*Log[-s4]^2, 
  G[{l1}, 1]^2*Log[s12/s4], G[{l1}, 1]^2*Log[s12/s4]*Log[-s4], 
  G[{l1}, 1]^3*Log[s12/s4], Log[s12/s4]^2, zeta2*Log[s12/s4]^2, 
  G[{0, l1}, 1]*Log[s12/s4]^2, G[{0, l2}, 1]*Log[s12/s4]^2, 
  G[{0, l3}, 1]*Log[s12/s4]^2, G[{l3, l4}, 1]*Log[s12/s4]^2, 
  Log[s12/s4]^2*Log[-s4], Log[s12/s4]^2*Log[-s4]^2, G[{l1}, 1]*Log[s12/s4]^2, 
  G[{l1}, 1]*Log[s12/s4]^2*Log[-s4], G[{l1}, 1]^2*Log[s12/s4]^2, 
  Log[s12/s4]^3, Log[s12/s4]^3*Log[-s4], G[{l1}, 1]*Log[s12/s4]^3, 
  Log[s12/s4]^4, zeta2*G[{l2}, 1], zeta3*G[{l2}, 1], 
  G[{l2}, 1]*G[{0, l2}, 1], G[{l2}, 1]*G[{0, 0, l1}, 1], 
  G[{l2}, 1]*G[{0, 0, l2}, 1], G[{l2}, 1]*G[{0, l1, l1}, 1], 
  G[{l2}, 1]*G[{0, l2, l2}, 1], G[{l2}, 1]*G[{0, l2, l3}, 1], 
  G[{l2}, 1]*G[{0, l4, l3}, 1], zeta2*G[{l2}, 1]*Log[-s4], 
  G[{l2}, 1]*G[{0, l2}, 1]*Log[-s4], zeta2*G[{l1}, 1]*G[{l2}, 1], 
  G[{l1}, 1]*G[{l2}, 1]*G[{0, l1}, 1], G[{l1}, 1]*G[{l2}, 1]*G[{0, l2}, 1], 
  G[{l1}, 1]*G[{l2}, 1]*G[{0, l4}, 1], zeta2*G[{l2}, 1]*Log[s12/s4], 
  G[{l2}, 1]*G[{0, l1}, 1]*Log[s12/s4], G[{l2}, 1]*G[{0, l2}, 1]*Log[s12/s4], 
  G[{l2}, 1]*G[{0, l3}, 1]*Log[s12/s4], G[{l1}, 1]^2*G[{l2}, 1]*Log[s12/s4], 
  zeta2*G[{l2}, 1]^2, G[{l2}, 1]^2*G[{0, l2}, 1], Log[s23/s4], 
  zeta2*Log[s23/s4], zeta3*Log[s23/s4], G[{0, l1}, 1]*Log[s23/s4], 
  G[{0, l2}, 1]*Log[s23/s4], G[{l2, l3}, 1]*Log[s23/s4], 
  G[{l3, l4}, 1]*Log[s23/s4], G[{0, 0, l1}, 1]*Log[s23/s4], 
  G[{0, 0, l2}, 1]*Log[s23/s4], G[{0, l1, l1}, 1]*Log[s23/s4], 
  G[{0, l2, l2}, 1]*Log[s23/s4], G[{0, l2, l3}, 1]*Log[s23/s4], 
  G[{0, l2, l4}, 1]*Log[s23/s4], G[{0, l3, l2}, 1]*Log[s23/s4], 
  G[{0, l4, l2}, 1]*Log[s23/s4], G[{0, l4, l3}, 1]*Log[s23/s4], 
  G[{l2, l2, l3}, 1]*Log[s23/s4], G[{l2, l3, l3}, 1]*Log[s23/s4], 
  G[{l2, l3, l4}, 1]*Log[s23/s4], G[{l3, l3, l4}, 1]*Log[s23/s4], 
  G[{l3, l4, l4}, 1]*Log[s23/s4], Log[s23/s4]*Log[-s4], 
  zeta2*Log[s23/s4]*Log[-s4], G[{0, l1}, 1]*Log[s23/s4]*Log[-s4], 
  G[{0, l2}, 1]*Log[s23/s4]*Log[-s4], G[{l2, l3}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l3, l4}, 1]*Log[s23/s4]*Log[-s4], Log[s23/s4]*Log[-s4]^2, 
  Log[s23/s4]*Log[-s4]^3, G[{l1}, 1]*Log[s23/s4], 
  zeta2*G[{l1}, 1]*Log[s23/s4], G[{l1}, 1]*G[{0, l1}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{0, l2}, 1]*Log[s23/s4], G[{l1}, 1]*G[{0, l4}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{l2, l3}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l3, l4}, 1]*
   Log[s23/s4], G[{l1}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l1}, 1]*Log[s23/s4]*Log[-s4]^2, G[{l1}, 1]^2*Log[s23/s4], 
  G[{l1}, 1]^2*Log[s23/s4]*Log[-s4], G[{l1}, 1]^3*Log[s23/s4], 
  Log[s12/s4]*Log[s23/s4], zeta2*Log[s12/s4]*Log[s23/s4], 
  G[{0, l1}, 1]*Log[s12/s4]*Log[s23/s4], G[{0, l2}, 1]*Log[s12/s4]*
   Log[s23/s4], G[{0, l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2, l3}, 1]*Log[s12/s4]*Log[s23/s4], G[{l3, l4}, 1]*Log[s12/s4]*
   Log[s23/s4], Log[s12/s4]*Log[s23/s4]*Log[-s4], 
  Log[s12/s4]*Log[s23/s4]*Log[-s4]^2, G[{l1}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l1}, 1]*Log[s12/s4]*Log[s23/s4]*Log[-s4], G[{l1}, 1]^2*Log[s12/s4]*
   Log[s23/s4], Log[s12/s4]^2*Log[s23/s4], Log[s12/s4]^2*Log[s23/s4]*
   Log[-s4], G[{l1}, 1]*Log[s12/s4]^2*Log[s23/s4], Log[s12/s4]^3*Log[s23/s4], 
  G[{l2}, 1]*Log[s23/s4], zeta2*G[{l2}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{0, l1}, 1]*Log[s23/s4], G[{l2}, 1]*G[{0, l2}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{l2, l3}, 1]*Log[s23/s4], G[{l2}, 1]*G[{l3, l4}, 1]*
   Log[s23/s4], G[{l2}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l2}, 1]*Log[s23/s4]*Log[-s4]^2, G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]^2*G[{l2}, 1]*
   Log[s23/s4], G[{l2}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]*Log[s12/s4]*Log[s23/s4]*Log[-s4], 
  G[{l1}, 1]*G[{l2}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]*Log[s12/s4]^2*Log[s23/s4], G[{l2}, 1]^2*Log[s23/s4], 
  G[{l2}, 1]^2*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l2}, 1]^2*Log[s23/s4], 
  G[{l2}, 1]^2*Log[s12/s4]*Log[s23/s4], G[{l2}, 1]^3*Log[s23/s4], 
  Log[s23/s4]^2, zeta2*Log[s23/s4]^2, G[{0, l1}, 1]*Log[s23/s4]^2, 
  G[{0, l2}, 1]*Log[s23/s4]^2, G[{l2, l3}, 1]*Log[s23/s4]^2, 
  G[{l3, l4}, 1]*Log[s23/s4]^2, Log[s23/s4]^2*Log[-s4], 
  Log[s23/s4]^2*Log[-s4]^2, G[{l1}, 1]*Log[s23/s4]^2, 
  G[{l1}, 1]*Log[s23/s4]^2*Log[-s4], G[{l1}, 1]^2*Log[s23/s4]^2, 
  Log[s12/s4]*Log[s23/s4]^2, Log[s12/s4]*Log[s23/s4]^2*Log[-s4], 
  G[{l1}, 1]*Log[s12/s4]*Log[s23/s4]^2, Log[s12/s4]^2*Log[s23/s4]^2, 
  G[{l2}, 1]*Log[s23/s4]^2, G[{l2}, 1]*Log[s23/s4]^2*Log[-s4], 
  G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4]^2, G[{l2}, 1]*Log[s12/s4]*Log[s23/s4]^2, 
  G[{l2}, 1]^2*Log[s23/s4]^2, Log[s23/s4]^3, Log[s23/s4]^3*Log[-s4], 
  G[{l1}, 1]*Log[s23/s4]^3, Log[s12/s4]*Log[s23/s4]^3, 
  G[{l2}, 1]*Log[s23/s4]^3, Log[s23/s4]^4, G[{l3}, 1], zeta2*G[{l3}, 1], 
  zeta3*G[{l3}, 1], G[{l3}, 1]*G[{0, l1}, 1], G[{l3}, 1]*G[{0, l2}, 1], 
  G[{l3}, 1]*G[{l3, l4}, 1], G[{l3}, 1]*G[{0, 0, l1}, 1], 
  G[{l3}, 1]*G[{0, 0, l2}, 1], G[{l3}, 1]*G[{0, l1, l1}, 1], 
  G[{l3}, 1]*G[{0, l2, l2}, 1], G[{l3}, 1]*G[{0, l2, l3}, 1], 
  G[{l3}, 1]*G[{0, l4, l3}, 1], G[{l3}, 1]*G[{l3, l3, l4}, 1], 
  G[{l3}, 1]*G[{l3, l4, l4}, 1], G[{l3}, 1]*Log[-s4], 
  zeta2*G[{l3}, 1]*Log[-s4], G[{l3}, 1]*G[{0, l1}, 1]*Log[-s4], 
  G[{l3}, 1]*G[{0, l2}, 1]*Log[-s4], G[{l3}, 1]*G[{l3, l4}, 1]*Log[-s4], 
  G[{l3}, 1]*Log[-s4]^2, G[{l3}, 1]*Log[-s4]^3, G[{l1}, 1]*G[{l3}, 1], 
  zeta2*G[{l1}, 1]*G[{l3}, 1], G[{l1}, 1]*G[{l3}, 1]*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{l3}, 1]*G[{0, l2}, 1], G[{l1}, 1]*G[{l3}, 1]*G[{0, l4}, 1], 
  G[{l1}, 1]*G[{l3}, 1]*G[{l3, l4}, 1], G[{l1}, 1]*G[{l3}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[-s4]^2, G[{l1}, 1]^2*G[{l3}, 1], 
  G[{l1}, 1]^2*G[{l3}, 1]*Log[-s4], G[{l1}, 1]^3*G[{l3}, 1], 
  G[{l3}, 1]*Log[s12/s4], zeta2*G[{l3}, 1]*Log[s12/s4], 
  G[{l3}, 1]*G[{0, l1}, 1]*Log[s12/s4], G[{l3}, 1]*G[{0, l2}, 1]*Log[s12/s4], 
  G[{l3}, 1]*G[{0, l3}, 1]*Log[s12/s4], G[{l3}, 1]*G[{l3, l4}, 1]*
   Log[s12/s4], G[{l3}, 1]*Log[s12/s4]*Log[-s4], 
  G[{l3}, 1]*Log[s12/s4]*Log[-s4]^2, G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]*Log[-s4], G[{l1}, 1]^2*G[{l3}, 1]*
   Log[s12/s4], G[{l3}, 1]*Log[s12/s4]^2, G[{l3}, 1]*Log[s12/s4]^2*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]^2, G[{l3}, 1]*Log[s12/s4]^3, 
  zeta2*G[{l2}, 1]*G[{l3}, 1], G[{l2}, 1]*G[{l3}, 1]*G[{0, l2}, 1], 
  G[{l3}, 1]*Log[s23/s4], zeta2*G[{l3}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{0, l1}, 1]*Log[s23/s4], G[{l3}, 1]*G[{0, l2}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{l2, l3}, 1]*Log[s23/s4], G[{l3}, 1]*G[{l3, l4}, 1]*
   Log[s23/s4], G[{l3}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l3}, 1]*Log[s23/s4]*Log[-s4]^2, G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]^2*G[{l3}, 1]*
   Log[s23/s4], G[{l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l3}, 1]*Log[s12/s4]*Log[s23/s4]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l3}, 1]*Log[s12/s4]^2*Log[s23/s4], G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l2}, 1]*
   G[{l3}, 1]*Log[s23/s4], G[{l2}, 1]*G[{l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]^2*G[{l3}, 1]*Log[s23/s4], G[{l3}, 1]*Log[s23/s4]^2, 
  G[{l3}, 1]*Log[s23/s4]^2*Log[-s4], G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4]^2, 
  G[{l3}, 1]*Log[s12/s4]*Log[s23/s4]^2, G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4]^2, 
  G[{l3}, 1]*Log[s23/s4]^3, G[{l3}, 1]^2, zeta2*G[{l3}, 1]^2, 
  G[{l3}, 1]^2*G[{0, l1}, 1], G[{l3}, 1]^2*G[{0, l2}, 1], 
  G[{l3}, 1]^2*G[{l3, l4}, 1], G[{l3}, 1]^2*Log[-s4], 
  G[{l3}, 1]^2*Log[-s4]^2, G[{l1}, 1]*G[{l3}, 1]^2, 
  G[{l1}, 1]*G[{l3}, 1]^2*Log[-s4], G[{l1}, 1]^2*G[{l3}, 1]^2, 
  G[{l3}, 1]^2*Log[s12/s4], G[{l3}, 1]^2*Log[s12/s4]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]^2*Log[s12/s4], G[{l3}, 1]^2*Log[s12/s4]^2, 
  G[{l3}, 1]^2*Log[s23/s4], G[{l3}, 1]^2*Log[s23/s4]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]^2*Log[s23/s4], G[{l3}, 1]^2*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]*G[{l3}, 1]^2*Log[s23/s4], G[{l3}, 1]^2*Log[s23/s4]^2, 
  G[{l3}, 1]^3, G[{l3}, 1]^3*Log[-s4], G[{l1}, 1]*G[{l3}, 1]^3, 
  G[{l3}, 1]^3*Log[s12/s4], G[{l3}, 1]^3*Log[s23/s4], G[{l3}, 1]^4, 
  G[{l4}, 1]*G[{0, l1}, 1], G[{l4}, 1]*G[{l3, l4}, 1], 
  G[{l4}, 1]*G[{0, 0, l1}, 1], G[{l4}, 1]*G[{0, 0, l2}, 1], 
  G[{l4}, 1]*G[{0, l1, l1}, 1], G[{l4}, 1]*G[{0, l2, l3}, 1], 
  G[{l4}, 1]*G[{0, l4, l3}, 1], G[{l4}, 1]*G[{l3, l3, l4}, 1], 
  G[{l4}, 1]*G[{l3, l4, l4}, 1], G[{l4}, 1]*G[{0, l1}, 1]*Log[-s4], 
  G[{l4}, 1]*G[{l3, l4}, 1]*Log[-s4], G[{l1}, 1]*G[{l4}, 1], 
  zeta2*G[{l1}, 1]*G[{l4}, 1], G[{l1}, 1]*G[{l4}, 1]*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{l4}, 1]*G[{0, l4}, 1], G[{l1}, 1]*G[{l4}, 1]*G[{l3, l4}, 1], 
  G[{l1}, 1]*G[{l4}, 1]*Log[-s4], G[{l1}, 1]*G[{l4}, 1]*Log[-s4]^2, 
  G[{l1}, 1]^2*G[{l4}, 1], G[{l1}, 1]^2*G[{l4}, 1]*Log[-s4], 
  G[{l1}, 1]^3*G[{l4}, 1], G[{l4}, 1]*G[{0, l1}, 1]*Log[s12/s4], 
  G[{l4}, 1]*G[{0, l3}, 1]*Log[s12/s4], G[{l4}, 1]*G[{l3, l4}, 1]*
   Log[s12/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]*Log[-s4], G[{l1}, 1]^2*G[{l4}, 1]*
   Log[s12/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]^2, 
  G[{l4}, 1]*G[{0, l1}, 1]*Log[s23/s4], G[{l4}, 1]*G[{0, l2}, 1]*Log[s23/s4], 
  G[{l4}, 1]*G[{l2, l3}, 1]*Log[s23/s4], G[{l4}, 1]*G[{l3, l4}, 1]*
   Log[s23/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]^2*G[{l4}, 1]*
   Log[s23/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4]^2, G[{l3}, 1]*G[{l4}, 1], 
  zeta2*G[{l3}, 1]*G[{l4}, 1], G[{l3}, 1]*G[{l4}, 1]*G[{0, l1}, 1], 
  G[{l3}, 1]*G[{l4}, 1]*G[{0, l2}, 1], G[{l3}, 1]*G[{l4}, 1]*G[{l3, l4}, 1], 
  G[{l3}, 1]*G[{l4}, 1]*Log[-s4], G[{l3}, 1]*G[{l4}, 1]*Log[-s4]^2, 
  G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1], G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]*
   Log[-s4], G[{l1}, 1]^2*G[{l3}, 1]*G[{l4}, 1], 
  G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4], G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4]*
   Log[-s4], G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4], 
  G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4]^2, G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l3}, 1]*
   G[{l4}, 1]*Log[s23/s4], G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]*G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4]^2, G[{l3}, 1]^2*G[{l4}, 1], 
  G[{l3}, 1]^2*G[{l4}, 1]*Log[-s4], G[{l1}, 1]*G[{l3}, 1]^2*G[{l4}, 1], 
  G[{l3}, 1]^2*G[{l4}, 1]*Log[s12/s4], G[{l3}, 1]^2*G[{l4}, 1]*Log[s23/s4], 
  G[{l3}, 1]^3*G[{l4}, 1], G[{l4}, 1]^2*G[{0, l1}, 1], 
  G[{l4}, 1]^2*G[{l3, l4}, 1], G[{l1}, 1]*G[{l4}, 1]^2, 
  G[{l1}, 1]*G[{l4}, 1]^2*Log[-s4], G[{l1}, 1]^2*G[{l4}, 1]^2, 
  G[{l1}, 1]*G[{l4}, 1]^2*Log[s12/s4], G[{l1}, 1]*G[{l4}, 1]^2*Log[s23/s4], 
  G[{l3}, 1]*G[{l4}, 1]^2, G[{l3}, 1]*G[{l4}, 1]^2*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]^2, G[{l3}, 1]*G[{l4}, 1]^2*Log[s12/s4], 
  G[{l3}, 1]*G[{l4}, 1]^2*Log[s23/s4], G[{l3}, 1]^2*G[{l4}, 1]^2, 
  G[{l1}, 1]*G[{l4}, 1]^3, G[{l3}, 1]*G[{l4}, 1]^3}, 
 {l1 -> s4/s12, l2 -> s4/s23, l3 -> (-s12 + s4)/s23, l4 -> -(s12/s23)}, 
 {G[{l1}, 1], G[{l2}, 1], G[{l3}, 1], G[{l4}, 1], G[{0, l1}, 1], 
  G[{0, l2}, 1], G[{0, l3}, 1], G[{0, l4}, 1], G[{l2, l3}, 1], 
  G[{l3, l4}, 1], G[{0, 0, l1}, 1], G[{0, 0, l2}, 1], G[{0, 0, l3}, 1], 
  G[{0, 0, l4}, 1], G[{0, l1, l1}, 1], G[{0, l2, l2}, 1], G[{0, l2, l3}, 1], 
  G[{0, l2, l4}, 1], G[{0, l3, l2}, 1], G[{0, l3, l3}, 1], G[{0, l3, l4}, 1], 
  G[{0, l4, l2}, 1], G[{0, l4, l3}, 1], G[{0, l4, l4}, 1], 
  G[{l2, l2, l3}, 1], G[{l2, l3, l3}, 1], G[{l2, l3, l4}, 1], 
  G[{l3, l3, l4}, 1], G[{l3, l4, l4}, 1], G[{0, 0, 0, l1}, 1], 
  G[{0, 0, 0, l2}, 1], G[{0, 0, l1, l1}, 1], G[{0, 0, l2, l2}, 1], 
  G[{0, 0, l2, l3}, 1], G[{0, 0, l4, l3}, 1], G[{0, l1, l1, l1}, 1], 
  G[{0, l2, 0, l3}, 1], G[{0, l2, 0, l4}, 1], G[{0, l2, l2, l2}, 1], 
  G[{0, l2, l2, l3}, 1], G[{0, l2, l3, l2}, 1], G[{0, l2, l3, l3}, 1], 
  G[{0, l2, l3, l4}, 1], G[{0, l2, l4, l3}, 1], G[{0, l3, l4, l3}, 1], 
  G[{0, l4, l2, l3}, 1], G[{0, l4, l3, l2}, 1], G[{0, l4, l3, l3}, 1], 
  G[{0, l4, l3, l4}, 1], G[{0, l4, l4, l3}, 1], G[{l2, l3, l4, l3}, 1], 
  G[{l3, l3, l3, l4}, 1], G[{l3, l3, l4, l4}, 1], G[{l3, l4, l4, l4}, 1]}, 
 {Log[s12/s4], Log[s23/s4], Log[-s4]}, {zeta2 -> Pi^2/6, zeta3 -> Zeta[3]}}


==> anc/mi2func/reduced_funcbasis_to_MPLs_matrix.m <==
{{F[1, 1], F[1, 2], F[1, 3], F[1, 4], F[2, 1], F[2, 2], F[2, 3], F[3, 1], 
  F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], F[3, 9], 
  F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 15], F[3, 16], 
  F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 1], F[4, 2], F[4, 3], F[4, 4], 
  F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], F[4, 10], F[4, 12], F[4, 13], 
  F[4, 14], F[4, 15], F[4, 16], F[4, 17], F[4, 18], F[4, 19], F[4, 20], 
  F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], F[4, 27], 
  F[4, 28], F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], 
  F[4, 35], F[4, 36], F[4, 37], F[4, 38], F[4, 39], F[4, 40], F[4, 41], 
  F[4, 42], F[4, 43], F[4, 44], F[4, 45], F[4, 46], F[4, 47], F[4, 48], 
  F[4, 49], F[4, 50], F[4, 51], F[4, 52], F[4, 53], F[4, 54], F[4, 56], 
  F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 61], F[4, 62], F[4, 63], 
  F[4, 64], F[4, 65], F[4, 66], F[4, 67]}, 
 {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {-1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {-1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 0, 7/3, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -7/2, 0, 0, 0, -9/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, -7/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, -7/2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, 
  {0, 0, 1/2, 0, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 5/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -5/2, 0, 0, 0, -5/4, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 
   0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 3, 0, 1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 5/6, 0, -1/2, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, -1, 0, 
   0, 0, 0, -1, 0, -1/3, 0, 0, 0, 0, 3/2, 0, 0, 0, 3, 0, 3/2, 0, 0, -9/4, 0, 
   -9/4, 0, 0, 0, 0, 0, 0, 3, 0, 0, 3, 0, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 9/2, 0, 0, 0, 0, 0, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 0, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1, 
   0, 0, 0, 3, 0, 3, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, -1, 0, 0, 0, 0, -2, 0, -1, 0, 0, 3, 0, 3, 0, 0, 0, 0, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, -3/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 
   0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 3/4, 0, 0, 0, 0, 3/4, 0, 1/4, 0, 0, 0, 0, -1/4, 0, 0, 0, 
   -1/2, 0, -1/4, 0, 0, -1/4, 0, -1/4, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 0, 
   0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 
   -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1, 0, 1/2, 0, 
   0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0}, {0, 0, 7/3, 0, 1, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 
   -7/2, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7/2, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 1, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -7/2, 0, 0, 0, -1, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, 
  {0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, -3, 0, -3/2, 0, 0, 3/4, 0, 3/4, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3/2, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 
   3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 3/2, 0, -3, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   0, -3, 0, -3/2, 0, 0, 3/4, 0, 3/4, 0, 0, 0, 0, 0, 0, -3, 0, 0, -3, 0, 0, 
   3/2, 0, 0, 0, 0, 0, 0, -3, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 
   9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 0, 0, 0, -3, 0, 0, 
   0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3/2, 0, -3/2, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 3, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 0, 
   0, 0, -3, 0, 0, 0, 0, 3, 0, 3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
   0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, -9/2, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -9/2, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, 0, 0, 0, -3, 0, 0, 
   0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 9/4, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 3, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -14/3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/3, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, 
  {0, 0, -14/3, 0, 1, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 
   0, 0, -1, 0, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 
   0, 0, 0, 0, -2, 0, -1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, 0, 0, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, 
  {0, 0, -14/3, 0, 1, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 
   0, 0, -1, 0, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 
   0, 0, -2, 0, -1, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0}, {0, -4361/80, 0, 0, 0, -17, 0, 
   25/4, 0, -1/4, 0, -33, -8, -9/2, 0, 0, -14, 0, 19/2, 0, -1, -12, 0, 7/4, 
   0, -3/2, 0, -1, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -5, 0, 21/2, -28, 0, 18, 6, 0, 0, 0, 0, 31/2, 0, 3, 0, -6, 0, 6, 
   -9/2, 0, 6, -12, -3, 0, 0, 3, 0, 0, -6, 0, 0, -14, 2, 0, 0, 0, 4, -28, 18, 
   0, 0, 0, 6, 0, 12, 6, 0, 0, 0, 0, 0, 0, 0, 0, -22, 42, -26, 0, 0, -12, 18, 
   0, 0, 0, 0, -5, 42, -12, 0, 0, -6, 9, 12, 0, -18, 0, 12, 0, 14, 10, 14, 0, 
   -2, -14, 2, 0, 0, -14, 0, -10, -10, 0, 0, 0, 0, 0, -10, -12, -22, -18, 0, 
   0, -31, 6, 0, -9, -18, 0, -30, 0, 14, 10, 14, 14, -4, 0, 0, -14, -6, 0, 0, 
   0, 0, 155/3, 0, 7/2, 0, -23/6, 20, 7, 0, 11/2, 0, -9, 0, -2, -1, 0, 0, 0, 
   0, 0, 0, -2, -14, 8, 0, 0, 6, 6, 0, 0, -6, 14, 10, 0, 0, 14, 0, 0, 0, 0, 
   -12, 0, -5, -6, -8, -14, -26, 0, 0, 0, 0, -41/4, 0, 4, 0, 1, -3/2, 0, 0, 
   3, -6, 0, 0, 0, -7/3, -1, 1/12, 0, 0, 155/3, 0, -21/2, 0, -1, 0, 27, 0, 6, 
   0, -3, 3/2, 0, -9/2, 0, -3, 0, -6, 6, 0, -3, 3, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 4, 0, 0, 0, 6, -6, 0, 0, 0, 18, -18, -12, 0, 0, 0, 0, 0, 0, 
   -4, 0, -18, -12, 6, 0, 6, 0, 0, 18, 30, 0, 0, 0, 0, -41/2, 0, 8, 0, -6, 
   -3, 0, 8, 0, 0, 0, 0, 6, 0, 0, -6, 0, 0, -7, 6, -3, 1/3, 0, -41/4, 0, 
   -3/2, 0, 6, -15/2, 0, -3, 6, -3/2, 0, 0, 4, 0, 0, 0, 0, -7, 6, -3, 1/2, 0, 
   -1, 2, -1, 1/3, 1/12, 0, 0, 155/3, 0, -21/2, 0, -1, 30, 0, -9/2, 0, -3, 0, 
   -3, -1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 4, 0, 0, -12, 30, -12, 0, 0, 12, 12, 
   0, -4, -12, -18, -30, 0, 0, -24, 0, 0, -41/2, 0, 8, 0, 2, -3, 0, 0, 6, 
   -12, 0, 0, 0, -7, -3, 1/3, 0, -41/2, 0, -3, 0, 12, -15, 0, -6, 12, -3, 0, 
   0, 8, 0, 0, 0, 0, -14, 12, -6, 1, 0, -3, 6, -3, 1, 1/3, 0, -41/4, 0, -3/2, 
   0, -3, -3/2, 0, 0, 4, -6, 0, 0, -7, -3, 1/2, 0, -3, 6, -3, 1, 1/2, 0, -1, 
   -1, 1/3, 1/3, 1/12}, {0, -347/10, 0, 0, 0, -155/3, 0, 29/2, 0, -1/3, 0, 0, 
   0, 0, 0, 0, -146/3, 0, 26, 0, -4/3, -36, 0, 10, 0, -2, 0, -4/3, -1/3, 0, 
   -4, 0, 4/3, 0, -4, 0, 4, 0, 4, 4/3, 0, -3/2, 0, -3, -3/2, -1/2, -1/2, 0, 
   -41, 0, 17/2, 0, 0, 14, 4, 0, -6, -6, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 
   -36, 3, 6, 0, 0, 0, 0, -6, 0, 0, 0, -4, -16, 0, -6, 36, 0, 36, 0, 4, 0, 3, 
   0, 6, 3, 0, 10, 10, 3/2, 3, -6, 7/2, 0, 5, 0, 1, -7, 0, 0, 0, 12, 12, 0, 
   0, 5, 0, -2, -4, 0, 0, 0, 36, 0, -12, 0, 6, -6, 0, 10, 0, 0, 4, 0, -4, 
   -16, 26, 0, 0, -10, -10, -14, 0, -17, -17, -3, -41, 0, -44, 0, 0, 0, -41, 
   6, 6, 0, -36, 0, -18, 6, 0, 10, 0, 0, 8, 16, 26, 0, 4, 14, 3, 0, 0, 155/3, 
   0, 12, 0, -17/6, 0, 0, 0, 14, 0, -6, 0, 1, 0, 0, 1, 0, 2, -4, 0, -22, 0, 
   -12, 10, 0, 0, 0, 12, 0, -6, 0, 10, 10, -6, 0, 0, -10, 0, 36, 0, 0, 39, 0, 
   -12, 0, -26, -10, -16, 8, 0, -6, 0, 11/2, 0, 4, 0, -4, -4, -7, 0, 0, 4, 0, 
   -4/3, 0, 1/3, 0, 0, 14, 0, 12, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, -4, 
   0, -12, 18, 0, -4, -3, -4/3, 0, 4, 0, 8, -6, 4, 0, 0, 0, 0, 0, 6, -6, 0, 
   0, 0, -6, -6, 0, 0, 12, -36, -6, 6, 0, 0, 6, 0, 0, 14, 0, -14, 0, 6, 6, 6, 
   6, 0, 36, 18, -6, -8, 0, 0, -12, 0, 11, 0, 0, 0, 0, 14, -12, 3, -2, -2, 
   -14, 0, 0, 12, 2, 0, -4, 0, 0, 4/3, 0, 4, 0, -2, 0, 0, 0, 0, -4, 0, -2, 4, 
   4, 8, 0, 0, -4, 0, -4, 0, 0, 2, 0, -4/3, 0, -4/3, 4/3, 0, 0, 0, 14, 0, 12, 
   0, -4/3, 0, 0, 18, 0, -4, 0, -4, -4/3, 0, 4, 0, 8, 4, -3, -3, 0, 0, 6, -6, 
   0, 0, 0, 0, 0, 0, 6, 6, 6, 14, 0, -14, 0, 0, 0, -20, -6, 0, -12, 0, 11, 0, 
   8, 0, -8, -8, -14, 0, 0, 8, 0, -4, 0, 4/3, 0, 8, 0, -4, 0, 0, 0, 0, -8, 0, 
   -4, 8, 8, 16, 0, 0, -8, 0, -8, 0, 0, 4, 0, -4, 0, -4, 4, 0, 0, 4, 0, -2, 
   0, -4, -2, 4, 4, 8, 0, -4, 0, -4, 0, 2, 0, -4, 0, -4, 4, 0, 0, -4/3, -4/3, 
   4/3, 0, 0}, {0, 0, 0, 0, 0, 13, 0, -19/2, 0, 0, 0, -13, 10, 3/2, 0, 0, 0, 
   0, -6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -21, 0, -11/2, 4, 0, 2, 4, 0, 0, 0, 0, -17/2, 0, 17, 
   0, -4, 0, 0, 3/2, 0, -8, 6, -4, 0, 16, 7/2, 4, 4, 10, 0, 0, -6, 0, 0, 36, 
   0, 4, 4, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 40, -14, 20, 0, 
   0, -8, -14, -20, 0, 18, 0, 13, 2, 6, 0, 0, 0, -3, -6, 0, 0, -16, 0, 0, 6, 
   -6, 6, 0, 0, -6, 0, 0, 36, -6, 0, 0, 0, 0, 0, 0, 0, 0, -58, 4, -38, 14, 
   -8, 18, -7, -10, 0, 3, 6, 16, 0, 0, 6, -6, 6, 6, 0, 0, 36, -6, 0, 0, 0, 0, 
   0, 53/3, 0, 10, 0, 3/2, -10, -5, 0, -4, 0, -1, 0, 0, 4/3, 0, 0, 0, 0, 0, 
   0, -16, 10, -6, 0, 0, -8, 0, 8, 0, -10, -10, 0, 0, -12, -10, 0, 0, 0, 22, 
   8, -26, 33, 0, -6, 10, 0, 0, -12, 0, 0, -2, 0, -1/2, 0, 0, 2, 0, 0, -3, 4, 
   0, 0, 0, 0, 4/3, 1/3, 0, 0, -53/3, 0, 14, 0, -4/3, 0, -14, 0, 4, 0, 0, 
   -1/2, 0, 4, 0, -4, 0, 8, -3, 0, -4, 4, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   -16, -8, 0, 0, 0, 10, 6, 0, -12, 0, 0, -10, 0, 0, 0, 0, 0, 0, 0, 30, -10, 
   -4, -17, -6, 0, -10, 0, -12, 26, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 8, 
   -8, 0, 0, 0, -16, 0, 16, 16, 0, 0, 4, -4, 0, 0, 0, 2, 0, -2, 0, 4, -3/2, 
   0, -4, 4, -2, 0, 0, -4, 3, 0, 0, 0, 4, -4, 0, 0, 0, -4/3, 4/3, -4/3, 0, 
   -1/3, 0, 0, 0, 0, -6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 8, 0, 0, -8, 6, -8, 0, 0, 0, 0, 0, 20, -20, 6, -6, 0, 0, 0, 0, 0, 
   -4, 0, -1, 0, 0, 4, 0, 0, -6, 8, 0, 0, 0, 0, 4, 4/3, 0, 4, 0, -4, 0, 8, 
   -3, 0, -8, 8, -4, 0, 0, -8, 6, 0, 0, 0, 8, -8, 0, 0, 0, -4, 4, -4, 0, 
   -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, 0, 0, 0, 4, 2, 0, -4, 4, -4, 0, 
   -2, 0, 0, 0, 4/3, -4/3, 0}, {0, -5/8, 0, 0, 0, 31, 0, -9, 0, 1/2, 0, 7, 
   -12, 1/2, 0, 0, 16, 0, -15, 0, 2, 6, 0, -9/2, 0, 3, 0, 2, 1/2, 0, 3, 0, 
   -2/3, 0, 3, 0, -2, 0, -2, -2/3, 0, -1, 0, -2, -1, -2/3, -2/3, 0, 12, 0, 
   -21/2, -6, 0, -18, -6, 0, 4, 4, -2, -3, 0, -17, 0, 4, 0, 0, 1/2, 0, 0, 6, 
   3, 0, -18, -2, 0, 0, 6, 0, -2, 6, 4, 2, -4, 0, -18, -6, -24, 0, -3, 0, -5, 
   0, -10, -5, 0, 6, 6, 2, -1, 0, -1/2, 0, 3, 18, -5, -2, 0, 8, 6, 0, 0, -4, 
   0, 3, 0, 10, -10, 0, 0, -1, -6, 0, 8, 18, -6, 0, -6, -10, -6, 0, -8, 6, 4, 
   2, -8, 6, 0, 10, 10, -8, 0, -5, -5, -4, -12, 12, 18, -6, -4, -4, 33, -6, 
   0, 1, 6, -18, 14, 0, -6, -10, -6, -6, -12, -2, -8, 6, 4, 8, 4, 0, 0, 
   -76/3, 0, 3, 0, 7/2, 12, 6, 0, -3, 0, 8, 0, 1, 2/3, 0, -1, 0, -2, 0, 0, 
   18, -12, 16, -2, 0, 10, 0, 0, 0, 6, 12, -10, -2, 0, 12, 0, 10, 8, -9, -8, 
   0, -33, 0, -2, -12, 26, 2, 2, -16, 0, -13/2, 0, -9/2, 0, -6, 0, 1, 1, 9/2, 
   -5, -4, -1, 0, 2, -1/3, -25/24, 0, 0, 20/3, 0, 3, 0, 2, 0, 15, 0, -4, 0, 
   0, -1/6, 0, -3, 0, 6, 0, 0, -3, 0, 6, -3, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   18, -6, 0, 0, 0, -4, 6, 0, 0, 0, -8, 24, 6, 0, 0, -8, 0, -8, 0, -24, 0, 
   18, 8, -6, 0, -6, 0, 0, -42, -14, 0, 16, 0, 0, -13, 0, -9, 0, -10, 0, 0, 
   -10, 0, -1, 0, 0, 6, 0, 0, -10, 0, 0, 6, 5, 4, -11/3, 0, -13/2, 0, 3, 0, 
   -4, 1/2, 0, 6, -6, 3, 0, 0, -6, 0, 2, 0, 0, 6, 4, 2, -4, 0, 2, -2, 2, 
   -2/3, 5/6, 0, 0, 20/3, 0, 3, 0, 2, -2, 0, -3, 0, 6, 0, 6, 2, 0, -2, 0, -4, 
   -2, -2, -2, 0, 0, -6, -4, 0, 8, -2, 12, -4, 0, -10, -10, 4, -24, 12, 18, 
   2, -4, -4, 24, -4, 0, -13, 0, -9, 0, -4, 2, 0, 0, 6, -8, 0, 0, 0, 6, 0, 
   -11/3, 0, -13, 0, 6, 0, -8, 1, 0, 12, -12, 6, 0, 0, -12, 0, 4, 0, 0, 12, 
   8, 4, -8, 0, 6, -6, 6, -2, 10/3, 0, -13/2, 0, 3, 0, 6, 3, -2, -2, -6, 6, 
   2, 0, 6, 2, -4, 0, 6, -6, 6, -2, 5, 0, 2, 2, -2/3, 10/3, 5/6}, 
  {0, 449/40, 0, 0, 0, -3, 0, 17/2, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 15, 0, 0, 
   2, 0, 4, 0, 0, 0, 0, 0, 0, 7, 0, -2, 0, 7, 0, -6, 0, -6, -2, 0, 1/2, 0, 1, 
   1/2, -1/6, -1/6, 0, 12, 0, 17/2, 0, 0, 15, 4, 0, 10, 10, -1/2, 8, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 2, 5, -6, 0, -1, 1, 1, -6, 0, 3, 0, -2, 18, -8, 6, 
   -2, 0, -2, 0, -7, 0, 6, 0, 12, 6, 0, -4, -4, 1/2, -10, 6, -1, 0, -22, 0, 
   -19, 5, 0, 0, 0, 8, -12, -21, 0, -7, 0, -15, -6, 0, 0, 0, -2, 0, 0, 0, 
   -10, 6, 0, 10, 0, 0, 8, 0, -2, 18, -38, 0, 0, -12, -12, 6, 0, 6, 6, -1, 
   37, 0, 14, 0, 4, -21, -23, 6, -6, 0, 2, 0, 10, -6, 0, 10, 0, 0, 10, -18, 
   -38, 0, 12, -6, 1, 0, 0, -40/3, 0, -16, 0, -23/6, 0, 0, 0, -10, 0, -19/2, 
   0, -6, -2/3, 0, -2, 0, -4, 4, 0, 0, 0, 6, -12, 0, 0, 0, 0, 0, 1, 0, -8, 
   -12, -2, 0, 0, 4, -8, -18, 0, 25, -4, 0, 0, 0, 0, 12, 10, 8, 0, 13/2, 0, 
   3, 0, 3/2, -3/2, 5, 5, 4, 0, 5/2, -5, 0, -7/3, -7/6, -1/6, 0, 0, -16/3, 0, 
   -15, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 2, 0, 0, -1, 0, 2, -5, 2/3, 0, 
   -4, 0, -8, 6, -4, 0, 0, 0, -16, 0, -10, 6, 0, 0, 0, -6, 6, 8, 0, 0, 2, 10, 
   -6, 0, 8, -6, 8, 0, 8, 4, 6, 2, 6, -6, 6, -6, 8, -2, -10, 6, -8, 0, 0, 9, 
   0, 9, 0, 0, 0, 0, 10, 0, 5, 2, 2, 6, 0, -8, 0, -2, 0, -6, 0, -4, 5/3, 0, 
   9/2, 0, 1, 0, 0, 0, 0, 2, 2, 1, -4, -4, 2, -2, -2, 4, 0, -6, 0, -2, 2, 0, 
   2/3, 0, 2/3, 2/3, -1/6, 0, 0, -22/3, 0, -14, 0, 0, 0, 0, -6, 0, 0, 0, 0, 
   0, 0, -6, 0, -12, -6, 1, 1, 0, -14, -6, 2, 0, 0, 0, -4, 6, 0, 12, 12, -2, 
   2, 8, -6, 0, 4, 6, -12, 2, 0, 9, 0, 9, 0, 2, -2, 8, 8, 8, 0, -2, -8, 0, 
   -6, -3, -2/3, 0, 9, 0, 2, 0, 0, 0, 0, 4, 4, 2, -8, -8, 4, -4, -4, 8, 0, 
   -12, 0, -4, 4, 0, 2, 0, 2, 2, -2/3, 0, 1/2, 0, 0, 0, 0, 0, -6, -6, -4, 0, 
   6, 0, -4, -2, -1, 0, 2, 0, 2, 2, -1, 0, 0, 0, -2/3, -2/3, -1/6}, 
  {0, -11/2, 0, 0, 0, -5/2, 0, -9/4, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 0, 0, 0, 
   1, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, -2, 
   -1, -1/3, -1/3, 0, -9/2, 0, -9/4, 0, 0, 0, 1, 0, -4, -4, -1, -9/2, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1/2, 4, 4, 6, 0, -3, 0, 0, -8, -1, -2, 
   -1, 0, -1, 0, 2, 0, 1, 0, 2, 1, 0, 6, 6, 1, 7, -2, -1/2, 0, -2, 0, 3, -6, 
   0, 0, 0, -10, 4, 4, 0, 1/2, 0, -2, -2, 0, 0, 0, -1, 0, 0, 0, -2, -2, 0, 
   -2, 0, 0, -6, 0, 0, -8, 13, 0, 0, -2, -2, -8, 0, -5, -5, -2, -20, 0, -3, 
   0, -2, 4, 11/2, -6, 2, 0, 1, 0, 2, 2, 0, -2, 0, 0, -6, 8, 13, 0, 0, 8, 2, 
   0, 0, 0, 0, 3/2, 0, 13/12, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 2, -2, 0, 
   7, 0, 2, 6, 0, 0, 0, 0, 0, 0, 0, -2, 6, 0, 0, 0, 0, 6, 14, 0, -6, -1, 0, 
   0, 0, 8, -6, -6, -8, 0, 0, 0, -7/4, 0, 0, 0, -2, -2, -3, 0, 2, 2, 0, 1/3, 
   0, 0, 0, 0, 7, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -1/2, 
   0, 0, -1, 0, 0, 2, 0, 4, -2, 2, 0, 0, 0, 4, 0, -2, -2, 0, 0, 0, 6, -2, -2, 
   0, 0, 1, 2, 2, 0, -6, 2, -6, 0, 7, 2, 0, -1, -6, 2, -6, 2, -2, -1, -2, -2, 
   8, 0, 0, 0, 0, -3, 0, 0, 0, 0, -2, 0, 0, -2, -2, -8, 0, 2, 0, 2, 0, 2, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 2, 2, -1, -1, 1, -2, 0, 2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 5, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, -2, 0, 5, 2, -4, 0, 0, 0, 2, -6, 0, 2, 2, 4, 4, 4, -3, 0, -2, 
   -6, -4, -4, 0, 0, 0, -7/2, 0, 0, 0, -4, -4, -6, 0, 4, 4, 0, 1, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 4, 4, -2, -2, 2, -4, 0, 4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, -149/40, 0, 0, 0, -13/3, 0, -5, 0, -1/6, 0, 
   0, 0, 0, 0, 0, -22/3, 0, -7, 0, -2/3, 0, 0, -1/2, 0, -1, 0, -2/3, -1/6, 0, 
   -4, 0, 4/3, 0, -4, 0, 4, 0, 4, 4/3, 0, -3/2, 0, -3, -3/2, -1/2, -1/2, 0, 
   -15, 0, -9/2, 0, 0, -6, 0, 0, -6, -6, -3/2, -15, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 6, 0, 0, 0, 0, 6, 0, 0, 0, 16, -16, 0, -6, 0, 0, 0, 0, 4, 0, -5, 
   0, -10, -5, 0, 10, 10, 3/2, 15, -6, -5/2, 0, -3, 0, 1, -7, 0, 0, 0, -12, 
   12, 0, 0, -9, 0, -2, -4, 0, 0, 0, 0, 0, 0, 0, 6, -6, 0, -10, 0, 0, -16, 0, 
   16, -16, 26, 0, 0, 10, 10, -14, 0, -5, -5, -3, -45, 0, 0, 0, 0, 0, 45, -6, 
   6, 0, 0, 0, -6, 6, 0, -10, 0, 0, -32, 16, 26, 0, -8, 14, 3, 0, 0, -31/3, 
   0, 3, 0, 7/2, 0, 0, 0, 1, 0, 8, 0, 1, 2/3, 0, 1, 0, 2, -4, 0, 18, 0, 8, 
   10, 0, 0, 0, 0, 0, 6, 0, -10, 10, -6, 0, 0, 6, 16, 36, 0, 0, -3, 0, 0, 0, 
   26, -10, -16, -24, 0, -1/2, 0, -9/2, 0, -2, 1, -4, -4, -9, 0, 0, 4, 0, 2, 
   2/3, -1/6, 0, 0, 22/3, 0, 11, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, -2, 
   0, 0, 0, 0, -2, 3, -2/3, 0, 4, 0, 8, -6, 4, 0, 0, 0, 12, 0, 6, -6, 0, 0, 
   0, 6, -6, 0, 0, 0, 0, -6, 6, 0, -16, 6, -16, 0, 6, 0, 6, 0, -6, 6, -6, 6, 
   0, 0, 6, -6, 24, 0, 0, -1, 0, -9, 0, 0, 0, 0, -10, 0, -1, -2, -2, -18, 0, 
   0, 0, 2, 0, 6, 0, 2, -2/3, 0, -5/2, 0, -1, 0, 0, 0, 0, -2, 0, -1, 4, 4, 0, 
   0, 0, -4, 0, 6, 0, 2, -1, 0, -2/3, 0, -2/3, -2/3, 1/6, 0, 0, 22/3, 0, 11, 
   0, -2/3, 0, 0, 5, 0, -2, 0, -2, -2/3, 0, 4, 0, 8, 4, -3, -3, 0, 12, 6, -6, 
   0, 0, 0, 0, 0, 0, -10, -10, 6, 6, 0, 6, 0, 0, 0, 12, -6, 0, -1, 0, -9, 0, 
   -4, 2, -8, -8, -18, 0, 0, 8, 0, 6, 2, -2/3, 0, -5, 0, -2, 0, 0, 0, 0, -4, 
   0, -2, 8, 8, 0, 0, 0, -8, 0, 12, 0, 4, -2, 0, -2, 0, -2, -2, 2/3, 0, -5/2, 
   0, -1, 0, -2, -1, 4, 4, 0, 0, -4, 0, 6, 2, -1, 0, -2, 0, -2, -2, 1, 0, 
   -2/3, -2/3, -2/3, 2/3, 1/6}, {0, -46/5, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -24, 0, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 22, 0, 0, 20, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, -9, 0, 0, 
   0, 0, 2, 0, 7/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 24, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 
   0, 0, 0, 0, -16, 0, 0, 0, 0, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -1/2, 0, 0, 0, 1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 2, 0, 0, 2, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, -1/2, 0, 0, 2, 1, 0, 0, 0, 0, -3/2, 0, -1, 0, 0, 0, 0, 0, 0, -2, 2, 
   1, 0, 0, -1, 2, 2, 2, 0, -2, 0, -4, 0, -2, 0, -2, 0, -2, 0, 0, 0, 2, 0, 4, 
   2, 0, 0, 0, 0, 2, 0, -1, 0, 2, 0, 2, 0, 0, 4, 0, -4, 0, 2, 0, 1, 0, -4, 0, 
   0, 0, 0, -2, 0, 2, 0, -4, 0, 0, 2, 0, 0, 0, 0, -4, 0, -2, 0, 0, -4, -4, 0, 
   0, 2, 2, 0, -2, -4, 2, 0, 4, 2, -5, -2, 0, 0, 2, 0, 6, 0, 0, 2, 0, 0, 4, 
   0, -2, 0, 0, 0, 0, 0, 0, -37/3, 0, -1, 0, 1/6, 0, 0, 0, 1, 0, 0, 0, -1, 
   -2/3, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 6, -4, 2, 3, 0, -2, 0, 2, 0, 0, 0, 0, 3/2, 0, 1/2, 0, 0, -1, 0, 0, 
   -3, 0, 2, 0, 0, 2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, -2, 0, 0, 0, 2, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, -2, 0, 2, 0, 0, 0, -2, 2, 4, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2, -4, 
   0, -2, 0, 0, -2, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 0, 0, 0, 
   2, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 2/3, 0, 0, 0, 0, 0, 10, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, -4, 0, 4, 4, 
   0, 8, 4, -2, 0, 0, -4, -8, 0, 0, 3, 0, 1, 0, 0, -2, 0, 0, -6, 0, 4, 0, 0, 
   2, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, -4, -2, 0, 0, 2, -2, 
   -1, 0, 0, 2, 0, 0, 0, 0, 0, 0, -2/3, 0, 0}, {0, 5/8, 0, 0, 0, -37/3, 0, 
   -3, 0, -1/6, 0, 13, -10, -3/2, 0, 0, -76/3, 0, 7, 0, -2/3, -6, 0, 13/2, 0, 
   -1, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, -11/2, -4, 0, 2, 4, 0, 0, 0, 0, 3/2, 0, -5, 0, 4, 0, 0, -3/2, 0, 
   8, -6, 4, 0, -16, 5/2, 4, 4, 10, 0, 0, 6, 0, 0, 0, 0, -4, -4, -10, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 14, -12, 0, 0, -24, 14, -12, 0, 
   -6, 0, 13, -2, 6, 0, 0, 0, 3, 6, 0, 0, 16, 0, 0, -6, -6, -6, 0, 0, 6, 0, 
   0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 2, 8, -14, -14, -32, -6, -7, -10, 0, -3, 
   -6, -16, 0, 0, -6, -6, -6, -6, 0, 0, 0, 6, 0, 0, 0, 0, 0, 37/3, 0, 7, 0, 
   5/6, 10, 5, 0, -7, 0, -3, 0, -2, 2/3, 0, 0, 0, 0, 0, 0, 0, -10, 10, 0, 0, 
   8, 0, -8, 0, -10, 10, 0, 0, 0, 10, 0, 0, 0, -10, 24, -26, 1, 0, 6, -10, 0, 
   0, 0, 0, 0, -7/2, 0, -3/2, 0, -2, 1, 0, 0, 5, -4, 0, 0, 0, -2/3, 2/3, 1/6, 
   0, 0, 37/3, 0, 3, 0, 2/3, 0, 14, 0, -4, 0, 0, 1/2, 0, -7, 0, 2, 0, -8, 3, 
   0, 2, -4, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 16, -8, 0, 0, 16, -10, 10, 0, 
   0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, -2, -10, -4, 5, 6, 0, -10, 0, 0, -26, 0, 
   0, 0, 0, 0, -3, 0, -2, 0, -8, 0, 0, 4, 8, -2, 0, 0, 0, -16, 16, -16, 0, 0, 
   2, 4, -2, -2/3, 0, -7/2, 0, 1, 0, -4, 3/2, 0, 2, -4, 1, 0, 0, -4, 5, 0, 0, 
   0, 2, 4, -2, -1, 0, 2/3, -4/3, 2/3, -2/3, 1/6, 0, 0, -76/3, 0, 7, 0, -2/3, 
   -6, 0, 13, 0, -2, 0, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 2, 8, 0, 0, 8, -6, 
   8, 0, 0, 0, 0, 0, -12, -12, 6, 6, 0, 0, 0, 0, 0, -7, 0, -3, 0, -4, 2, 0, 
   0, 10, -8, 0, 0, 0, -2, 2, 2/3, 0, -7, 0, 2, 0, -8, 3, 0, 4, -8, 2, 0, 0, 
   -8, 10, 0, 0, 0, 4, 8, -4, -2, 0, 2, -4, 2, -2, 2/3, 0, 13/2, 0, -1, 0, 
   -2, -1, 0, 0, 4, 4, 0, 0, -2, 2, 1, 0, 2, -4, 2, -2, 1, 0, -2/3, -2/3, 
   2/3, 2/3, -1/6}, {0, 121/40, 0, 0, 0, -67/3, 0, 2, 0, -1/6, 0, 0, 0, 0, 0, 
   0, -34/3, 0, -3, 0, -2/3, -2, 0, -1/2, 0, -1, 0, -2/3, -1/6, 0, 3, 0, 
   -7/6, 0, 3, 0, -7/2, 0, -7/2, -7/6, 0, 5/4, 0, 5/2, 5/4, 2/3, 2/3, 0, 4, 
   0, -9/2, 0, 0, -16, -7, 0, 9, 9, 2, 8, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 4, 
   -6, 0, -1, -8, -8, -6, 0, -5/2, 0, -15, 16, 1, 6, 2, 0, 2, 0, -3, 0, -1, 
   0, -2, -1, 0, -6, -6, -2, -6, 6, -2, 0, 10, 0, 16, 8, 0, 0, 0, 16, -12, 
   -25, 0, 19, 0, 14, -3, 0, 0, 0, 2, 0, 0, 0, -8, 6, 0, 12, 0, 0, 10, 0, 
   -15, 16, -25, 0, 0, 4, 4, 7, 0, 10, 10, 4, 23, 0, -14, 0, -4, -25, -37, 6, 
   -6, 0, -2, 0, 8, -6, 0, 12, 0, 0, 25, -16, -25, 0, 1, -7, -4, 0, 0, 12, 0, 
   2, 0, -7/6, 0, 0, 0, 5, 0, 1, 0, 0, -7/6, 0, -3, 0, -6, 2, 0, -4, 0, 0, 
   -10, 0, 0, 0, 0, 0, 10, 0, 7, -10, -2, 0, 0, 6, -4, -30, 0, 21, -8, 0, 0, 
   0, -17, 10, 8, 4, 0, 0, 0, 3/2, 0, -2, -3/2, 4, 4, 10, 0, -3, -4, 0, -8/3, 
   -2/3, 0, 0, 0, -22/3, 0, -5, 0, 5/3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 5, 0, 
   0, 1, 0, 5, -4, 5/3, 0, -2, 0, -4, 6, -2, 0, 0, 0, -14, 0, -8, 6, 0, 0, 0, 
   -6, 6, 8, 0, 0, -2, 8, -6, 0, 4, -6, 4, 0, 6, 4, 8, 2, 6, -6, 6, -6, 8, 2, 
   -8, 6, -4, 0, 0, 1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 2, 2, 10, 0, -8, 0, -2, 0, 
   -4, 0, 0, 2/3, 0, 5/2, 0, 2, 0, 0, 0, 0, 4, -2, 2, -4, -4, -2, -2, 2, 4, 
   0, -4, 0, 0, 1, 0, 2/3, 0, 2/3, 2/3, -1/6, 0, 0, -46/3, 0, -1, 0, -2/3, 0, 
   0, 1, 0, -2, 0, -2, -2/3, 0, -3, 0, -6, -3, 4, 4, 0, -10, -8, 8, 0, 0, 0, 
   4, 2, 0, 0, 0, -8, -6, 8, 2, 0, -4, 2, 6, 8, 0, 0, 0, 3, 0, -4, -3, 8, 8, 
   20, 0, -6, -8, 0, -8, -2, 0, 0, 5, 0, 4, 0, 0, 0, 0, 8, -4, 4, -8, -8, -4, 
   -4, 4, 8, 0, -8, 0, 0, 2, 0, 2, 0, 2, 2, -2/3, 0, 9/2, 0, -1, 0, -2, -1, 
   -2, -2, 4, 0, 2, 0, -8, -2, 0, 0, 2, 0, 2, 2, -1, 0, -2/3, -2/3, 0, -2/3, 
   -1/6}, {0, 0, 0, 0, 0, 0, 0, -1, 0, 7/12, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 
   7/3, 0, 0, -1, 0, 7/2, 0, 7/3, 7/12, 0, 0, 0, 2, 0, 0, 0, 6, 0, 6, 2, 0, 
   2, 0, 4, 2, 0, 0, 0, 0, 0, -1, 0, 0, -2, -1, 0, -8, -8, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -9, 0, -18, -9, 0, -16, -16, 0, 4, 0, -2, 0, -4, 0, -4, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, 0, -2, 24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 22, 22, 24, 0, 20, 20, 0, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -24, -24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 6, 0, 6, 2, 0, 4, 0, 8, 4, 0, 0, 0, 
   -8, -8, 0, 0, 0, 0, 0, 0, 0, -16, -16, 0, 0, 0, 24, 0, 0, 0, 24, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 4, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 0, 0, 0, 0, -34/3, 0, -1/2, 0, -1/6, 0, 0, 0, 0, 0, 0, -34/3, 0, -1, 0, 
   -2/3, -2, 0, 1/2, 0, -1, 0, -2/3, -1/6, 0, 0, 0, 4/3, 0, 0, 0, 4, 0, 4, 
   4/3, 0, 1/2, 0, 1, 1/2, 1/6, 1/6, 0, -4, 0, -2, 0, 0, -4, -1, 0, 2, 2, 
   1/2, -3/2, 0, -1, 0, 0, 0, 0, 0, 0, -2, -2, 0, 2, 0, -1, -2, -2, 0, 0, -2, 
   0, -6, 0, 2, -2, 2, 0, 2, 0, 0, 0, -3, 0, -6, -3, 0, -2, -2, -1/2, 1, -2, 
   -3/2, 0, 5, 0, 5, 5, 0, -4, 0, 0, 4, -2, 0, 4, 0, 4, 0, 0, 0, 0, 2, 0, 2, 
   0, -2, -2, 0, 0, 0, 0, 2, 0, -6, 0, 0, 0, 0, 6, 6, 2, 0, 5, 5, 1, 5, -4, 
   -2, 0, -4, -2, 2, 0, 2, 0, -2, 0, 4, 2, 0, 0, 0, 0, 8, 0, 0, 0, -8, -2, 
   -1, 0, 0, 0, 0, 3, 0, 1/3, 0, 0, 0, 3, 0, 1, 0, 0, -2/3, 0, -1, 0, -2, 0, 
   0, -2, 0, -2, -2, 0, 0, 0, 2, 0, 2, 0, 4, -2, -4, 0, 0, 0, -2, -4, 4, -2, 
   4, 0, -2, 0, -4, 2, -2, 4, 0, 0, 0, 0, 0, 0, -1, 0, 0, 2, 0, 2, 0, 0, 
   -2/3, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 1, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, -2, 
   2, 0, -2, -2, 2, 2, 0, 2, 2, 2, 0, 0, 4, 0, 2, 2, 2, 0, 2, 2, 2, -4, -2, 
   -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 2, 0, -2, 0, 2, -2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 1, 0, -2/3, 0, 0, 1, 0, -2, 0, -2, -2/3, 
   0, 4, 0, 8, 4, 1, 1, 0, -2, -2, 2, 0, 0, 0, 0, -4, 0, -6, -6, -2, -2, 4, 
   8, 0, 0, -4, 4, 2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 4, 0, 4, 0, 0, -2, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, -1, 0, -2, -1, 4, 4, 4, -2, -4, 0, -2, -2, 0, 0, 0, 
   2, 0, 0, 0, 0, -2/3, -2/3, 0, 0, 0}, {0, 149/40, 0, 0, 0, 22/3, 0, 1/2, 0, 
   1/6, 0, -3, 6, -3/2, 0, 0, 22/3, 0, 1, 0, 2/3, 6, 0, 1/2, 0, 1, 0, 2/3, 
   1/6, 0, 4, 0, -4/3, 0, 4, 0, -4, 0, -4, -4/3, 0, 3/2, 0, 3, 3/2, 1/2, 1/2, 
   0, 4, 0, 4, -4, 0, 8, 4, 0, -10, -10, 3/2, 3/2, 0, 11, 0, -4, 0, 0, -3/2, 
   0, 8, 6, -1, 10, 16, 5/2, 0, 0, 0, 0, 0, -10, 16, -16, 4, -10, 0, -4, 10, 
   0, -4, 0, 5, 0, 10, 5, 0, -10, -10, -3/2, 1, -10, 5/2, 0, -13, -2, -13, 7, 
   0, 24, 14, -8, 20, 26, 0, -8, 14, -8, 20, 0, 0, 3, -6, 0, -16, -16, 10, 
   -10, 10, 0, 10, 0, -16, -10, 16, -16, 26, -10, 0, -10, -10, 14, 0, 5, 5, 
   3, 7, 8, 14, -14, 32, 26, -2, 0, 10, -3, 6, 16, -26, 10, 10, 0, 10, 10, 
   -32, 16, 26, -10, 8, -14, -3, 0, 0, -22/3, 0, -5, 0, -1/3, -6, -3, 0, -5, 
   0, -1, 0, -1, 2/3, 0, -1, 0, -2, -4, 0, 2, 6, 2, 6, 0, -8, 0, -8, 0, 0, 
   -6, -6, 6, 6, -6, 0, 10, 16, 6, -24, 6, -6, 0, 6, 6, 6, -6, 0, -24, 0, 
   5/2, 0, 1, 0, 2, 1, -4, -4, -4, 4, 0, 4, 0, 2/3, 2/3, -1/6, 0, 0, 31/3, 0, 
   -1, 0, -2/3, 0, -2, 0, 4, 0, 0, 1/2, 0, -1, 0, -2, 0, -8, -3, 0, -2, 1, 
   -2/3, 0, 4, 0, 8, -10, 4, 0, 0, 0, 2, -16, 2, -10, 0, -16, -10, 0, -10, 
   -16, 0, 16, -10, -10, 10, 0, -16, 10, -16, 0, -4, -10, -2, 5, -16, 10, 0, 
   10, -16, 26, 26, -10, 24, 0, 0, 1, 0, 1, 0, 8, 0, 0, 2, 8, 1, 2, 2, 2, 16, 
   0, 0, -2, 0, -2, -4, -2, 2/3, 0, 1/2, 0, -1, 0, 4, 3/2, 0, -2, 4, -1, 4, 
   4, 4, 5, 0, -4, 0, -2, -4, -2, 1, 0, -2/3, -4/3, -2/3, 2/3, 1/6, 0, 0, 
   -22/3, 0, -5, 0, 2/3, -6, 0, -5, 0, 2, 0, 2, 2/3, 0, -4, 0, -8, -4, 3, 3, 
   0, 2, 2, 6, 0, -8, -6, -8, 0, 0, 10, 10, -6, 6, -12, -12, 6, 0, 0, -12, 6, 
   0, 5, 0, 2, 0, 4, 2, -8, -8, -8, 8, 0, 8, 0, 2, 2, -2/3, 0, 1, 0, -2, 0, 
   8, 3, 0, -4, 8, -2, 8, 8, 8, 10, 0, -8, 0, -4, -8, -4, 2, 0, -2, -4, -2, 
   2, 2/3, 0, 5/2, 0, 1, 0, 2, 1, -4, -4, -4, 4, 4, 0, 2, 2, -1, 0, -2, -4, 
   -2, 2, 1, 0, 2/3, 2/3, -2/3, 2/3, -1/6}, {0, -61/40, 0, 0, 0, 56/3, 0, 
   -15/2, 0, 5/6, 0, -1, 10, 3/2, 0, 0, 74/3, 0, -17, 0, 10/3, 6, 0, -21/2, 
   0, 5, 0, 10/3, 5/6, 0, 7, 0, -2, 0, 7, 0, -6, 0, -6, -2, 0, 1/2, 0, 1, 
   1/2, -1/6, -1/6, 0, -1, 0, -1, 4, 0, -4, -4, 0, -8, -8, -1/2, -15/2, 0, 7, 
   0, -4, 0, 0, 3/2, 0, -8, 6, -4, 12, 16, -3/2, 6, 6, 2, 0, 2, -6, 4, -18, 
   18, -12, 4, 4, 10, 0, -7, 0, 0, 0, 0, 0, 0, -4, -4, 1/2, 10, -12, -2, 0, 
   14, -14, 22, 5, 0, 4, -2, -24, 24, 28, 0, 2, 2, 4, 12, 0, 0, -3, -6, 0, 0, 
   -16, 0, -12, 6, 0, 6, 0, 0, -6, 4, -18, 42, -6, 0, 0, 0, 6, 0, 8, 8, -1, 
   -17, -20, -2, 2, 24, 28, -2, -2, 12, 3, 6, 16, 0, 12, 6, 0, 6, 6, -4, 18, 
   42, -6, 12, -6, 1, 0, 0, 11, 0, 0, 0, 1/3, -10, -5, 0, -1, 0, 2, 0, 4, 2, 
   0, -1, 0, -2, -4, 0, -12, 10, -18, 6, 0, -8, 0, 8, 0, -6, -10, -4, 6, -2, 
   -10, 0, -6, 0, 24, -4, -4, 21, 0, -6, 10, 4, -6, -8, 8, 0, -1/2, 0, 1, 0, 
   4, 3, -4, -4, -9, 4, -2, 4, 0, 4/3, 2, 1/2, 0, 0, -58/3, 0, -3, 0, -2/3, 
   0, -10, 0, 4, 0, 0, -1/2, 0, -5, 0, -2, 0, 8, -3, 0, -2, 4, -2/3, 0, 4, 0, 
   8, -12, 4, 0, 0, 0, 10, -16, 8, -12, 0, -4, 2, 6, -12, -10, 0, 0, -10, 0, 
   12, 0, 0, 12, 0, 0, -4, -5, -10, 1, -10, 12, -2, 12, -10, 26, 0, -12, -8, 
   0, 0, -1, 0, 1, 0, 8, 0, 0, 4, -8, 2, 2, 2, -6, 4, 2, 16, -2, 0, 2, -4, 2, 
   2/3, 0, 3/2, 0, -4, 0, 2, -1/2, 0, -8, 6, -4, 5, 5, 8, 7/2, -4, -5, 0, 1, 
   -2, 0, 0, 0, -11/3, 7/3, -11/3, -1/3, -25/24, 0, 0, 74/3, 0, -17, 0, 10/3, 
   6, 0, -21, 0, 10, 0, 10, 10/3, 0, -6, 0, -12, -6, 1, 1, 0, -4, -8, 2, 0, 
   -8, 6, -8, 4, 0, 0, 0, -2, 22, -24, 4, -6, 0, 4, 12, 2, 0, -1, 0, 2, 0, 8, 
   6, -8, -8, -18, 8, -4, 8, 0, 4, 6, 2, 0, -5, 0, -2, 0, 8, -3, 0, -4, 8, 
   -2, 8, 8, 8, 6, 0, -8, 0, 4, -8, 4, 2, 0, -8, 6, -8, 0, -11/3, 0, -21/2, 
   0, 5, 0, 10, 5, -6, -6, -4, -4, 6, 0, 4, 6, 3, 0, -2, 4, -2, 2, -4, 0, 
   10/3, 10/3, 2, -2/3, 5/6}, {0, 85/8, 0, 0, 0, 2/3, 0, 9/2, 0, -1/6, 0, 5, 
   -10, -2, 0, 0, -19/3, 0, 20, 0, -2/3, -7, 0, 9, 0, -1, 0, -2/3, -1/6, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 0, 0, -4, 0, 
   11, 9/2, 0, 0, 0, 0, -3, 0, -13, 0, 4, 0, 0, -2, 0, 0, -7, 17/2, 0, -16, 
   -2, 14, 14, 12, 0, -2, 6, -4, 0, 2, 0, -3, -4, -9, 0, 0, 0, -2, 0, -4, -2, 
   0, 0, 0, 0, 2, 0, -1, 0, 0, 14, -12, 0, 0, -4, 7, -3, 0, -8, 0, -6, -2, 
   -11, 0, 0, 0, 4, 7, 0, 8, 16, -17, 0, -6, -6, -6, 0, 0, 6, -4, 0, 2, 6, 0, 
   4, 4, 0, 0, 2, 2, 0, 0, 1, 12, -7, -25, -8, 24, -12, 0, -4, -7, -16, 25, 
   0, -6, -6, -6, -6, 4, 0, 2, 6, 0, 0, 0, 0, 0, -10, 0, 3, 0, -1/3, 10, 5, 
   0, -12, 0, -11/2, 0, -9/2, 2/3, 0, 0, 0, 0, 0, 0, 6, -10, 10, 0, 0, 8, 0, 
   0, 0, -12, 10, -13, 0, 0, 10, 0, 0, 0, -12, 4, -17, -6, 0, -2, -10, 21, 0, 
   0, 0, 0, -1, 0, -1, 0, 1, 1, 0, 0, 6, -4, 3, 0, 0, -4/3, 2/3, 0, 0, 0, 
   -49/3, 0, 4, 0, 2/3, 0, 10, 0, -4, 0, 0, 2/3, 0, -8, 0, 2, 0, 0, 7/2, 0, 
   2, -17/2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 16, -17, 0, 0, 4, -6, 6, 0, 
   0, 0, -8, 9, 17, 0, 0, 0, 0, 0, 0, 8, 4, 11, 10, -2, 0, -12, 0, 0, -25, 
   -25, 0, 0, 0, 0, -2, 0, -5/2, 0, -8, 0, 0, 5, 0, 5/2, 0, 0, 0, -4, 10, -8, 
   0, 0, 1, 4, -3, -2/3, 0, -1, 0, 2, 0, -2, 5/4, 0, 4, -9/2, 2, 0, 0, -15/2, 
   -1, 5/2, 0, 0, 7/2, 2, -3/2, -3/2, 0, 5/3, -7/6, 5/3, -7/6, -1/6, 0, 0, 
   -94/3, 0, 5, 0, -2/3, -8, 0, 7, 0, -2, 0, -2, -2/3, 0, 0, 0, 0, 0, 0, 0, 
   0, -4, -2, 0, 0, 8, -8, 6, -4, 0, -4, -4, 0, -8, 6, 16, 8, 2, -4, 8, 0, 0, 
   -2, 0, -2, 0, 2, 2, 0, 0, 12, -8, 6, 0, 0, -4, 2, 0, 0, 3, 0, 2, 0, -8, 4, 
   0, 4, -6, 2, 0, 0, -6, 0, -2, 0, 0, 2, 8, -6, -2, 0, 4, -3, 4, -3, -2/3, 
   0, 13/2, 0, -1, 0, -2, -1, 0, 0, 6, 2, 0, 0, -4, 2, 0, 0, 2, -2, 2, -2, 
   -1, 0, -2/3, -2/3, 0, -2/3, -1/6}, {0, -17/5, 0, 0, 0, -3, 0, -6, 0, 0, 0, 
   6, 2, -2, 0, 0, 2, 0, -4, 0, 0, 4, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 2, 0, -4, -1, 0, 0, 0, 0, 
   -3/2, 0, 0, 0, 0, 0, 0, -2, 0, 0, 4, -1, 0, 2, -3/2, 6, 6, 8, 0, 0, 0, 0, 
   0, 0, 0, -2, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, -4, 6, 
   0, 0, 0, 8, 0, 0, 0, 0, 12, -2, 4, 0, 0, 0, 4, -4, 0, 0, -2, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -22, -9, -8, -16, 0, 
   -12, -8, 0, -4, 4, 2, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/3, 
   0, 12, 0, 2, -2, -1, 0, 2, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 6, 2, 0, 0, 0, 
   -2, 0, 0, 0, -6, -2, 2, 0, 0, -2, 0, 0, 0, -3, 0, -16, -3, 0, 0, 2, -2, 0, 
   0, 0, 0, -5, 0, -21/4, 0, -3, 0, 0, 0, -3/2, 1, -3, 0, 0, 7/2, 0, -2/3, 0, 
   0, -25/3, 0, 12, 0, 0, 0, -1, 0, 0, 0, 0, 2/3, 0, 4, 0, 0, 0, 0, -2, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, -2, 4, 0, 0, 0, -6, 2, 0, 0, 0, 0, 2, 
   -2, 0, 0, 0, 0, 0, 0, -6, 0, -12, 9, -2, 0, -8, 0, 0, 0, 2, 0, 0, 0, 0, 
   -10, 0, -6, 0, 2, 0, 0, -4, 0, -1, 0, 0, -6, 0, 6, 2, 0, 0, 9, -1, 3, 
   -8/3, 0, -5, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 0, -6, 3, 2, 0, 0, 6, 0, 2, 
   -4, 0, 0, 2/3, 0, -8/3, -2/3, 0, 0, -25/3, 0, 12, 0, 0, -4, 0, 4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 4, 0, 0, 0, -4, 4, 0, 0, 0, 0, 0, -6, 
   -16, -12, 4, -4, 0, 0, 0, 0, -10, 0, -6, 0, -4, 0, 0, 0, -6, 0, -4, 0, 0, 
   9, 0, -8/3, 0, -10, 0, 0, 0, 0, 2, 0, 0, -4, 0, 0, 0, -12, 6, 4, 0, 0, 12, 
   0, 4, -8, 0, 0, 2, 0, -8, -8/3, 0, -5, 0, 0, 0, 0, 0, 0, 0, -6, -2, 0, 0, 
   6, 0, -4, 0, 0, 2, 0, -8, -4, 0, 0, 0, -8/3, -8/3, -2/3}, 
  {0, -61/20, 0, 0, 0, 6, 0, -17/4, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -8, 0, 0, 
   2, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 5/2, 0, -17/4, 0, 0, -8, -5, 0, 0, 0, 0, -1, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 2, -5, 0, 0, -1, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 29/2, 0, 12, 0, 0, 0, 0, 12, 0, 0, 
   0, 17/2, 0, 8, 0, 0, 0, 0, -2, 0, 0, 0, 10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -23/2, -6, -29/2, 0, -12, 0, -17/2, 0, 0, 0, 2, 
   0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 0, 8, 0, 17/12, 0, 
   0, 0, 10, 0, 4, 0, 5, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 10, 0, 0, 0, 0, 0, 0, 2, 0, -12, 4, 0, 0, 0, -10, 0, 0, 0, 0, -13/2, 0, 
   -21/8, 0, -6, 0, 0, 0, -2, 0, -6, 0, 0, 35/12, 0, -15/16, 0, 0, -4, 0, 8, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 0, 0, -1, 0, 0, 5, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 8, 0, 8, 0, 0, 0, 0, -2, 0, 0, 0, 0, 2, -10, 0, 0, 0, 0, 0, 
   0, -12, -6, -8, 2, 2, 0, 0, 0, 0, -2, 10, 0, 0, 0, 0, -8, 0, -4, 0, 0, 0, 
   0, -8, 0, -5, 0, 0, 0, 0, 2, 0, 0, 0, 6, 0, 6, -7/3, 0, -4, 0, 0, 0, 0, 0, 
   0, 0, -4, 0, 0, 0, -4, 4, 4, 0, 0, 4, 0, 4, -3, 0, 0, 0, 0, -4/3, 0, 0, 0, 
   0, 0, 7, 0, 0, 0, 0, 8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 8, 0, 0, 
   0, 0, 8, 0, 0, 0, 0, 0, -7, -16, -7, 0, -8, 0, 0, 0, 0, -12, 0, -7/2, 0, 
   -8, 0, 0, 0, -4, 0, -8, 0, 0, 15/2, 0, -7/2, 0, -8, 0, 0, 0, 0, 0, 0, 0, 
   -8, 0, 0, 0, -8, 8, 8, 0, 0, 8, 0, 8, -6, 0, 0, 0, 0, -4, 0, 0, -5, 0, 0, 
   0, 0, 0, 0, 0, -5, 0, 0, 0, 5, 0, -9/2, 0, 0, 0, 0, -4, 0, 0, 0, 0, -2, 0, 
   0}, {0, 83/8, 0, 0, 0, 15/2, 0, 21/4, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 6, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3/2, 0, 21/4, 0, 0, 6, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 3, 3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, -21/2, 
   0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 6, 0, 3, 0, 0, 0, 21/2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -14/3, 0, -15/2, 0, -7/4, 0, 0, 0, 0, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 7/2, 0, 9/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 1/6, 0, 0, -14/3, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, -3, 0, 0, 
   0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 9, 0, 3, 0, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 7, 0, 9/2, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 2/3, 0, 7/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, -3, 
   0, 0, 1, 0, 0, 0, 0, 2/3, 1/6, 0, 0, -14/3, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 
   9, 0, 0, 0, 0, 0, 0, 7, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 2/3, 
   0, 7, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, -6, 0, 0, 2, 0, 0, 
   0, 0, 2, 2/3, 0, 7/2, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, -3, 0, 1, 0, 0, 0, 
   0, 2, 1, 0, 0, 0, 2/3, 2/3, 1/6}, {0, 11/5, 0, 0, 0, -5/2, 0, 9/4, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 4, 0, 0, 0, 
   4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 9/4, 0, 0, 2, 1, 0, 4, 
   4, 0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 1, 4, 0, 0, -1, -1, -1, 0, 0, 0, 
   0, 0, 4, -4, 2, 0, 2, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, -4, 0, 0, -7, 
   0, -4, 8, 0, 0, 0, -2, 8, 0, 0, -9/2, 0, -2, -4, 0, 0, 0, 2, 0, 0, 0, -2, 
   -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 18, 0, 7, 0, 4, 
   0, 9/2, 1, 4, 0, -2, 0, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13/3, 
   0, -7/2, 0, -3/4, 0, 0, 0, -2, 0, -1, 0, -1, 0, 0, -2, 0, -4, 0, 0, 1, 0, 
   0, -4, 0, 0, 0, 0, 0, 1, 0, -2, -4, -4, 0, 0, 4, 0, -8, 0, 4, -4, 0, 0, 0, 
   2, 4, 0, 0, 0, 5/2, 0, 5/4, 0, 2, 0, 0, 0, 2, 0, 2, 0, 0, -1, 0, 1/6, 0, 
   0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 1, 0, 0, -1, 0, 
   0, 0, 0, 0, -4, 0, 0, 0, 0, -5, 0, -3, -4, 0, 0, 0, -1, -4, 0, 0, 0, -2, 
   2, 4, 0, 0, 4, 0, 0, -2, 0, 5, 0, 1, 4, 1, 4, 0, 2, -2, -4, 0, 0, 0, 3, 0, 
   5/2, 0, 0, 0, 0, 3, 0, 1, 4, 4, 4, 0, 0, 0, -4, 0, -3, 0, -2, 2/3, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 3, 0, -2, 0, 0, -3, 0, -2, 1, 0, 0, 0, 0, 
   2/3, 0, 0, 0, -1, 0, -5, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -5, -4, 0, 0, 0, 0, -4, 0, 0, 0, 0, 0, -2, 0, 5, 0, 4, 0, 0, 0, 0, 
   5, 0, 5/2, 0, 4, 0, 0, 0, 4, 0, 4, 0, 0, -3, 0, 2/3, 0, 4, 0, 0, 0, 0, 0, 
   0, 0, 4, 0, 0, 0, 6, 0, -4, 0, 0, -6, 0, -4, 2, 0, 0, 0, 0, 2, 0, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 3, 0, 0, 0, -3, 0, 1, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2/3, 0, 
   0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 3/4, 0, 0, 0, 0, -6, 0, 0, 
   -3, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -9/2, 0, 0, 0, 0, 0, 0, 9/2, 0, 0, 0, 0, 
   3/4, 0, 0, -3, -9/2, 0, 0, 3/2, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, -3, 12, 0, 0, 
   0, 0, 0, 6, 0, 0, 0, -3/2, 3, 0, 0, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 3, -6, 0, 0, 3, 0, 3/2, -3, 0, -9, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 3, 0, 
   9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, 0, 
   0, 0, 0, 0, -6, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, -1/4, 0, 6, 
   0, 0, 0, 0, 3/2, 0, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 
   0, 3, -3, 0, 0, 0, 0, -3, -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 3, 0, 3, 0, 
   0, 3, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -9/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, -3, 0, 0, 0, 0, 0, 3, 0, 
   0, 0, 0, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 6, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 3, 6, 0, 0, 0, 0, 0, 0, -6, 0, 
   -3, -6, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -3/2, 0, 0, -6, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 6, 0, 0, 0, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 2, -5/4, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 1/2, 0, 
   0, 0, 0, -5/4, 0, 0, 0, 0, 2, 2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, 2, 
   2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, -4, 0, 4, 0, 0, 5, 
   0, 4, 0, 0, 0, -2, 0, -2, 0, 0, 5/2, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, -2, 0, -5, 0, 0, 0, 0, 2, -5/2, 0, 
   2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -2, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, -2, 0, 0, 0, 2, 0, -2, 0, -2, 0, 0, 0, 0, -2, 
   0, -2, -2, -2, 0, 2, 0, -3, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 1/2, 0, 0, 0, 
   0, 0, 0, 0, 1/2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 
   0, 0, 5/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, -2, 0, -2, 0, 0, -3, 0, -2, 0, 0, 0, -2, 0, 2, 0, 0, 2, 0, 0, 0, 2, 0, 
   5, 0, 2, 0, 2, 0, 4, 0, -2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 2, 
   0, 0, 0, 2, -2, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/2, 0, 0, 0, -3, 0, 0, 0, 0, 0, 
   -6, -2, 2, 0, 0, -3, 0, 0, 0, 0, -2, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -2, 0, 0, 1/2, 0, 0, 0, 
   0, 3/2, 0, 0, 0, 0, 0, 0, 2, 0, 0, -2, 1/2, 0, -2, 3/2, -1, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   4, -3, 0, 0, 0, -8, -2, 0, 0, 0, 0, 2, 0, 0, 0, 0, -4, 2, 0, 0, 2, -1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 3, 8, 2, 0, 0, 
   0, 0, 4, -2, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -1, 0, 
   0, 2, 1, 0, -1, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 2, 0, 
   0, 0, 1, 2, -1, 0, 0, 2, 0, 0, 0, 3, 0, 2, -3, 0, 0, -2, 1, 0, 0, 0, 0, 
   1/2, 0, 3/4, 0, 3/2, 0, 0, 0, -3/2, -1, 3/2, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 
   -1, 0, 0, 0, 1, 0, 0, 0, 0, -2/3, 0, -1, 0, 0, 0, 0, 1, 0, 0, -1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 2, -1, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, 0, 0, -1, -6, 1, -9, 0, 0, 0, 0, 0, -2, -1, 0, 0, 0, 0, 1, 0, 1/2, 
   0, -2, 0, 0, 1, 0, 1/2, 0, 0, 2, 0, 0, -2, 0, 0, -3/2, 1, -3/2, 1/2, 0, 
   1/2, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 1, 3, -1, 0, 0, -1, 0, -1, 1/2, 0, 
   0, -2/3, 0, 0, -1/6, 0, 0, -6, 0, -2, 0, 0, 4, 0, -2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 4, -2, 0, 0, 0, 0, 0, 4, -8, 2, -4, 2, 
   0, 0, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, -2, 0, 0, 2, 0, 0, 0, 2, 6, -2, 0, 0, -2, 0, -2, 1, 0, 0, -2, 0, 0, 
   -2/3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -1, 
   0, 0, 0, 0, -2/3, 0}, {0, 1/20, 0, 0, 0, -1, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 1/12, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1/12, 0, -7/48, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 
   -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, -12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, 1, 0, -1/2, 0, 0, 0, 0, 0, 0, -4, 0, 0, 0, -4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, -1/2, 0, -4, -4, 0, -3/2, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 1, -1/2, -4, 0, 1/2, 1, 1, 0, 0, 0, 0, 0, 0, -4, 4, -1, 
   0, -1, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 4, 0, 0, 2, 0, 2, -8, 0, 0, 0, 
   2, -8, 0, 0, 0, 0, 0, 4, 0, 0, 0, -1, 0, 0, 0, 1, 4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 0, -2, 0, -2, 0, 0, 0, -4, 0, 1, 0, 
   -1, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 1/2, 0, 0, 2, 0, 4, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, -1, 0, 1, 4, 
   4, 0, 0, -4, 0, 6, 0, -2, 3, 0, 0, 0, -1, -4, 0, 0, 0, 0, 0, -1/2, 0, -1, 
   0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 1, 0, 
   1, 4, 0, 0, 0, 0, 4, 0, 0, 0, 1, -1, -4, 0, 0, -4, 0, 0, 6, 2, -1, -1, 0, 
   -4, 0, -4, 0, -1, 1, 4, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, -1, 0, -1/2, -4, 
   -4, -4, 0, 0, 0, 4, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   -1, -1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   0, 4, 4, -2, 0, -2, 0, 0, 0, 0, 0, 0, -1, 0, -2, 0, 0, 0, -2, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, -2, 2, 0, 0, 2, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 1/12, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 
   0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 1/5, 0, 0, 0, -43/3, 0, 1, 0, -2/3, 0, 8, 0, -2, 0, 0, -43/3, 0, 2, 0, 
   -8/3, -4, 0, 1, 0, -4, 0, -8/3, -2/3, 0, 1, 0, 7/2, 0, 1, 0, 21/2, 0, 
   21/2, 7/2, 0, -15/4, 0, -15/2, -15/4, 0, 0, 0, -3, 0, 6, 2, 0, 12, 6, 0, 
   -9, -9, 0, -3/2, 0, -2, 0, 1, 0, 0, -2, 0, 0, -4, -2, 8, -2, -3/2, 0, 0, 
   0, 0, 3, 2, 4, -8, 6, -8, 4, 2, 2, 0, -1, 0, -3/2, 0, -3, -3/2, 0, 6, 6, 
   0, 1, -8, -1/2, 0, -12, -2, -12, 8, 0, 0, 8, -16, 16, 16, 0, -6, -4, -6, 
   3, 0, 0, 4, 4, 0, 2, 2, 4, -8, -2, 0, -2, 0, 2, 2, 4, -8, 14, 2, 0, -3, 
   -3, 3, 0, -5, -5, 0, 12, -22, 9, -8, 16, 16, 3, 0, 8, -4, -4, -2, -2, 8, 
   -2, 0, -2, -2, -2, 8, 14, 2, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -43/3, 0, 2, 0, -8/3, 0, 1, 0, -1, 0, 0, 2/3, 
   0, 2, 0, -8, 0, 0, 2, 0, -8, 2, -8/3, 0, 6, 0, 12, -8, 6, 0, 0, 0, 12, 2, 
   12, -8, 0, 0, -6, 6, -8, -6, 0, -2, -2, -4, 8, 0, -4, 8, -4, 0, -12, 0, 
   -6, 9, -6, 8, 0, 8, -6, 0, 2, -8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -4, 0, 0, 1, 0, -8, 2, -4, 4, 
   4, 6, 3, -2, -4, 0, 0, 0, 0, 0, 0, -8/3, 2/3, -8/3, 0, -2/3, 0, 0, -43/3, 
   0, 2, 0, -8/3, -4, 0, 2, 0, -8, 0, -8, -8/3, 0, 9, 0, 18, 9, -4, -4, 0, 
   12, 12, -8, 0, 0, -4, -4, 4, 0, -6, -6, 8, -12, -16, -6, 4, 4, 4, -6, -8, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -8, 0, 0, 2, 
   0, -16, 4, -8, 8, 8, 12, 6, -4, -8, 0, 0, 0, 0, 0, 0, -8, 2, -8, 0, -8/3, 
   0, 1, 0, -4, 0, -8, -4, 6, 6, 6, -2, -6, 0, 0, 0, 0, 0, -8, 2, -8, 0, -4, 
   0, -8/3, -8/3, 0, -8/3, -2/3}, {0, 0, 0, 0, 0, -8, 0, -3/4, 0, -15/16, 0, 
   0, 0, 0, 0, 0, -8, 0, -3/2, 0, -15/4, -2, 0, -3/4, 0, -45/8, 0, -15/4, 
   -15/16, 0, -5/2, 0, 35/12, 0, -5/2, 0, 35/4, 0, 35/4, 35/12, 0, 3/8, 0, 
   3/4, 3/8, 1/12, 1/12, 0, -9/2, 0, 23/4, 0, 0, 23/2, 23/4, 0, -1/2, -1/2, 
   1/4, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, -6, 0, 0, -1, 0, 0, 0, 0, 6, 0, 
   12, 0, 2, 0, 2, 0, 2, 0, 5/2, 0, -2, 0, -4, -2, 0, -2, -2, -1/4, 2, 0, -1, 
   0, -21/2, 0, -21/2, 1/2, 0, 0, 0, -12, 0, 12, 0, -19/2, 0, -19/2, 5/2, 0, 
   0, 0, 2, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 12, 0, 2, 0, 0, 2, 2, 5/2, 0, 
   4, 4, 1/2, 17/2, -6, 29/2, 0, 12, 12, 23/2, 0, 0, 0, -2, 0, -12, 0, 0, 0, 
   0, 0, -12, 0, 2, 0, -23/2, -5/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, -7/3, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 
   -7, 0, 0, 1, 0, -7, 6, -7/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 12, 0, 0, 
   0, 0, 2, 0, -2, 0, 0, -2, -12, 0, 0, 0, 0, 0, 0, -8, -6, -12, 2, -2, 0, 0, 
   0, -2, 2, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, -6, 4, -3, 0, 0, 4, 4, -4, 0, 
   0, 0, 0, 0, 0, 0, -4/3, 0, -4/3, 0, 0, 0, 0, 0, 0, -1, 0, -7/2, 0, 0, -1, 
   0, -21/2, 0, -21/2, -7/2, 0, 15/2, 0, 15, 15/2, 1/2, 1/2, 0, 11, 11, 1, 0, 
   0, 0, -8, 8, 0, -4, -4, -1, -7, -16, -7, 0, 8, 8, -7, 1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, -12, 8, -6, 0, 
   0, 8, 8, -8, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, 0, 0, -9/2, 0, -9, 
   -9/2, 5, 5, 5, 0, -5, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 0, -2, -2, 0, 0, 0}, 
  {0, 163/40, 0, 0, 0, -5/3, 0, 1/2, 0, 1/6, 0, 0, 0, 0, 0, 0, -5/3, 0, 1, 0, 
   2/3, 0, 0, 1/2, 0, 1, 0, 2/3, 1/6, 0, -3/2, 0, -1, 0, -3/2, 0, -3, 0, -3, 
   -1, 0, 9/4, 0, 9/2, 9/4, -1/4, -1/4, 0, -3/2, 0, -3, 0, 0, -6, -3, 0, 6, 
   6, -3/4, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 3, 3, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, -3, -3, 3/4, 3, 3, -3/2, 
   0, 9, 0, 9, -9/2, 0, 0, 0, 0, -6, 0, 0, 6, 0, 6, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, 3, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, -3, 0, 6, 6, -3/2, -21/2, 0, 
   -3, 0, 0, 0, -6, 0, -3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, -3, 0, 0, 6, 3, 
   3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/3, 0, 
   1, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 2, 0, 2/3, 0, -3, 
   0, -6, 3, -3, 3/2, 3/2, 0, -6, 0, -6, 6, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, -3, 
   0, 0, -3, 0, -3, 9, 0, 6, 0, 0, -3, 0, -3, 0, 0, 0, 3, 6, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 1, 0, 
   0, 0, 0, 2, 0, 1, -3, -3, -3, 0, 0, 3, 0, 0, 0, 0, 0, 0, 2/3, 0, 2/3, 0, 
   1/6, 0, 0, -5/3, 0, 1, 0, 2/3, 0, 0, 1, 0, 2, 0, 2, 2/3, 0, -3, 0, -6, -3, 
   9/2, 9/2, 0, -6, -6, 9, 0, 0, 0, 0, 0, 0, 0, 0, -9, 9, 0, 6, 0, 0, 0, 6, 
   9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 
   0, 4, 0, 2, -6, -6, -6, 0, 0, 6, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2/3, 0, 
   1/2, 0, 1, 0, 2, 1, -3, -3, -3, 0, 3, 0, 0, 0, 0, 0, 2, 0, 2, 0, 1, 0, 
   2/3, 2/3, 0, 2/3, 1/6}, {0, -51/10, 0, 0, 0, -8/3, 0, -1/2, 0, 1/6, 0, 0, 
   0, 0, 0, 0, 28/3, 0, 3, 0, 2/3, 2, 0, 3/2, 0, 1, 0, 2/3, 1/6, 0, 1/2, 0, 
   -1, 0, 1/2, 0, -3, 0, -3, -1, 0, 1/4, 0, 1/2, 1/4, -1/4, -1/4, 0, 5/2, 0, 
   -3, 0, 0, -2, -1, 0, 2, 2, -3/4, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -1, 
   0, 0, 4, 4, 4, 0, -2, 0, -4, 1, -1, 1, -2, 0, -2, 0, -1/2, 0, 2, 0, 4, 2, 
   0, 1, 1, 3/4, 1, 1, -1/2, 0, 3, 0, 7, -5/2, 0, 0, 0, -4, -2, -4, 0, 10, 0, 
   2, -3, 0, 0, 0, -2, 0, 0, 0, -4, 1, 0, 4, 0, 0, 0, 0, -4, 1, -2, 0, 0, -4, 
   -4, -3, 0, 0, 0, -3/2, -9/2, 0, -7, 0, -4, -4, -18, -4, -1, 0, 2, 0, 4, 
   -1, 0, 4, 0, 0, 4, -1, -2, 0, 6, 3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 7, 0, 1, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 
   2, 0, 0, -1, 0, 2, -2, 2/3, 0, -1, 0, -2, 1, -1, 1/2, 1/2, 0, -2, 0, -6, 
   2, 0, 0, 0, 4, 1, 0, 0, 0, 2, 4, -1, 0, 0, -1, 0, -1, 5, 0, -2, 0, -4, -1, 
   -4, -1, 0, -2, -4, 1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 2, -2, 1, -1, -1, -3, 0, 
   2, 1, 0, 0, 0, 0, 0, 0, 2/3, 0, 2/3, 0, 0, 0, 0, 6, 0, 3, 0, 2/3, 0, 0, 3, 
   0, 2, 0, 2, 2/3, 0, -3, 0, -6, -3, 1/2, 1/2, 0, -2, -2, 1, 0, 0, 0, 4, -4, 
   0, 4, 4, -1, 5, 0, -2, 0, -4, -4, -2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 4, -4, 2, -2, -2, -6, 0, 4, 2, 
   0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 1, 0, 2, 1, -3, -3, -3, 0, 3, 0, 
   0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 2/3, 2/3, 0, 0, 0}, 
  {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 3/4, 0, 0, 0, 0, 0, 0, 0, 3, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 3/2, 0, 3, 3/2, 
   -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 6, -3/2, 0, 0, 9/2, 0, 0, 0, 0, 
   3/4, 0, 0, 3, -3, -3, 0, 3/2, 0, 0, 0, 0, 3, 0, 6, 3, 0, 3, -3, 0, -3, 0, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 3, 0, 0, 0, 0, 0, -6, 0, 0, -3, -6, -6, 
   6, 0, 0, 0, 0, -6, 0, 0, -3/2, -3, 0, 0, 0, 6, 3, 0, 0, 0, 0, 0, 0, 6, 3, 
   -3, 0, 0, 0, 0, -6, 0, 0, 0, -3, 0, -6, 0, 3, 6, 6, 0, 0, -3, 3/2, 3, 0, 
   -6, -3, 0, 0, 0, 0, -6, -3, -3, 0, 0, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, -1/4, 0, 
   0, 0, 0, 0, 0, -3/2, 0, 0, 3, 0, 0, -3, 0, -6, 3, -3, 3/2, 3/2, 0, 0, 0, 
   0, 6, 0, 0, 3, 0, 3, 0, 0, 0, 3, -6, -3, 0, 0, -3, 0, -3, 0, 0, 0, -6, 0, 
   -3, 0, -3, 0, -3, 6, 3, 6, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 0, 0, 3, 0, -3, -3, 0, 0, 
   -3, 3, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 3, 0, 0, 0, 6, 0, 0, 3, -6, 6, 0, 0, 0, -6, 
   0, -6, 0, -3, 6, 6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -3/2, 0, 0, 6, 0, -6, -6, 0, 0, -6, 6, 0, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 
   3, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -2/5, 0, 0, 0, -6, 0, 0, 0, 0, 0, 13/2, 
   0, -5/4, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 2, 0, 1, 1/2, 0, 0, 0, 0, 
   0, 0, -3/2, 0, 1, 0, 0, -5/4, 0, 0, 0, 1, 0, -2, -1, 2, 2, 2, 0, 0, 2, -2, 
   0, 0, 0, 0, 2, -2, 0, 0, 0, 1/2, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   2, 0, 0, 0, 5, -4, 0, 0, 0, 3, -4, -1, 0, 0, 0, 5/2, 0, 0, 2, 2, -2, 0, 
   -2, 2, -2, 0, 2, 2, -2, 0, 0, 2, 0, -1, -1, 0, 0, 0, 0, 0, 0, -2, 0, -5, 
   0, 0, -6, -2, 0, -5/2, 0, -2, 4, 0, -2, 2, -2, -2, 4, 0, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   3/2, 0, -1, 0, 0, 5/12, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2, -2, 0, 0, 0, -3, 2, 0, 0, 0, -2, 2, 2, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 5, -2, 0, -2, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
   0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -7/10, 0, 0, 0, 0, 0, -1, 0, 
   0, 0, -8, 0, 2, 0, 0, 0, 0, -2, 0, 0, 2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -3/2, -2, 0, -3, -3/2, 
   0, 0, 0, 0, 3/2, 0, 2, 0, -1, 0, 0, 2, 0, 0, 2, 1/2, 0, 2, 3/2, 0, 0, 0, 
   0, -3/2, -2, -1, 0, -1, 0, -2, -2, 0, 0, 0, 0, -3/2, 0, -3, -3/2, 0, 0, 0, 
   0, -1, 0, 1/2, 0, 0, 2, 0, 0, 0, 0, -8, 2, 0, -2, 0, 3, 4, 3, 0, 0, 0, -4, 
   -2, 0, -2, -2, -1, 0, 2, 0, 2, 0, -2, -2, -1, 0, -1, -2, 0, 3, 3, 0, 0, 
   -1, -1, 0, 0, 4, -3, 8, -2, -2, 0, 0, 0, 4, 2, 2, -1, 0, 2, 0, 2, 2, -1, 
   0, -1, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 5/3, 0, 0, 0, 1/2, 0, -1, 0, 1, 0, 0, -2/3, 0, 0, 0, 3/2, 0, 0, -1, 
   0, 3/2, -1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -2, -1, 0, 0, 0, 6, 0, 
   0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 1, -6, -1, -9, 0, 0, 0, 0, 0, 2, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2, 0, 1/2, 0, 0, -1, 0, 1, -1, 1/2, 0, 0, -1, 3, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, -2/3, 0, 0, -1/6, 0, 0, -8, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 4, 2, -2, 0, -2, -2, 0, 2, -8, 4, 
   -4, -2, -2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 1, 0, 0, -2, 0, 2, -2, 1, 0, 0, -2, 6, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, 0, -2/3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, -1, 0, 0, 0, 0, -2/3, 0}, {0, 0, 0, 0, 0, 0, 0, 1/4, 0, -7/48, 0, 0, 
   0, 0, 0, 0, 0, 0, 1/2, 0, -7/12, 0, 0, 1/4, 0, -7/8, 0, -7/12, -7/48, 0, 
   -1/2, 0, 1/12, 0, -1/2, 0, 1/4, 0, 1/4, 1/12, 0, 1/8, 0, 1/4, 1/8, 1/12, 
   1/12, 0, -1/2, 0, 1/4, 0, 0, 1/2, 1/4, 0, 1/2, 1/2, 1/4, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 1/2, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, -1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 1/2, 1/2, 0, -1/2, 0, 0, 0, 1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, -3/2, 0, -3/2, -1/2, 0, 
   1/2, 0, 1, 1/2, 1/2, 1/2, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 
   -1, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2, 0, -1, -1/2, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1/2, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 51/10, 0, 0, 0, 7, 0, 1, 0, 0, 
   0, 0, 0, 0, 0, 0, -5, 0, -2, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, -2, -1, 0, 0, 
   0, 0, -3/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1/2, -4, -4, -4, 0, 
   1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0, -2, -1, 0, 0, 0, 0, -1, 0, 1/2, 
   0, 1, 0, -3, 0, 0, 0, 0, 6, 0, 2, 0, -6, 0, 2, 0, 0, 0, 0, 1, 0, 0, 0, 2, 
   0, 0, -4, 0, 0, 0, 0, 2, 0, 1, 0, 0, 2, 2, 0, 0, -1, -1, 0, 0, 0, 2, 0, 2, 
   2, 12, 4, 0, 0, -1, 0, -2, 0, 0, -4, 0, 0, -2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -7, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1/2, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 2, 0, 0, 0, 0, -4, 0, 0, 0, 0, -1, -2, 0, 0, 0, 0, 0, 0, -1, 2, 
   6, -1, 4, 0, 4, 0, 0, 1, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 
   -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -2, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, -2, 2, 0, 
   -2, -2, 0, -2, 4, 4, 0, 2, 2, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, -2, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 11/10, 0, 0, 0, -25/3, 0, 4, 0, 
   -2/3, 0, 0, 0, 0, 0, 0, 14/3, 0, 8, 0, -8/3, 0, 0, 3, 0, -4, 0, -8/3, 
   -2/3, 0, -3, 0, 2/3, 0, -3, 0, 2, 0, 2, 2/3, 0, 1, 0, 2, 1, 2/3, 2/3, 0, 
   3, 0, 3, 0, 0, 6, 2, 0, -4, -4, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 2, 0, 0, -2, 0, -10, -2, -4, 0, 0, 0, 0, 0, 3, 0, 3, 0, 6, 3, 0, 
   -6, -6, -2, 5, 0, -3/2, 0, 0, 0, 5, 2, 0, 0, 0, 0, 0, 2, 0, -6, 0, -14, 
   10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 6, 0, -10, -2, 0, 0, 0, 0, 0, 
   8, 0, 9, 9, 4, 3, 0, -9, 0, 0, 2, -8, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, 0, 16, 
   2, 0, 0, -22, -8, -4, 0, 0, 23/3, 0, 2, 0, -2/3, 0, 0, 0, 0, 0, -2, 0, -2, 
   -8/3, 0, 1, 0, 2, 0, 0, 0, 0, -6, 2, 0, 0, 0, 0, 0, 0, 0, 10, 2, 0, 0, 0, 
   -2, 0, 1, 0, -2, -1, 0, 0, 0, -16, -2, -2, 0, 0, -3, 0, -1/4, 0, 1, -4, 
   -1, -1, -5/2, 0, 3, 1, 0, 5/6, -8/3, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 23/3, 0, 8, 0, -8/3, 0, 0, 0, 0, -8, 0, 
   -8, -8/3, 0, 2, 0, 4, 2, 2, 2, 0, 6, -2, 4, 0, 0, 0, 0, -4, 0, 6, 6, -4, 
   2, 0, -20, 0, 0, -4, -16, 4, 0, -6, 0, -2, 0, -4, -8, 0, 0, -6, 0, 4, 0, 
   0, 1, -8, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -4, 0, -8, -4, 2, 2, -4, 0, -2, 0, 
   -2, -8, -4, 0, 0, 0, 0, 0, 0, 0, -8/3, -8/3, -8/3, 0, -2/3}, 
  {0, 7/20, 0, 0, 0, 2, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, -1/4, 0, 0, 0, 1, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -2, -2, 0, 0, -4, 0, -10, 0, -2, 0, 0, 0, 0, 0, 0, 0, 4, 0, 8, 4, 
   0, 0, 0, 0, 2, 0, -1, 0, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 1/2, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, -10, 0, -2, 0, 0, -6, -6, 0, 
   0, 2, 2, 0, 5/2, 0, -5/2, 0, 0, 10, -17/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 12, 0, -2, 0, -6, 0, 0, 0, 0, -5, 0, 0, 0, 1/12, 0, 0, 0, 2, 0, 0, 0, 
   0, -4/3, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 0, 0, 
   0, 0, 0, 2, 0, -10, 4, 0, 0, 0, -12, 0, 0, 0, 0, -1/2, 0, 3/8, 0, 0, -3, 
   0, 0, -2, 0, 6, 0, 0, 7/12, -7/3, -15/16, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -8, 0, 8, 8, 0, 1, 0, -7, 0, 0, 
   -8, -16, 0, 0, -4, 0, 1/2, 0, 0, -4, 0, 0, -4, 0, 8, 0, 0, 3/2, -6, -7/2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 1, -4, -9/2, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, 0}, {0, 211/40, 0, 0, 0, -1/6, 0, -7/4, 0, 1/6, 0, 
   0, 0, 0, 0, 0, -14/3, 0, -2, 0, 2/3, 0, 0, 7/2, 0, 1, 0, 2/3, 1/6, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 0, -9/4, 0, 0, 
   -3, 3, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -6, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 3, 0, 0, 
   0, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -14/3, 0, 5/2, 0, 5/12, 0, 0, 0, 7, 0, 1/2, 0, -1, 2/3, 0, 0, 0, 0, 0, 0, 
   -3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 
   0, 0, 0, 0, 0, 0, 7/2, 0, 1/4, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, -1/3, 2/3, 
   1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -14/3, 0, -2, 0, 2/3, 0, 0, 7, 0, 2, 0, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 9, 0, 0, 0, 0, 0, 0, 7, 0, 1/2, 
   0, -2, 2, 0, 0, 0, 0, 0, 0, 0, -1, 2, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/2, 0, 1, 0, 2, 
   1, 0, 0, 3, 0, 0, 0, -1, 2, 1, 0, 0, 0, 0, 0, 0, 0, 2/3, 2/3, 2/3, 0, 
   1/6}, {0, 6/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 
   0, 0, 3, 0, 0, 0, 0, 0, 0, -3/2, 0, 1, 0, -3/2, 0, 3, 0, 3, 1, 0, -3/4, 0, 
   -3/2, -3/4, -1/4, -1/4, 0, -3/2, 0, 0, 0, 0, 0, 3, 0, 0, 0, -3/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, -3, 0, 0, -3, 0, -6, 0, 3, 0, 0, 
   0, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 3, 3, 3/4, -3, 0, 3/2, 0, 0, 0, 3, -3/2, 
   0, 0, 0, 0, 0, 9, 0, 0, 0, 6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 
   0, 0, -6, 0, 3, 0, 0, 0, 0, -3, 0, -6, -6, -3/2, 3/2, 0, 3, 0, 0, 9, 6, 0, 
   0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 6, 0, 3, 0, -6, 3, 3/2, 0, 0, -3, 0, 0, 0, 
   0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 0, -6, 0, 0, 0, 0, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 3, 
   0, 6, 3, -3/2, -3/2, 0, 0, 6, -3, 0, 0, 0, 0, -6, 0, 0, 0, 3, 3, 0, 6, 0, 
   0, -6, -6, -3, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 3, 0, 0, 0, 0, 0, 3, 3, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0}, {0, -12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 0, 1/3, 0, -5/2, 0, 1, 0, 1, 
   1/3, 0, 1/4, 0, 1/2, 1/4, 5/12, 5/12, 0, -1/2, 0, 0, -4, 0, 0, 0, 0, -4, 
   -4, 5/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, -2, 0, 0, -2, -4, 0, 0, 5/2, 0, -1, 0, -2, -1, 0, -3, -3, -5/4, 4, 0, 
   -1, 0, 0, 6, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 7, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 2, 0, 0, -2, 0, -2, 4, -2, 0, 2, 2, 5, 0, 5, 5, 5/2, -11/2, 0, 
   1, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 2, 0, 2, 4, -2, -2, -5, -5/2, 
   0, 0, 3, 0, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 0, 0, -2, 
   0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 2, 0, -2, 0, 3, 0, 0, 0, 0, -2, -2, 0, 
   -2, -2, 0, 0, -1/2, 0, 0, 0, 0, 0, -1, -1, -1/2, 0, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 1, 1/2, 1/2, 0, 0, 0, 1, 0, 0, 0, 0, 
   0, 0, -2, -2, -1, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 8/3, 0, 2, 0, 
   -1/6, 0, 0, 0, 0, 0, 0, 8/3, 0, 4, 0, -2/3, 0, 0, 3/2, 0, -1, 0, -2/3, 
   -1/6, 0, 3, 0, -2/3, 0, 3, 0, -2, 0, -2, -2/3, 0, -1, 0, -2, -1, -2/3, 
   -2/3, 0, 4, 0, 5/2, 0, 0, 5, 2, 0, 4, 4, -2, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 2, 2, 2, 0, 0, 0, 0, 0, -3, 0, 3, 0, 6, 
   3, 0, 6, 6, 2, -5, 0, 3/2, 0, -4, 0, -4, -2, 0, 0, 0, 0, 0, -1, 0, -5, 0, 
   -5, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, -2, 0, 0, -6, 
   -6, -8, 0, -9, -9, -4, -1, 0, -5, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, -2, -2, 0, 4, 8, 4, 0, 0, 0, 0, -1, 0, -1/2, 0, 0, 0, -1, 0, 
   -3/2, 0, -1, 0, 0, -1, 0, -2, 0, 0, 2, 0, 2, -2, 0, 0, 0, 0, 0, -1, 0, -2, 
   -2, 0, 0, 0, 2, 0, -1, 0, 1, -5, 0, 0, 0, 2, 2, 2, 0, 0, 0, 0, -1/4, 0, 
   -1/2, 1/2, 1, 1, -1/2, 0, -3/2, -1, 0, 1/2, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, -2/3, 0, 0, 3, 0, 
   -2, 0, -2, -2/3, 0, -2, 0, -4, -2, -2, -2, 0, 4, 4, -4, 0, 0, 0, 0, 2, 0, 
   6, 6, 4, -2, 0, -10, 0, 0, 2, -8, -4, 0, 0, 0, -1, 0, -2, 0, 0, 0, -2, 0, 
   -2, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -2, -1, -2, -2, -2, 0, 2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, -2/3, 0, 0, 0}, 
  {0, 51/10, 0, 0, 0, -5, 0, -3/2, 0, 0, 0, 12, 4, 0, 0, 0, -5, 0, -3, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, -5/2, 8, 0, -5, -2, 0, 0, 0, 0, -3, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 4, -2, 0, -1, 0, 4, 8, 0, 0, 0, 0, 
   -1, 0, -2, -1, 0, 0, 0, 0, -1, 0, 1/2, 0, 7, -12, 7, 0, 0, 0, 0, 0, 0, 1, 
   0, 5, -12, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 4, -2, 0, -1, 
   4, 0, 2, 2, 0, 0, -1, -1, 0, 3, 0, 0, 0, 0, 1, -3, 0, 0, 0, 0, 0, 0, 0, 
   -4, 0, -4, -4, 2, 0, -1, 4, 0, 0, 0, 0, 0, -7, 0, 2, 0, 1/2, -4, -2, 0, 2, 
   0, 3/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -4, 4, -4, 0, 0, 0, 0, 0, 0, 1, -4, 2, 
   0, 0, -4, 0, 0, 0, 2, 0, -1, 7, 0, 4, 4, -2, 0, 0, 0, 0, 1, 0, 1/2, 0, 1, 
   0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -4, -4, 0, 0, 0, 0, 0, -2, 0, -2, -2, 0, 6, 0, 6, 0, 0, -2, 
   4, 0, 0, 2, 0, 1, 0, 2, 0, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0}, {0, 11/10, 0, 0, 0, 14/3, 0, 3, 0, -2/3, 0, -13, 0, 0, 0, 0, 14/3, 0, 
   6, 0, -8/3, 2, 0, 3, 0, -4, 0, -8/3, -2/3, 0, -3, 0, 2/3, 0, -3, 0, 2, 0, 
   2, 2/3, 0, 1, 0, 2, 1, 2/3, 2/3, 0, -1, 0, 8, -8, 0, 16, 8, 0, -2, -2, 2, 
   5/2, 0, 6, 0, -4, 0, 0, 0, 0, -2, 2, -6, -2, 8, -1/2, 0, 0, 0, 0, 2, -8, 
   10, 2, 2, 2, -2, -8, 6, 0, 3, 0, 3, 0, 6, 3, 0, -6, -6, -2, 3, 2, -3/2, 0, 
   -9, 8, -9, 2, 0, -4, 3, -6, -4, 2, 0, -22, 16, -22, 8, 0, 0, 0, -2, 0, -6, 
   -8, 10, 2, 8, 0, 8, 0, -6, -8, 10, 2, 0, -8, 0, 0, 0, 8, 0, 9, 9, 4, 0, 
   -3, 8, -3, 2, 2, 22, 0, -2, 0, 2, 8, -16, -2, 8, 0, 8, 8, -16, -2, 0, -8, 
   -22, -8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   23/3, 0, 0, 0, -8/3, 0, 2, 0, 4, 0, 0, 0, 0, 0, 0, -8, 0, 2, -1, 0, -8, 6, 
   -8/3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 10, -8, 10, 2, 0, -4, 6, -6, 2, 2, 0, 6, 
   -6, -10, -2, 0, 0, -2, 0, 0, 0, -3, -16, -5, 2, -2, 0, -2, 2, 14, 16, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -3, 0, -4, 0, 6, -15/4, 0, -8, 9, -4, -1, -1, 2, -3/2, -3, 1, 0, 0, 0, 
   0, 0, 0, -8/3, 7/2, -8/3, 0, -2/3, 0, 0, 23/3, 0, 0, 0, -8/3, 8, 0, 0, 0, 
   -8, 0, -8, -8/3, 0, 2, 0, 4, 2, 2, 2, 0, 10, 10, 4, 0, -8, 8, -12, 4, 0, 
   6, 6, -4, 0, -6, -16, -8, 4, 4, -16, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -6, 0, -8, 0, 8, -4, 0, -16, 12, -8, 0, 0, 4, -6, -4, 
   0, 0, 0, 0, 0, 0, 0, -8, 9, -8, 0, -8/3, 0, -3, 0, -4, 0, -8, -4, 2, 2, 2, 
   -6, -2, 0, 0, 0, 0, 0, -8, 6, -8, 0, -4, 0, -8/3, -8/3, 0, -8/3, -2/3}, 
  {0, 7/20, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, -1/4, 0, 0, 0, 0, 2, 0, 0, -2, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2, 0, 5, 0, 0, 10, 5, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, -1/4, 0, 2, 
   -2, -4, 0, 0, -1, 0, 0, 0, 0, 4, 0, 10, 0, 2, 0, 2, 0, 2, 0, 0, 0, 4, 0, 
   8, 4, 0, 0, 0, 0, 2, 0, -1, 0, -8, 0, -8, 0, 0, 0, 5/2, -12, 0, 12, 0, 
   -12, 0, -12, 0, 0, 0, 1/2, 2, 0, -2, 0, 10, 0, 0, 0, 0, 0, -2, 0, 10, 0, 
   2, 0, 0, -6, -6, 0, 0, 2, 2, 0, 8, -23/2, 12, -5/2, 12, 12, 6, 0, 0, -1/2, 
   -2, 0, -12, 0, 0, 0, 0, 0, -12, 0, 2, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 2, 0, -4/3, 0, -2, 0, 0, 0, 0, 
   1/12, 0, 2, 0, -4, 0, -2, 1, 0, -4, 4, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   10, 0, 10, 0, 0, 0, -2, 0, 0, 0, 0, 2, -2, -10, 0, 0, 0, 0, 0, 0, -10, 2, 
   -12, 4, 0, 0, 0, 0, 0, 2, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, -3, 0, 0, 3/8, 0, -6, 6, -3, 
   0, 0, 6, -2, -6, 0, 0, 0, 0, 0, 0, 0, -7/3, 35/12, -7/3, 0, -15/16, 0, 0, 
   8, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, 
   0, 0, -1, -8, 8, 0, 8, 8, 0, -8, -7, -16, 1, 8, 8, -16, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, -4, 0, 0, 1/2, 0, -8, 8, -4, 
   0, 0, 8, -4, -8, 0, 0, 0, 0, 0, 0, 0, -6, 15/2, -6, 0, -7/2, 0, -5, 0, 0, 
   0, 0, 0, 0, 0, 0, -5, 0, 0, 0, 0, 0, 0, -4, 5, -4, 0, -9/2, 0, 0, 0, 0, 
   -2, 0}, {0, 6/5, 0, 0, 0, -3, 0, 3, 0, 0, 0, 3, -3, 3/2, 0, 0, -3, 0, 6, 
   0, 0, -6, 0, 3, 0, 0, 0, 0, 0, 0, -3/2, 0, 1, 0, -3/2, 0, 3, 0, 3, 1, 0, 
   -3/4, 0, -3/2, -3/4, -1/4, -1/4, 0, -9/2, 0, 3, 3, 0, 6, 3, 0, 0, 0, -3/4, 
   0, 0, 0, 0, 3, 0, -3, 3/2, 0, 6, -6, 0, 0, -3, 0, 0, 0, 0, 0, 3, 3, 6, 0, 
   -3, 0, 3, 3, 0, 0, 3/2, 0, 0, 0, 0, 0, 0, 3, 3, 3/4, -3, 0, 3/2, 0, -9, 
   -3, -9, -3/2, 0, 6, -6, 0, 0, 6, 0, -6, -6, -6, -3, 0, 3, -3, 6, 0, 0, 3, 
   6, 0, -3, 0, -3, 0, 0, 3, 6, 0, -3, 3, 0, 0, 0, -3, 0, -6, -6, -3/2, 21/2, 
   0, 9, 6, 6, 6, 6, 0, 0, 3, -3, -3, -6, 0, -3, 0, -3, -3, -6, 0, -3, 3, -6, 
   3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
   0, 6, 0, 0, 0, -6, 0, -3, 0, 3/2, -1/2, 0, 6, 0, 0, 0, -6, 3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 3, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, 
   0, 0, 0, 0, 0, -9, 0, -6, 0, 0, 0, 0, 0, 0, -3, 6, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, -3, 
   3/2, 0, 0, 0, 0, 0, 0, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -3, 0, 6, 0, 0, -6, 0, 6, 0, 0, 0, 0, 0, 0, 3, 0, 6, 3, -3/2, -3/2, 0, 6, 
   6, -3, 0, 6, -6, 0, 6, 0, 0, 0, 3, -9, 0, -6, 6, 6, 6, -6, -3, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, -6, 3, 0, 0, 0, 0, 
   0, 0, 6, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 
   3, 3, 3, 0, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, -12/5, 0, 0, 0, -6, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -5/2, 0, 1/3, 0, -5/2, 0, 1, 0, 1, 1/3, 0, 1/4, 0, 
   1/2, 1/4, 5/12, 5/12, 0, -5/2, 0, -1, 0, 0, 0, 0, 0, -2, -2, 5/4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 2, -2, 2, 0, 0, 
   0, 0, 5/2, 0, -1, 0, -2, -1, 0, -3, -3, -5/4, 2, 2, -1, 0, -2, 0, 0, 1/2, 
   0, 0, 0, 0, -4, -4, 0, 4, 0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 
   0, 0, 0, 2, -4, 0, 0, 2, 2, 5, 0, 5, 5, 5/2, 1/2, 0, 5, 0, -4, -4, -4, -2, 
   -2, 0, 0, 0, 0, -2, 0, 2, 0, 0, 0, -2, -4, 0, -2, -5, -5/2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 0, 
   2, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 2, -1, -4, 0, 0, -2, 
   -2, -2, 2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 1/2, 
   0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 2, 1, 1/2, 1/2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, -2, 
   -1, 1, 0, 2, 0, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 8/3, 0, 3/2, 0, -1/6, 0, 0, 0, 
   0, 0, 0, 8/3, 0, 3, 0, -2/3, 1, 0, 3/2, 0, -1, 0, -2/3, -1/6, 0, 3, 0, 
   -2/3, 0, 3, 0, -2, 0, -2, -2/3, 0, -1, 0, -2, -1, -2/3, -2/3, 0, 4, 0, 1, 
   0, 0, 2, 1, 0, 2, 2, -2, 3/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 2, 0, 1/2, 
   0, 0, 0, 0, -1, 0, -2, -2, 0, -2, -1, 0, -1, 0, -3, 0, 3, 0, 6, 3, 0, 6, 
   6, 2, -3, -2, 3/2, 0, 1, 0, 1, -2, 0, 0, 0, -1, 4, 1, 0, -2, 0, -2, -8, 0, 
   0, 0, -1, 0, 0, 0, -2, -2, 0, 0, 0, 0, 0, 0, -2, -2, 2, 0, 0, -6, -6, -8, 
   0, -9, -9, -4, -1, 0, -10, 0, 1, 1, -4, 0, 2, 0, 1, 0, 2, 2, 0, 0, 0, 0, 
   2, 2, 2, 0, 4, 8, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, 0, 
   -1, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, -2, -2, 0, 0, 0, 2, -2, -2, 0, 
   0, 1, 2, 2, 0, 0, 2, 0, 0, -1, 3, 2, -1, -2, 2, 0, 2, -2, -1, -2, -2, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/2, 0, 0, 0, 0, 1, -3/2, 1/2, 1, 1, -1/2, -3/2, 3/2, -1, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 1/2, 0, 0, 0, 0, 0, 0, 3, 0, -2/3, 0, 0, 3, 0, -2, 0, -2, 
   -2/3, 0, -2, 0, -4, -2, -2, -2, 0, 2, 2, -4, 0, 0, 0, 2, -2, 0, 6, 6, 4, 
   -2, 4, -8, 0, -2, -2, -8, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, -2, -2, 2, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, 1, 0, 0, 0, 0, 0, -1, 0, -2, -1, -2, -2, -2, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -2/3, -2/3, 0, 0, 0}, {0, 1/20, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -1, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 
   0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
   1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1/12, 0, 0, -7/48, 0, 0, -2, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
   0, 0, -1/2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, -1/2, 0, 0, 0, 0, 0, 0}, {0, -12/5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/5, 0, 0, 0, -19/3, 0, -3, 0, -2/3, 
   0, 0, 0, 0, 0, 0, -43/3, 0, -2, 0, -8/3, 0, 0, 1, 0, -4, 0, -8/3, -2/3, 0, 
   1, 0, 7/2, 0, 1, 0, 21/2, 0, 21/2, 7/2, 0, -15/4, 0, -15/2, -15/4, 0, 0, 
   0, -1, 0, 0, 0, 0, 4, 4, 0, -1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -4, -4, 0, 0, -3, 0, -4, 8, 2, 0, 0, 0, 0, 0, -1, 0, -3/2, 0, -3, 
   -3/2, 0, 6, 6, 0, -7, 0, -1/2, 0, -10, 0, -20, 8, 0, 0, 0, 0, 0, 2, 0, 4, 
   0, 2, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, -2, 0, -4, 8, -14, 0, 0, 
   -3, -3, 3, 0, -5, -5, 0, 8, 0, 9, 0, 0, 2, -3, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
   0, 0, 2, -8, -14, 0, -3, -3, 0, 0, 0, -43/3, 0, 3, 0, -2/3, 0, 0, 0, 2, 0, 
   -4, 0, -6, -8/3, 0, 2, 0, 4, 6, 0, 8, 0, 14, -8, 0, 0, 0, 0, 0, 4, 0, 4, 
   -8, -2, 0, 0, 4, -4, -14, 0, -2, -9, 0, 0, 0, -2, 8, 6, -4, 0, 1, 0, -2, 
   0, -6, -4, 4, 4, 7, 0, 2, -4, 0, -2, -8/3, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -43/3, 0, -2, 0, -8/3, 0, 0, 2, 0, 
   -8, 0, -8, -8/3, 0, 9, 0, 18, 9, -4, -4, 0, 4, 8, -8, 0, 0, 0, 0, -4, 0, 
   -6, -6, 8, -20, 0, 2, 0, 0, -4, -6, -8, 0, 2, 0, -4, 0, -12, -8, 8, 8, 14, 
   0, 4, -8, 0, -6, -8, -8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -4, 0, -8, -4, 6, 6, 4, 0, 
   -6, 0, -6, -8, -4, 0, 0, 0, 0, 0, 0, 0, -8/3, -8/3, -8/3, 0, -2/3}, 
  {0, 0, 0, 0, 0, -8, 0, -7/4, 0, -15/16, 0, 0, 0, 0, 0, 0, -8, 0, -7/2, 0, 
   -15/4, 0, 0, -3/4, 0, -45/8, 0, -15/4, -15/16, 0, -5/2, 0, 35/12, 0, -5/2, 
   0, 35/4, 0, 35/4, 35/12, 0, 3/8, 0, 3/4, 3/8, 1/12, 1/12, 0, -9/2, 0, 
   -5/4, 0, 0, -5/2, -1/4, 0, -1/2, -1/2, 1/4, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, -2, 0, 0, -6, 0, -12, 0, -2, 0, 0, 0, 0, 0, 5/2, 0, -2, 
   0, -4, -2, 0, -2, -2, -1/4, 2, 0, -1, 0, 3/2, 0, 3/2, 1/2, 0, 0, 0, 0, 0, 
   10, 0, 9/2, 0, 9/2, 5/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -12, 
   0, -2, 0, 0, 2, 2, 5/2, 0, 4, 4, 1/2, 17/2, 0, 5/2, 0, 0, 10, -5/2, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, -2, 0, -23/2, -5/2, -1/2, 0, 0, 0, 0, 4, 
   0, 0, 0, 0, 0, 4, 0, 0, 0, -1, -7/3, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 
   0, 0, 0, 2, 0, 12, 0, 2, 0, 0, 0, 0, -8, 0, -10, 0, 0, 0, 0, -12, 0, 2, 0, 
   0, 0, 0, -1, 0, -2, -3, 0, 0, 4, 0, 4, 0, 0, -4/3, -4/3, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -7/2, 0, 0, 
   -1, 0, -21/2, 0, -21/2, -7/2, 0, 15/2, 0, 15, 15/2, 1/2, 1/2, 0, 3, 3, 1, 
   0, 0, 0, 0, -8, 0, -4, -4, -1, -7, 0, 1, 0, 0, -8, -7, 1, 0, 0, 0, -2, 0, 
   -4, -6, 0, 0, 8, 0, 8, 0, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9/2, 0, -9, 
   -9/2, 5, 5, 5, 0, -5, 0, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0}, 
  {0, -2/5, 0, 0, 0, 13/2, 0, -1/4, 0, 0, 0, -6, -2, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 1/2, 0, 1/4, -4, 0, 3, 3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0, 0, 0, -2, -4, 0, 0, 0, 0, 1/2, 
   0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 1, 6, -6, 0, 0, 0, 0, 0, 0, 0, 0, -5/2, 
   6, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 2, 0, -2, -2, 2, 0, 0, -2, 0, 
   -1, -1, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 11/2, 0, 0, 0, 0, 0, 0, 0, 2, 
   -2, 2, 2, -4, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/12, 2, 1, 0, -2, 
   0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, -2, 2, 0, 0, 0, 0, 0, 0, 0, 2, -2, 
   0, 0, 2, 0, 0, 0, 2, 0, 0, 1, 0, -2, -2, 4, 0, 0, 0, 0, 0, 0, 1/4, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 
   0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0}, {0, -7/10, 0, 0, 0, -8, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 2, 0, 2, 0, 0, 0, -1, 0, 0, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 2, 0, 0, 3/2, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -3/2, 
   0, -3, -3/2, 0, 0, 0, 0, -1, 0, 1/2, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
   0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 1, 0, 1, 0, 
   0, 3, 3, 0, 0, -1, -1, 0, 1, 0, 5, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
   0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 5/3, 0, -1, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 
   1, 1/2, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 
   0, 0, 0, -6, 0, 1, -9, 0, 0, 0, -1, 0, 0, 0, 0, -1/2, 0, -1, 0, 0, 1/2, 0, 
   0, 3, 0, -1, 0, 0, -2/3, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -8, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 4, 0, 0, 0, 0, 0, 0, 2, 0, -2, -2, 0, -10, 0, -2, 0, 0, 2, 
   4, 0, 0, -1, 0, -2, 0, 0, 1, 0, 0, 6, 0, -2, 0, 0, -2, 0, -2/3, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, -2/3, 0, 0}, {0, -17/5, 0, 0, 0, 8, 0, 0, 0, 0, 0, -5, -8, 0, 0, 0, 2, 
   0, 2, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 6, 0, 0, -8, 0, 2, -1, 0, 0, 0, 0, 5/2, 0, -2, 0, 0, 
   0, 0, 0, 0, 0, -2, -1, 0, -8, -1/2, 2, 2, -2, 0, 0, 0, 0, 0, 0, 0, -6, -8, 
   -6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 16, 0, 0, 0, 0, 3, 6, 
   0, 0, 0, 0, 8, -2, 0, 0, 0, 0, 2, 0, 0, 8, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -22, -3, -8, -3, -2, 0, 0, 2, 0, 0, -2, -8, 
   -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -25/3, 0, 3, 0, 0, 8, 4, 0, 
   4, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, -4, -8, 2, 0, 0, 8, 0, 2, 0, -2, 8, 
   2, 0, 0, 8, 0, 0, 0, 0, -4, -2, -1, 0, -2, -8, -2, 0, 0, 0, 0, -5, 0, 0, 
   0, -2, 0, 0, 0, 3, -4, -2, 0, 0, 2/3, 0, -2/3, 0, 0, -25/3, 0, 0, 0, 0, 0, 
   10, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 8, 2, 0, 0, 0, 6, 0, 0, 0, 0, 0, 6, -2, 0, 0, 0, 0, 0, 0, -16, 
   -3, 0, -5, 0, 0, 2, 0, 0, -14, 2, 0, 0, 0, 0, -10, 0, 0, 0, -8, 0, 0, -2, 
   -2, -1, 0, 0, 6, -4, -2, -6, 0, 0, 2, 4, 2, -8/3, 0, -5, 0, 0, 0, 0, 
   -15/4, 0, 0, -3, 0, 0, 0, -2, -3/2, 3, 0, 0, 2, 6, 3, -4, 0, 0, 7/2, 0, 
   -8/3, -2/3, 0, 0, -25/3, 0, 0, 0, 0, 8, 0, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 4, 0, 0, 0, 8, 4, 0, 0, 0, 0, 0, -16, -6, 0, -8, -4, 0, 0, 
   0, 0, -10, 0, 0, 0, -4, 0, 0, 0, 6, -8, -4, 0, 0, 2, 0, -8/3, 0, -10, 0, 
   0, 0, 0, -4, 0, 0, -4, 0, 0, 0, -4, -6, 4, 0, 0, 4, 8, 4, -8, 0, 0, 9, 0, 
   -8, -8/3, 0, -5, 0, 0, 0, 0, 0, 0, 0, -2, -6, 0, 0, 2, 0, -4, 0, 0, 6, 0, 
   -8, -4, 0, 0, 0, -8/3, -8/3, -2/3}, {0, -61/20, 0, 0, 0, 4, 0, -4, 0, 0, 
   0, 2, 0, -1/4, 0, 0, 4, 0, -8, 0, 0, 2, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4, 0, 0, -8, -5, 0, 0, 
   0, 0, -1, 0, 1/2, 0, 0, 0, 0, -1/4, 0, 0, 2, -5, 0, 0, -1, 2, 2, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 
   0, 12, 0, 0, 0, 5/2, 12, 0, 0, 0, 8, 0, 8, 0, 0, 0, 1/2, -2, 0, 0, 0, 10, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -23/2, -12, 
   -5/2, -12, 0, -8, 0, 0, -1/2, 2, 0, -10, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -4, 0, 8, 0, 4/3, 0, 0, 0, 8, 0, 4, 0, 5, 0, 0, 0, 0, 0, 0, 0, 
   -2, 0, -2, 0, 0, 0, 0, -2, 0, -2, 0, 10, 0, 0, 0, 0, 0, 0, -6, 0, -12, 4, 
   0, 2, 0, -10, 0, 0, 0, 0, -4, 0, -2, 0, -4, 0, 0, 0, 4, 0, -4, 0, 0, 0, 0, 
   0, 0, 0, -7, 0, 10, 0, 0, 0, -2, 0, 0, 0, 0, 1/12, 0, 10, 0, 0, 0, 0, -1, 
   0, 0, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 10, 0, 10, 0, 0, 0, -2, 0, 0, 0, 0, 
   0, 2, -10, 0, 0, 0, 0, 0, 0, -12, 2, -10, 4, 0, 0, 0, 0, 0, -2, 10, 0, 0, 
   0, 0, -8, 0, -5, 0, 0, 0, 0, -10, 2, -5, 0, 0, 2, 0, 0, -2, 0, 0, 4, 0, 4, 
   -4/3, 0, -13/2, 0, 0, 0, 0, 3/8, 0, 0, -6, 0, 0, 0, -6, -2, 6, 0, 0, 6, 0, 
   6, -3, 0, 0, 35/12, 0, -7/3, -15/16, 0, 0, 0, 0, 8, 0, 0, -1, 0, 8, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 8, 0, 0, 0, -1, 8, 0, 0, 0, 0, 0, -16, 
   -7, -8, 1, -8, 0, 0, 0, 0, -8, 0, -4, 0, -8, 0, 0, 0, 8, 0, -8, 0, 0, 0, 
   0, 0, 0, -12, 0, 0, 0, 0, 1/2, 0, 0, -8, 0, 0, 0, -8, -4, 8, 0, 0, 8, 0, 
   8, -4, 0, 0, 15/2, 0, -6, -7/2, 0, -5, 0, 0, 0, 0, 0, 0, 0, 0, -5, 0, 0, 
   0, 0, 0, 0, 0, 5, 0, -4, -9/2, 0, 0, 0, 0, -2, 0}, 
  {0, 0, 0, 0, 0, -3/2, 0, -21/4, 0, 0, 0, 0, 3, 3/2, 0, 0, 0, 0, -12, 0, 0, 
   3, 0, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 9/2, 0, -21/4, 3, 0, -12, -9/2, 0, 0, 0, 0, 0, 0, 3, 0, 0, 0, 0, 
   3/2, 0, 0, 3, -9/2, 0, 3, 0, -3, -3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, -6, 12, 0, 0, 0, -6, 6, 0, 0, 
   0, 21/2, -3, 12, 0, 0, 0, -3, -3, 0, 0, -3, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, 0, -9, 6, -6, 0, -21/2, 0, 0, 3, 3, 3, 
   -9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9/2, 0, 7/4, -6, -3/2, 
   0, 6, 0, 6, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 0, 0, -3, -3, -3, 0, 3, 
   -3, 9, 0, 0, -3, 0, 0, 0, 0, 6, -6, 0, 3, 3, 3, -9, 0, 0, 0, 0, 0, 0, 
   -9/4, 0, -3, 0, 0, 0, 0, 3, -3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 9, 0, 0, 0, -9, 
   0, 0, 0, 0, -1/2, 0, 9, 0, 0, 0, 0, -3/2, 0, 0, 9/2, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 9, -3, 9, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -9, 0, 0, 0, 0, 0, 0, -6, 
   0, -9, 0, 0, 0, 0, 0, 0, 3, 9, 0, 0, 0, 0, 0, 0, -9/2, 0, 3, 3/2, 0, -9, 
   3, -9/2, 0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 3, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 0, 
   -3, 0, 0, 0, -3, 0, 3, 0, 0, 3, -3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 
   0, 0, -6, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 6, 0, 0, 0, -6, 
   6, 0, 0, 0, 0, 0, -6, 0, -9, 6, -6, 0, 0, 0, 0, 0, 0, -9/2, 0, -6, 0, 0, 
   0, 0, 6, -6, 0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 3, 0, 0, -6, 0, 0, 0, -6, 0, 
   6, 0, 0, 6, -6, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 
   0, 0, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
  {0, 2, 0, 0, 0, 9/2, 0, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   5/2, 0, -1/4, 0, 0, 0, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 0, 0, -2, -2, -2, 0, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, -2, 0, 0, 5, 0, 0, 4, 0, 0, 0, 0, 4, 0, 0, 1/2, 0, 0, -2, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 4, 0, -5, 0, 4, 0, -1/2, 2, 2, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, -2, 0, 0, -3, 0, 0, -2, 0, 0, 0, 0, 0, 2, 0, 0, -2, -2, 0, 0, 2, 0, 
   0, 0, 4, 3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 1/4, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
   0, 1/3, 0, 0, 0, 0, -3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, -2, 0, 0, -2, 0, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 2, 0, 0, 2, 0, 0, -4, -1, 2, 0, 0, 2, 2, 2, 0, 0, 0, 
   -2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 2, 2, 2, 0, -2, 0, -2, 0, 0, 0, 
   0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1/2, 0, 0, 0, -1, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 
   0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0}, {0, -3/2, 0, 0, 0, -9, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, 
   -1, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, -1, 1/2, 0, 0, 0, 0, 3/2, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, -1, 1/2, 0, 0, 1/2, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -10, 0, -2, 0, 0, 0, 0, 
   -3, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 0, 10, 0, -1, 0, 1, -2, 0, 0, -1, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, -1/6, 0, 0, 0, 
   -1, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 0, 0, 0, 0, 0, -6, 0, -1, -9, 0, 0, 0, 1, 0, 0, 0, 0, 1/2, 0, -1/2, 
   0, 1, 0, 0, 0, 3, 0, 1, 0, 0, -2/3, 0, -1/6, 0, 0, 3, 0, 1, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 2, 3, -1, 
   -1, 0, 0, -2, 0, 0, 1, -1, 0, 0, 0, 0, 1, 0, -1/2, 0, 0, 0, 0, 1, 0, 1/2, 
   0, 0, 0, 0, 2, 0, 0, 0, -1, 0, -1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 3/2, 0, 
   0, 0, 1/2, -3/2, -3/2, 0, 0, -1/2, 0, -3/2, 1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 
   -6, 0, 2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, -2, 0, 
   0, 0, 0, -2, 0, 0, 0, 0, 0, -8, 4, -2, 0, 2, 0, 0, 0, 0, 1, 0, -1, 0, 2, 
   0, 0, 0, 6, 0, 2, 0, 0, -2, 0, -2/3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 2, -2, -2, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 1, 0, 0, 2, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0}, 
  {0, 53/10, 0, 0, 0, 12, 0, -1/4, 0, 0, 0, 6, 0, -3/4, 0, 0, 6, 0, 1, 0, 0, 
   3, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, -5/2, 0, -1/4, 0, 0, 1, -1, 0, 0, 0, 0, -3, 0, -11/2, 0, 0, 0, 0, 
   -3/4, 0, 0, 3, -1, 0, 0, -3, 3, 3, 0, 0, 0, 0, 0, 0, 0, 0, -3, 0, -3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 25/2, 0, 5, 0, 0, 0, 15/2, 5, 0, 
   0, 0, 1/2, 0, -1, 0, 0, 0, 3/2, -3, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/2, -25/2, -15/2, -5, 0, -1/2, 0, 0, 
   -3/2, 3, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/3, 0, 3, 0, 
   1/12, 0, 0, 0, 2, 0, -1/2, 0, 1, 0, 0, 0, 0, 0, 0, 0, -6, 0, 0, 0, 0, 0, 
   0, 0, 0, -3, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, -5, 12, 0, 0, 0, -2, 0, 0, 0, 
   0, -2, 0, -1/8, 0, -5/2, 0, 0, 0, 0, 0, -5/2, 0, 0, 1/12, 0, 5/16, 0, 0, 
   -8/3, 0, 2, 0, 0, 0, 1, 0, 0, 0, 0, 1/4, 0, 2, 0, 0, 0, 0, -3/2, 0, 0, 1, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, -6, 0, 0, 0, 0, 0, 3, -2, 
   0, 0, 0, 0, 0, 0, -5, 0, -2, 12, 0, 0, 0, 0, 0, -3, 2, 0, 0, 0, 0, -4, 0, 
   -1, 0, 0, 0, 0, -2, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 5/2, 0, 5/2, -1/2, 0, 
   -2, 0, 0, 0, 0, 9/8, 0, 0, -5/2, 0, 0, 0, -5/2, 0, 5/2, 0, 0, 5/2, 0, 5/2, 
   -3/2, 0, 0, 1/12, 0, -1/2, 5/16, 0, 0, 4, 0, 1, 0, 0, -3, 0, 4, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 4, 0, 0, 0, -3, 4, 0, 0, 0, 0, 0, -1, -1, 
   -1, 3, -4, 0, 0, 0, 0, -4, 0, -1/2, 0, -4, 0, 0, 0, 0, 0, -4, 0, 0, 1/2, 
   0, 7/6, 0, -4, 0, 0, 0, 0, 3/2, 0, 0, -4, 0, 0, 0, -4, 0, 4, 0, 0, 4, 0, 
   4, -1, 0, 0, 1/2, 0, -1, 7/6, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 1, 
   0, 3/2, 0, 0, 1, 0, 0, 3/2, 0, 0, 0, 2/3, 2/3, 0}, 
  {0, 79/20, 0, 0, 0, -8/3, 0, -7/4, 0, 5/16, 0, 6, 0, -3/4, 0, 0, -8/3, 0, 
   -7/2, 0, 5/4, -3, 0, -7/4, 0, 15/8, 0, 5/4, 5/16, 0, -1/2, 0, 1/12, 0, 
   -1/2, 0, 1/4, 0, 1/4, 1/12, 0, 9/8, 0, 9/4, 9/8, 1/4, 1/4, 0, -7/2, 0, 
   1/4, 0, 0, 1/2, 1/4, 0, -3/2, -3/2, 3/4, -3, 0, -11/2, 0, 0, 0, 0, -3/4, 
   0, 0, -3, -5/2, 0, 0, -3, 0, 0, 0, 0, 5/2, 0, 5, 0, 3, 0, 3, 0, 3, 0, 1/2, 
   0, 0, 0, 0, 0, 0, -6, -6, -3/4, 6, 0, -3, 0, -1/2, 0, -1/2, 3/2, 0, 0, 
   15/2, -5, 0, 5, 0, -1/2, 0, -1/2, 15/2, 0, 0, 3/2, 3, 0, 0, 0, 5, 0, 0, 0, 
   0, 0, 0, 0, 5, 0, 3, 0, 0, 0, 0, 15/2, 0, 12, 12, 3/2, 1/2, -1/2, 25/2, 
   -15/2, 5, 5, 1/2, 0, 0, -3/2, -3, 0, -5, 0, 0, 0, 0, 0, -5, 0, 3, 0, -1/2, 
   -15/2, -3/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/3, 0, 1, 0, -1/2, 0, 1, 0, 0, 0, 0, 1/4, 0, 1, 0, -3/2, 0, 0, 3/2, 0, 
   -3/2, 5/2, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 0, 5, 0, 0, 0, -6, 0, 0, 0, 
   0, 0, -3, -5, 0, 0, 0, 0, 0, 0, -2, 0, -5, 12, 0, 0, 0, 0, 0, 3, 5, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   1/2, 0, -3/2, 0, 0, 9/8, 0, -3, 5/2, -3/2, 0, 0, 5/2, 0, -5/2, 0, 0, 0, 0, 
   0, 0, 0, -1/2, 1/12, -1/2, 0, 5/16, 0, 0, 4, 0, -3, 0, 7/6, -3, 0, -3, 0, 
   7/2, 0, 7/2, 7/6, 0, 1/2, 0, 1, 1/2, 3/2, 3/2, 0, 1, 1, 3, 0, 0, -3, -4, 
   4, 0, 0, 0, -3, -1, -1, -1, 3, 4, 4, -1, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 3/2, 0, -2, 4, -1, 0, 0, 4, 0, -4, 
   0, 0, 0, 0, 0, 0, 0, -1, 1/2, -1, 0, 7/6, 0, -1, 0, 3/2, 0, 3, 3/2, 1, 1, 
   1, -1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 3/2, 0, 2/3, 2/3, 0, 2/3, 0}, 
  {0, -39/20, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
   1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1, 0, 1, 0, 0, 2, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 14/3, 0, -1, 0, -1/3, 0, 0, 0, -2, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 1/2, 0, 1/2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, -1/3, 0, 
   1/12, 0, 0, 14/3, 0, -2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 
   1, 0, 1, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 1/3, 0, 
   1/2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, -1, 0, -1, 1/2, 0, 
   0, -1/3, 0, 1/3, 1/12, 0, 0, 14/3, 0, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 2, 2, 2, 0, 
   2, 0, 0, 0, 0, 1, 0, 1, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, -1, 0, 1/3, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 0, -2, 0, 0, -2, 0, -2, 1, 0, 0, -1, 0, 
   1, 1/3, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, 0, 1/2, 0, 0, -1, 0, 
   1, 1/2, 0, 0, 0, 1/3, 1/3, 1/12}, {0, -47/20, 0, 0, 0, 14/3, 0, -1/2, 0, 
   1/12, 0, 0, 0, 0, 0, 0, 14/3, 0, -1, 0, 1/3, 0, 0, -1/2, 0, 1/2, 0, 1/3, 
   1/12, 0, 1, 0, -1/3, 0, 1, 0, -1, 0, -1, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
   0, -1, 0, 0, -2, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
   0, 0, 0, 0, 0, 0, -1, 0, -2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 2, 0, -2, 0, 2, 0, 2, 0, 0, 0, 0, 
   0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   -2, 2, -2, 0, -2, -2, -2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 2, 0, 0, 0, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, 
   -1, 0, 1/3, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 1, -1, 1/3, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
   0, 0, 0, 0, 2, 0, 2, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 
   0, 0, 1, -1, 1/2, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1/3, -1/3, 1/3, 0, 
   1/12, 0, 0, 14/3, 0, -1, 0, 1/3, 0, 0, -1, 0, 1, 0, 1, 1/3, 0, -1, 0, -2, 
   -1, 0, 0, 0, -2, -2, 0, 0, 0, 0, 2, -2, 0, 0, 0, 0, 2, 2, 2, 0, -2, -2, 2, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 
   0, 0, 2, -2, 1, 0, 0, -2, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, -1, 1, 0, 1/3, 0, 
   -1/2, 0, 1/2, 0, 1, 1/2, -1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 1, -1, 1, 0, 
   1/2, 0, 1/3, 1/3, 0, 1/3, 1/12}, {0, -47/20, 0, 0, 0, 14/3, 0, -1/2, 0, 
   1/12, 0, 0, 0, 0, 0, 0, 14/3, 0, -1, 0, 1/3, 0, 0, -1/2, 0, 1/2, 0, 1/3, 
   1/12, 0, 1, 0, -1/3, 0, 1, 0, -1, 0, -1, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 1, 0, 2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 2, 0, 0, 0, 0, 
   14/3, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 2, 0, 
   0, 0, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, -1, 0, 0, 0, 1/3, 1/12, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 14/3, 0, -1, 0, 
   1/3, 0, 0, -1, 0, 1, 0, 1, 1/3, 0, -1, 0, -2, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 
   0, 0, -2, 0, 0, 0, 1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
   0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 1, 1/2, -1, -1, 0, 
   0, 1, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 1/3, 1/3, 1/3, 0, 1/12}}, 
 {zeta2, zeta2^2, zeta3, G[{l1}, 1], zeta2*G[{l1}, 1], zeta3*G[{l1}, 1], 
  G[{l1}, 1]^2, zeta2*G[{l1}, 1]^2, G[{l1}, 1]^3, G[{l1}, 1]^4, 
  zeta2*G[{l2}, 1], zeta3*G[{l2}, 1], zeta2*G[{l1}, 1]*G[{l2}, 1], 
  zeta2*G[{l2}, 1]^2, G[{l3}, 1], zeta2*G[{l3}, 1], zeta3*G[{l3}, 1], 
  G[{l1}, 1]*G[{l3}, 1], zeta2*G[{l1}, 1]*G[{l3}, 1], 
  G[{l1}, 1]^2*G[{l3}, 1], G[{l1}, 1]^3*G[{l3}, 1], 
  zeta2*G[{l2}, 1]*G[{l3}, 1], G[{l3}, 1]^2, zeta2*G[{l3}, 1]^2, 
  G[{l1}, 1]*G[{l3}, 1]^2, G[{l1}, 1]^2*G[{l3}, 1]^2, G[{l3}, 1]^3, 
  G[{l1}, 1]*G[{l3}, 1]^3, G[{l3}, 1]^4, G[{l1}, 1]*G[{l4}, 1], 
  zeta2*G[{l1}, 1]*G[{l4}, 1], G[{l1}, 1]^2*G[{l4}, 1], 
  G[{l1}, 1]^3*G[{l4}, 1], G[{l3}, 1]*G[{l4}, 1], 
  zeta2*G[{l3}, 1]*G[{l4}, 1], G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1], 
  G[{l1}, 1]^2*G[{l3}, 1]*G[{l4}, 1], G[{l3}, 1]^2*G[{l4}, 1], 
  G[{l1}, 1]*G[{l3}, 1]^2*G[{l4}, 1], G[{l3}, 1]^3*G[{l4}, 1], 
  G[{l1}, 1]*G[{l4}, 1]^2, G[{l1}, 1]^2*G[{l4}, 1]^2, 
  G[{l3}, 1]*G[{l4}, 1]^2, G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]^2, 
  G[{l3}, 1]^2*G[{l4}, 1]^2, G[{l1}, 1]*G[{l4}, 1]^3, 
  G[{l3}, 1]*G[{l4}, 1]^3, G[{0, l1}, 1], zeta2*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{0, l1}, 1], G[{l1}, 1]^2*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{l2}, 1]*G[{0, l1}, 1], G[{l3}, 1]*G[{0, l1}, 1], 
  G[{l1}, 1]*G[{l3}, 1]*G[{0, l1}, 1], G[{l3}, 1]^2*G[{0, l1}, 1], 
  G[{l4}, 1]*G[{0, l1}, 1], G[{l1}, 1]*G[{l4}, 1]*G[{0, l1}, 1], 
  G[{l3}, 1]*G[{l4}, 1]*G[{0, l1}, 1], G[{l4}, 1]^2*G[{0, l1}, 1], 
  G[{0, l1}, 1]^2, G[{0, l2}, 1], zeta2*G[{0, l2}, 1], 
  G[{l1}, 1]*G[{0, l2}, 1], G[{l1}, 1]^2*G[{0, l2}, 1], 
  G[{l2}, 1]*G[{0, l2}, 1], G[{l1}, 1]*G[{l2}, 1]*G[{0, l2}, 1], 
  G[{l2}, 1]^2*G[{0, l2}, 1], G[{l3}, 1]*G[{0, l2}, 1], 
  G[{l1}, 1]*G[{l3}, 1]*G[{0, l2}, 1], G[{l2}, 1]*G[{l3}, 1]*G[{0, l2}, 1], 
  G[{l3}, 1]^2*G[{0, l2}, 1], G[{l3}, 1]*G[{l4}, 1]*G[{0, l2}, 1], 
  G[{0, l1}, 1]*G[{0, l2}, 1], G[{0, l2}, 1]^2, zeta2*G[{0, l3}, 1], 
  G[{0, l1}, 1]*G[{0, l3}, 1], G[{0, l2}, 1]*G[{0, l3}, 1], 
  G[{l1}, 1]*G[{0, l4}, 1], G[{l1}, 1]^2*G[{0, l4}, 1], 
  G[{l1}, 1]*G[{l2}, 1]*G[{0, l4}, 1], G[{l1}, 1]*G[{l3}, 1]*G[{0, l4}, 1], 
  G[{l1}, 1]*G[{l4}, 1]*G[{0, l4}, 1], G[{0, l1}, 1]*G[{0, l4}, 1], 
  G[{0, l2}, 1]*G[{0, l4}, 1], zeta2*G[{l2, l3}, 1], 
  G[{0, l1}, 1]*G[{l2, l3}, 1], G[{0, l2}, 1]*G[{l2, l3}, 1], G[{l3, l4}, 1], 
  zeta2*G[{l3, l4}, 1], G[{l1}, 1]*G[{l3, l4}, 1], 
  G[{l1}, 1]^2*G[{l3, l4}, 1], G[{l3}, 1]*G[{l3, l4}, 1], 
  G[{l1}, 1]*G[{l3}, 1]*G[{l3, l4}, 1], G[{l3}, 1]^2*G[{l3, l4}, 1], 
  G[{l4}, 1]*G[{l3, l4}, 1], G[{l1}, 1]*G[{l4}, 1]*G[{l3, l4}, 1], 
  G[{l3}, 1]*G[{l4}, 1]*G[{l3, l4}, 1], G[{l4}, 1]^2*G[{l3, l4}, 1], 
  G[{0, l1}, 1]*G[{l3, l4}, 1], G[{0, l2}, 1]*G[{l3, l4}, 1], 
  G[{l3, l4}, 1]^2, G[{0, 0, l1}, 1], G[{l1}, 1]*G[{0, 0, l1}, 1], 
  G[{l2}, 1]*G[{0, 0, l1}, 1], G[{l3}, 1]*G[{0, 0, l1}, 1], 
  G[{l4}, 1]*G[{0, 0, l1}, 1], G[{0, 0, l2}, 1], G[{l1}, 1]*G[{0, 0, l2}, 1], 
  G[{l2}, 1]*G[{0, 0, l2}, 1], G[{l3}, 1]*G[{0, 0, l2}, 1], 
  G[{l4}, 1]*G[{0, 0, l2}, 1], G[{l1}, 1]*G[{0, 0, l4}, 1], 
  G[{0, l1, l1}, 1], G[{l1}, 1]*G[{0, l1, l1}, 1], 
  G[{l2}, 1]*G[{0, l1, l1}, 1], G[{l3}, 1]*G[{0, l1, l1}, 1], 
  G[{l4}, 1]*G[{0, l1, l1}, 1], G[{0, l2, l2}, 1], 
  G[{l1}, 1]*G[{0, l2, l2}, 1], G[{l2}, 1]*G[{0, l2, l2}, 1], 
  G[{l3}, 1]*G[{0, l2, l2}, 1], G[{0, l2, l3}, 1], 
  G[{l1}, 1]*G[{0, l2, l3}, 1], G[{l2}, 1]*G[{0, l2, l3}, 1], 
  G[{l3}, 1]*G[{0, l2, l3}, 1], G[{l4}, 1]*G[{0, l2, l3}, 1], 
  G[{l1}, 1]*G[{0, l2, l4}, 1], G[{l1}, 1]*G[{0, l3, l4}, 1], 
  G[{l1}, 1]*G[{0, l4, l2}, 1], G[{0, l4, l3}, 1], 
  G[{l1}, 1]*G[{0, l4, l3}, 1], G[{l2}, 1]*G[{0, l4, l3}, 1], 
  G[{l3}, 1]*G[{0, l4, l3}, 1], G[{l4}, 1]*G[{0, l4, l3}, 1], 
  G[{l1}, 1]*G[{0, l4, l4}, 1], G[{l1}, 1]*G[{l2, l3, l4}, 1], 
  G[{l3, l3, l4}, 1], G[{l1}, 1]*G[{l3, l3, l4}, 1], 
  G[{l3}, 1]*G[{l3, l3, l4}, 1], G[{l4}, 1]*G[{l3, l3, l4}, 1], 
  G[{l3, l4, l4}, 1], G[{l1}, 1]*G[{l3, l4, l4}, 1], 
  G[{l3}, 1]*G[{l3, l4, l4}, 1], G[{l4}, 1]*G[{l3, l4, l4}, 1], 
  G[{0, 0, 0, l1}, 1], G[{0, 0, 0, l2}, 1], G[{0, 0, l1, l1}, 1], 
  G[{0, 0, l2, l2}, 1], G[{0, 0, l2, l3}, 1], G[{0, 0, l4, l3}, 1], 
  G[{0, l1, l1, l1}, 1], G[{0, l2, 0, l3}, 1], G[{0, l2, 0, l4}, 1], 
  G[{0, l2, l2, l2}, 1], G[{0, l2, l2, l3}, 1], G[{0, l2, l3, l2}, 1], 
  G[{0, l2, l3, l3}, 1], G[{0, l2, l3, l4}, 1], G[{0, l2, l4, l3}, 1], 
  G[{0, l3, l4, l3}, 1], G[{0, l4, l2, l3}, 1], G[{0, l4, l3, l2}, 1], 
  G[{0, l4, l3, l3}, 1], G[{0, l4, l3, l4}, 1], G[{0, l4, l4, l3}, 1], 
  G[{l2, l3, l4, l3}, 1], G[{l3, l3, l3, l4}, 1], G[{l3, l3, l4, l4}, 1], 
  G[{l3, l4, l4, l4}, 1], Log[s12/s4], zeta2*Log[s12/s4], zeta3*Log[s12/s4], 
  G[{l1}, 1]*Log[s12/s4], zeta2*G[{l1}, 1]*Log[s12/s4], 
  G[{l1}, 1]^2*Log[s12/s4], G[{l1}, 1]^3*Log[s12/s4], 
  zeta2*G[{l2}, 1]*Log[s12/s4], G[{l1}, 1]^2*G[{l2}, 1]*Log[s12/s4], 
  G[{l3}, 1]*Log[s12/s4], zeta2*G[{l3}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4], G[{l1}, 1]^2*G[{l3}, 1]*Log[s12/s4], 
  G[{l3}, 1]^2*Log[s12/s4], G[{l1}, 1]*G[{l3}, 1]^2*Log[s12/s4], 
  G[{l3}, 1]^3*Log[s12/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]^2*G[{l4}, 1]*Log[s12/s4], G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4], 
  G[{l3}, 1]^2*G[{l4}, 1]*Log[s12/s4], G[{0, l1}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{0, l1}, 1]*Log[s12/s4], G[{l2}, 1]*G[{0, l1}, 1]*Log[s12/s4], 
  G[{l3}, 1]*G[{0, l1}, 1]*Log[s12/s4], G[{l4}, 1]*G[{0, l1}, 1]*Log[s12/s4], 
  G[{0, l2}, 1]*Log[s12/s4], G[{l1}, 1]*G[{0, l2}, 1]*Log[s12/s4], 
  G[{l2}, 1]*G[{0, l2}, 1]*Log[s12/s4], G[{l3}, 1]*G[{0, l2}, 1]*Log[s12/s4], 
  G[{0, l3}, 1]*Log[s12/s4], G[{l1}, 1]*G[{0, l3}, 1]*Log[s12/s4], 
  G[{l2}, 1]*G[{0, l3}, 1]*Log[s12/s4], G[{l3}, 1]*G[{0, l3}, 1]*Log[s12/s4], 
  G[{l4}, 1]*G[{0, l3}, 1]*Log[s12/s4], G[{l1}, 1]*G[{0, l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l2, l3}, 1]*Log[s12/s4], G[{l3, l4}, 1]*Log[s12/s4], 
  G[{l1}, 1]*G[{l3, l4}, 1]*Log[s12/s4], G[{l3}, 1]*G[{l3, l4}, 1]*
   Log[s12/s4], G[{0, 0, l1}, 1]*Log[s12/s4], G[{0, 0, l2}, 1]*Log[s12/s4], 
  G[{0, 0, l3}, 1]*Log[s12/s4], G[{0, l1, l1}, 1]*Log[s12/s4], 
  G[{0, l2, l2}, 1]*Log[s12/s4], G[{0, l2, l3}, 1]*Log[s12/s4], 
  G[{0, l3, l2}, 1]*Log[s12/s4], G[{0, l3, l3}, 1]*Log[s12/s4], 
  G[{0, l3, l4}, 1]*Log[s12/s4], G[{0, l4, l3}, 1]*Log[s12/s4], 
  G[{l3, l3, l4}, 1]*Log[s12/s4], Log[s12/s4]^2, zeta2*Log[s12/s4]^2, 
  G[{l1}, 1]*Log[s12/s4]^2, G[{l1}, 1]^2*Log[s12/s4]^2, 
  G[{l3}, 1]*Log[s12/s4]^2, G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]^2, 
  G[{l3}, 1]^2*Log[s12/s4]^2, G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]^2, 
  G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4]^2, G[{0, l1}, 1]*Log[s12/s4]^2, 
  G[{0, l2}, 1]*Log[s12/s4]^2, G[{0, l3}, 1]*Log[s12/s4]^2, 
  G[{l3, l4}, 1]*Log[s12/s4]^2, Log[s12/s4]^3, G[{l1}, 1]*Log[s12/s4]^3, 
  G[{l3}, 1]*Log[s12/s4]^3, Log[s12/s4]^4, Log[s23/s4], zeta2*Log[s23/s4], 
  zeta3*Log[s23/s4], G[{l1}, 1]*Log[s23/s4], zeta2*G[{l1}, 1]*Log[s23/s4], 
  G[{l1}, 1]^2*Log[s23/s4], G[{l1}, 1]^3*Log[s23/s4], G[{l2}, 1]*Log[s23/s4], 
  zeta2*G[{l2}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4], 
  G[{l1}, 1]^2*G[{l2}, 1]*Log[s23/s4], G[{l2}, 1]^2*Log[s23/s4], 
  G[{l1}, 1]*G[{l2}, 1]^2*Log[s23/s4], G[{l2}, 1]^3*Log[s23/s4], 
  G[{l3}, 1]*Log[s23/s4], zeta2*G[{l3}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4], G[{l1}, 1]^2*G[{l3}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l2}, 1]*G[{l3}, 1]*
   Log[s23/s4], G[{l2}, 1]^2*G[{l3}, 1]*Log[s23/s4], 
  G[{l3}, 1]^2*Log[s23/s4], G[{l1}, 1]*G[{l3}, 1]^2*Log[s23/s4], 
  G[{l2}, 1]*G[{l3}, 1]^2*Log[s23/s4], G[{l3}, 1]^3*Log[s23/s4], 
  G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4], G[{l1}, 1]^2*G[{l4}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]*
   Log[s23/s4], G[{l2}, 1]*G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4], 
  G[{l3}, 1]^2*G[{l4}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l4}, 1]^2*Log[s23/s4], 
  G[{l3}, 1]*G[{l4}, 1]^2*Log[s23/s4], G[{0, l1}, 1]*Log[s23/s4], 
  G[{l1}, 1]*G[{0, l1}, 1]*Log[s23/s4], G[{l2}, 1]*G[{0, l1}, 1]*Log[s23/s4], 
  G[{l3}, 1]*G[{0, l1}, 1]*Log[s23/s4], G[{l4}, 1]*G[{0, l1}, 1]*Log[s23/s4], 
  G[{0, l2}, 1]*Log[s23/s4], G[{l1}, 1]*G[{0, l2}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{0, l2}, 1]*Log[s23/s4], G[{l3}, 1]*G[{0, l2}, 1]*Log[s23/s4], 
  G[{l4}, 1]*G[{0, l2}, 1]*Log[s23/s4], G[{l1}, 1]*G[{0, l4}, 1]*Log[s23/s4], 
  G[{l2, l3}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l2, l3}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{l2, l3}, 1]*Log[s23/s4], G[{l3}, 1]*G[{l2, l3}, 1]*
   Log[s23/s4], G[{l4}, 1]*G[{l2, l3}, 1]*Log[s23/s4], 
  G[{l3, l4}, 1]*Log[s23/s4], G[{l1}, 1]*G[{l3, l4}, 1]*Log[s23/s4], 
  G[{l2}, 1]*G[{l3, l4}, 1]*Log[s23/s4], G[{l3}, 1]*G[{l3, l4}, 1]*
   Log[s23/s4], G[{l4}, 1]*G[{l3, l4}, 1]*Log[s23/s4], 
  G[{0, 0, l1}, 1]*Log[s23/s4], G[{0, 0, l2}, 1]*Log[s23/s4], 
  G[{0, l1, l1}, 1]*Log[s23/s4], G[{0, l2, l2}, 1]*Log[s23/s4], 
  G[{0, l2, l3}, 1]*Log[s23/s4], G[{0, l2, l4}, 1]*Log[s23/s4], 
  G[{0, l3, l2}, 1]*Log[s23/s4], G[{0, l4, l2}, 1]*Log[s23/s4], 
  G[{0, l4, l3}, 1]*Log[s23/s4], G[{l2, l2, l3}, 1]*Log[s23/s4], 
  G[{l2, l3, l3}, 1]*Log[s23/s4], G[{l2, l3, l4}, 1]*Log[s23/s4], 
  G[{l3, l3, l4}, 1]*Log[s23/s4], G[{l3, l4, l4}, 1]*Log[s23/s4], 
  Log[s12/s4]*Log[s23/s4], zeta2*Log[s12/s4]*Log[s23/s4], 
  G[{l1}, 1]*Log[s12/s4]*Log[s23/s4], G[{l1}, 1]^2*Log[s12/s4]*Log[s23/s4], 
  G[{l2}, 1]*Log[s12/s4]*Log[s23/s4], G[{l1}, 1]*G[{l2}, 1]*Log[s12/s4]*
   Log[s23/s4], G[{l2}, 1]^2*Log[s12/s4]*Log[s23/s4], 
  G[{l3}, 1]*Log[s12/s4]*Log[s23/s4], G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]*
   Log[s23/s4], G[{l2}, 1]*G[{l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l3}, 1]^2*Log[s12/s4]*Log[s23/s4], G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]*
   Log[s23/s4], G[{l3}, 1]*G[{l4}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{0, l1}, 1]*Log[s12/s4]*Log[s23/s4], G[{0, l2}, 1]*Log[s12/s4]*
   Log[s23/s4], G[{0, l3}, 1]*Log[s12/s4]*Log[s23/s4], 
  G[{l2, l3}, 1]*Log[s12/s4]*Log[s23/s4], G[{l3, l4}, 1]*Log[s12/s4]*
   Log[s23/s4], Log[s12/s4]^2*Log[s23/s4], G[{l1}, 1]*Log[s12/s4]^2*
   Log[s23/s4], G[{l2}, 1]*Log[s12/s4]^2*Log[s23/s4], 
  G[{l3}, 1]*Log[s12/s4]^2*Log[s23/s4], Log[s12/s4]^3*Log[s23/s4], 
  Log[s23/s4]^2, zeta2*Log[s23/s4]^2, G[{l1}, 1]*Log[s23/s4]^2, 
  G[{l1}, 1]^2*Log[s23/s4]^2, G[{l2}, 1]*Log[s23/s4]^2, 
  G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4]^2, G[{l2}, 1]^2*Log[s23/s4]^2, 
  G[{l3}, 1]*Log[s23/s4]^2, G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4]^2, 
  G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4]^2, G[{l3}, 1]^2*Log[s23/s4]^2, 
  G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4]^2, G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4]^2, 
  G[{0, l1}, 1]*Log[s23/s4]^2, G[{0, l2}, 1]*Log[s23/s4]^2, 
  G[{l2, l3}, 1]*Log[s23/s4]^2, G[{l3, l4}, 1]*Log[s23/s4]^2, 
  Log[s12/s4]*Log[s23/s4]^2, G[{l1}, 1]*Log[s12/s4]*Log[s23/s4]^2, 
  G[{l2}, 1]*Log[s12/s4]*Log[s23/s4]^2, G[{l3}, 1]*Log[s12/s4]*Log[s23/s4]^2, 
  Log[s12/s4]^2*Log[s23/s4]^2, Log[s23/s4]^3, G[{l1}, 1]*Log[s23/s4]^3, 
  G[{l2}, 1]*Log[s23/s4]^3, G[{l3}, 1]*Log[s23/s4]^3, 
  Log[s12/s4]*Log[s23/s4]^3, Log[s23/s4]^4, Log[-s4], zeta2*Log[-s4], 
  zeta3*Log[-s4], G[{l1}, 1]*Log[-s4], zeta2*G[{l1}, 1]*Log[-s4], 
  G[{l1}, 1]^2*Log[-s4], G[{l1}, 1]^3*Log[-s4], zeta2*G[{l2}, 1]*Log[-s4], 
  G[{l3}, 1]*Log[-s4], zeta2*G[{l3}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*Log[-s4], G[{l1}, 1]^2*G[{l3}, 1]*Log[-s4], 
  G[{l3}, 1]^2*Log[-s4], G[{l1}, 1]*G[{l3}, 1]^2*Log[-s4], 
  G[{l3}, 1]^3*Log[-s4], G[{l1}, 1]*G[{l4}, 1]*Log[-s4], 
  G[{l1}, 1]^2*G[{l4}, 1]*Log[-s4], G[{l3}, 1]*G[{l4}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{l3}, 1]*G[{l4}, 1]*Log[-s4], G[{l3}, 1]^2*G[{l4}, 1]*
   Log[-s4], G[{l1}, 1]*G[{l4}, 1]^2*Log[-s4], 
  G[{l3}, 1]*G[{l4}, 1]^2*Log[-s4], G[{0, l1}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{0, l1}, 1]*Log[-s4], G[{l3}, 1]*G[{0, l1}, 1]*Log[-s4], 
  G[{l4}, 1]*G[{0, l1}, 1]*Log[-s4], G[{0, l2}, 1]*Log[-s4], 
  G[{l1}, 1]*G[{0, l2}, 1]*Log[-s4], G[{l2}, 1]*G[{0, l2}, 1]*Log[-s4], 
  G[{l3}, 1]*G[{0, l2}, 1]*Log[-s4], G[{l1}, 1]*G[{0, l4}, 1]*Log[-s4], 
  G[{l3, l4}, 1]*Log[-s4], G[{l1}, 1]*G[{l3, l4}, 1]*Log[-s4], 
  G[{l3}, 1]*G[{l3, l4}, 1]*Log[-s4], G[{l4}, 1]*G[{l3, l4}, 1]*Log[-s4], 
  G[{0, 0, l1}, 1]*Log[-s4], G[{0, 0, l2}, 1]*Log[-s4], 
  G[{0, l1, l1}, 1]*Log[-s4], G[{0, l2, l2}, 1]*Log[-s4], 
  G[{0, l2, l3}, 1]*Log[-s4], G[{0, l4, l3}, 1]*Log[-s4], 
  G[{l3, l3, l4}, 1]*Log[-s4], G[{l3, l4, l4}, 1]*Log[-s4], 
  Log[s12/s4]*Log[-s4], zeta2*Log[s12/s4]*Log[-s4], 
  G[{l1}, 1]*Log[s12/s4]*Log[-s4], G[{l1}, 1]^2*Log[s12/s4]*Log[-s4], 
  G[{l3}, 1]*Log[s12/s4]*Log[-s4], G[{l1}, 1]*G[{l3}, 1]*Log[s12/s4]*
   Log[-s4], G[{l3}, 1]^2*Log[s12/s4]*Log[-s4], 
  G[{l1}, 1]*G[{l4}, 1]*Log[s12/s4]*Log[-s4], G[{l3}, 1]*G[{l4}, 1]*
   Log[s12/s4]*Log[-s4], G[{0, l1}, 1]*Log[s12/s4]*Log[-s4], 
  G[{0, l2}, 1]*Log[s12/s4]*Log[-s4], G[{0, l3}, 1]*Log[s12/s4]*Log[-s4], 
  G[{l3, l4}, 1]*Log[s12/s4]*Log[-s4], Log[s12/s4]^2*Log[-s4], 
  G[{l1}, 1]*Log[s12/s4]^2*Log[-s4], G[{l3}, 1]*Log[s12/s4]^2*Log[-s4], 
  Log[s12/s4]^3*Log[-s4], Log[s23/s4]*Log[-s4], zeta2*Log[s23/s4]*Log[-s4], 
  G[{l1}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]^2*Log[s23/s4]*Log[-s4], 
  G[{l2}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l2}, 1]*Log[s23/s4]*
   Log[-s4], G[{l2}, 1]^2*Log[s23/s4]*Log[-s4], 
  G[{l3}, 1]*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l3}, 1]*Log[s23/s4]*
   Log[-s4], G[{l2}, 1]*G[{l3}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l3}, 1]^2*Log[s23/s4]*Log[-s4], G[{l1}, 1]*G[{l4}, 1]*Log[s23/s4]*
   Log[-s4], G[{l3}, 1]*G[{l4}, 1]*Log[s23/s4]*Log[-s4], 
  G[{0, l1}, 1]*Log[s23/s4]*Log[-s4], G[{0, l2}, 1]*Log[s23/s4]*Log[-s4], 
  G[{l2, l3}, 1]*Log[s23/s4]*Log[-s4], G[{l3, l4}, 1]*Log[s23/s4]*Log[-s4], 
  Log[s12/s4]*Log[s23/s4]*Log[-s4], G[{l1}, 1]*Log[s12/s4]*Log[s23/s4]*
   Log[-s4], G[{l2}, 1]*Log[s12/s4]*Log[s23/s4]*Log[-s4], 
  G[{l3}, 1]*Log[s12/s4]*Log[s23/s4]*Log[-s4], Log[s12/s4]^2*Log[s23/s4]*
   Log[-s4], Log[s23/s4]^2*Log[-s4], G[{l1}, 1]*Log[s23/s4]^2*Log[-s4], 
  G[{l2}, 1]*Log[s23/s4]^2*Log[-s4], G[{l3}, 1]*Log[s23/s4]^2*Log[-s4], 
  Log[s12/s4]*Log[s23/s4]^2*Log[-s4], Log[s23/s4]^3*Log[-s4], Log[-s4]^2, 
  zeta2*Log[-s4]^2, G[{l1}, 1]*Log[-s4]^2, G[{l1}, 1]^2*Log[-s4]^2, 
  G[{l3}, 1]*Log[-s4]^2, G[{l1}, 1]*G[{l3}, 1]*Log[-s4]^2, 
  G[{l3}, 1]^2*Log[-s4]^2, G[{l1}, 1]*G[{l4}, 1]*Log[-s4]^2, 
  G[{l3}, 1]*G[{l4}, 1]*Log[-s4]^2, G[{0, l1}, 1]*Log[-s4]^2, 
  G[{0, l2}, 1]*Log[-s4]^2, G[{l3, l4}, 1]*Log[-s4]^2, 
  Log[s12/s4]*Log[-s4]^2, G[{l1}, 1]*Log[s12/s4]*Log[-s4]^2, 
  G[{l3}, 1]*Log[s12/s4]*Log[-s4]^2, Log[s12/s4]^2*Log[-s4]^2, 
  Log[s23/s4]*Log[-s4]^2, G[{l1}, 1]*Log[s23/s4]*Log[-s4]^2, 
  G[{l2}, 1]*Log[s23/s4]*Log[-s4]^2, G[{l3}, 1]*Log[s23/s4]*Log[-s4]^2, 
  Log[s12/s4]*Log[s23/s4]*Log[-s4]^2, Log[s23/s4]^2*Log[-s4]^2, Log[-s4]^3, 
  G[{l1}, 1]*Log[-s4]^3, G[{l3}, 1]*Log[-s4]^3, Log[s12/s4]*Log[-s4]^3, 
  Log[s23/s4]*Log[-s4]^3, Log[-s4]^4}, {l1 -> s4/s12, l2 -> s4/s23, 
  l3 -> (-s12 + s4)/s23, l4 -> -(s12/s23)}, {G[{l1}, 1], G[{l2}, 1], 
  G[{l3}, 1], G[{l4}, 1], G[{0, l1}, 1], G[{0, l2}, 1], G[{0, l3}, 1], 
  G[{0, l4}, 1], G[{l2, l3}, 1], G[{l3, l4}, 1], G[{0, 0, l1}, 1], 
  G[{0, 0, l2}, 1], G[{0, 0, l3}, 1], G[{0, 0, l4}, 1], G[{0, l1, l1}, 1], 
  G[{0, l2, l2}, 1], G[{0, l2, l3}, 1], G[{0, l2, l4}, 1], G[{0, l3, l2}, 1], 
  G[{0, l3, l3}, 1], G[{0, l3, l4}, 1], G[{0, l4, l2}, 1], G[{0, l4, l3}, 1], 
  G[{0, l4, l4}, 1], G[{l2, l2, l3}, 1], G[{l2, l3, l3}, 1], 
  G[{l2, l3, l4}, 1], G[{l3, l3, l4}, 1], G[{l3, l4, l4}, 1], 
  G[{0, 0, 0, l1}, 1], G[{0, 0, 0, l2}, 1], G[{0, 0, l1, l1}, 1], 
  G[{0, 0, l2, l2}, 1], G[{0, 0, l2, l3}, 1], G[{0, 0, l4, l3}, 1], 
  G[{0, l1, l1, l1}, 1], G[{0, l2, 0, l3}, 1], G[{0, l2, 0, l4}, 1], 
  G[{0, l2, l2, l2}, 1], G[{0, l2, l2, l3}, 1], G[{0, l2, l3, l2}, 1], 
  G[{0, l2, l3, l3}, 1], G[{0, l2, l3, l4}, 1], G[{0, l2, l4, l3}, 1], 
  G[{0, l3, l4, l3}, 1], G[{0, l4, l2, l3}, 1], G[{0, l4, l3, l2}, 1], 
  G[{0, l4, l3, l3}, 1], G[{0, l4, l3, l4}, 1], G[{0, l4, l4, l3}, 1], 
  G[{l2, l3, l4, l3}, 1], G[{l3, l3, l3, l4}, 1], G[{l3, l3, l4, l4}, 1], 
  G[{l3, l4, l4, l4}, 1]}, {Log[s12/s4], Log[s23/s4], Log[-s4]}, 
 {zeta2 -> Pi^2/6, zeta3 -> Zeta[3]}}


==> anc/mi2func/t322MZZZ_funcmonomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
 ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
 zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
 F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
 F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
 ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
 F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
 ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
 F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, 
 ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
 F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
 F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
 zeta3*F[1, 4], F[1, 1]*F[1, 4], ipi^2*F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
 F[1, 1]^3*F[1, 4], F[1, 2]*F[1, 4], ipi^2*F[1, 2]*F[1, 4], 
 F[1, 1]*F[1, 2]*F[1, 4], F[1, 1]^2*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], 
 F[1, 1]*F[1, 2]^2*F[1, 4], F[1, 2]^3*F[1, 4], ipi^2*F[1, 3]*F[1, 4], 
 F[1, 1]^2*F[1, 3]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4], 
 F[1, 2]^2*F[1, 3]*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], 
 F[1, 2]*F[1, 3]^2*F[1, 4], F[1, 3]^3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, 
 F[1, 1]*F[1, 4]^2, F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, 
 F[1, 1]*F[1, 2]*F[1, 4]^2, F[1, 2]^2*F[1, 4]^2, F[1, 1]*F[1, 3]*F[1, 4]^2, 
 F[1, 2]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, F[1, 4]^3, 
 F[1, 1]*F[1, 4]^3, F[1, 2]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, F[1, 4]^4, F[2, 1], 
 ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], ipi^2*F[2, 3], F[3, 1], 
 F[3, 2], F[3, 3], F[3, 4], F[3, 6], F[3, 7], F[3, 8], F[3, 9], F[3, 11], 
 F[3, 12], F[3, 13], F[3, 14], F[3, 16], F[3, 17], F[3, 18], F[3, 19], 
 F[3, 20], F[4, 1], F[4, 2], F[4, 3], F[4, 4], F[4, 5], F[4, 6], F[4, 7], 
 F[4, 8], F[4, 9], F[4, 10], F[4, 11], F[4, 12], F[4, 13], F[4, 14], 
 F[4, 15], F[4, 16], F[4, 17], F[4, 18], F[4, 19], F[4, 20], F[4, 21], 
 F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], 
 F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], 
 F[4, 36], F[4, 37], F[4, 38], F[4, 39], F[4, 40], F[4, 41], F[4, 42], 
 F[4, 43], F[4, 44], F[4, 45], F[4, 46], F[4, 47], F[4, 48], F[4, 49], 
 F[4, 50], F[4, 51], F[4, 52], F[4, 53], F[4, 54], F[4, 55], F[4, 56], 
 F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 61], F[4, 62], F[4, 65], 
 F[4, 66], F[4, 67]}


==> anc/mi2func/t322MZZZ_mi2funcmatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 
  28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, 0, -1/6*1/eps, 28/3, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, -eps^(-1), 2, -2/3, -1/2*1/eps^2, -1/12, 0, 0, -eps^(-1), 2, -1, 
  -1/3*1/eps, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 
  -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, -1/12*1/eps, 16/3, -1/8*1/eps^2, 
  1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, eps^(-1), -2/3, 0, 
  1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), -31/3, 0, -1/6, 
  eps^(-1), -2/3, -1/4*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 
  -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 
  1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 
  1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, eps^(-1), -1/3*1/eps, 0, 
  eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, -1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 
  0, 0, 0, 3/(8*eps^2), 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 0, 0, 3/(4*eps^2), 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), -eps^(-1), 0, 0, 0, eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 
  eps^(-1), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 
  0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 1/(6*eps), -28/3, 
  -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps^3), -1/12*1/eps, 4, eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, eps^(-1), -1, 0, 0, 0, 0, 2/3, 0, 0, -1/2*1/eps^3, 
  1/(4*eps), -40/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, 
  1/(2*eps^2), -1/12, -1/2*1/eps^2, 1/12, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), -eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2, -2, -2}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 
  11/(3*eps), -3/(4*eps^3), 1/(8*eps), -6, 0, 0, 0, 0, 3/(4*eps^3), 
  -5/(24*eps), 32/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, 1/(2*eps^3), -1/6*1/eps, 26/3, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, 
  -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, 
  -3/(4*eps^3), 1/(24*eps), -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 
  0, -1/12, 3/(4*eps^2), -1/8, 1/(4*eps^2), -1/24, -3/(4*eps^2), 1/8, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*eps), 1/(2*eps), -3/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, -3}, {-1/8*1/eps^4, -1/16*1/eps^2, 
  53/576, 11/(3*eps), 1/(4*eps^3), -1/24*1/eps, 2, 0, 0, 0, 0, -1/4*1/eps^3, 
  -1/24*1/eps, 8/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, -eps^(-3), 1/(12*eps), -10/3, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, 
  -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, 
  3/(4*eps^3), -5/(24*eps), 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 
  0, -1/12, -3/(4*eps^2), 1/8, 3/(4*eps^2), -1/8, 1/(4*eps^2), -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*eps), 3/(2*eps), 1/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 1}, {-1/4*1/eps^4, -11/(24*eps^2), 
  33/160, 67/(6*eps), 1/(2*eps^3), 11/(12*eps), -67/3, -1/2*1/eps^2, -11/12, 
  1/(3*eps), -1/6, -1/2*1/eps^3, -11/(12*eps), 67/3, eps^(-2), 11/6, 
  -eps^(-1), 2/3, -1/2*1/eps^2, -11/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 
  -1/2*1/eps^3, -11/(12*eps), 67/3, eps^(-2), 11/6, -eps^(-1), 2/3, 
  -eps^(-2), -11/6, 2/eps, -2, -eps^(-1), 2, -2/3, -1/2*1/eps^2, -11/12, 
  eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -5/(24*eps^2), -33/320, 2783/(36*eps), 1/(2*eps^3), 49/(36*eps), 38/3, 
  -5/(4*eps^2), 1/6, 11/(9*eps), 1/3, 0, -19/(8*eps), -12, eps^(-2), -1/4, 
  -7/(2*eps), -1, 0, 1/8, 15/(2*eps), 3/2, -7/(2*eps), -1, 1/4, -1/2*1/eps^3, 
  -37/(12*eps), -59/4, eps^(-2), -1/3, -9/(2*eps), -4/3, -1/2*1/eps^2, 1/4, 
  25/(2*eps), 3, -10/eps, -3, 1, -1/4*1/eps^2, 1/4, 9/(2*eps), 2, -10/eps, 
  -3, 3/2, -7/(3*eps), -4/3, 1, 1/4, 1/(2*eps^3), -7/(18*eps), 77/12, 
  -3/(2*eps^2), 0, -5/(6*eps), 0, 1/(2*eps^2), 0, 5/(2*eps), 0, -1/2*1/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, -5/(6*eps), 0, -1/2*1/eps, 0, 
  0, 0, 0, 0, -4/(9*eps), 0, 0, 0, -1/12, -1/4*1/eps^2, 1/8, 1/(4*eps^2), 
  -1/24, 3/(4*eps^2), -1/24, -2/eps, -7/(2*eps), 19/(6*eps), -3/eps, -6/eps, 
  2/eps, -3/(2*eps), 3/(2*eps), -3/eps, 5/(6*eps), -5/(6*eps), 0, 0, 0, 
  8/eps, 3/eps, 0, 0, 0, 0, 0, 0, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/4, 3/4, -1/2, 0, 0, 0, 0, 1, -1, 0, 0, -1/4, 1/4, 1/6, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
  1, 1}, {-1/4*1/eps^4, -11/(24*eps^2), 13/90, 247/(2*eps), 3/(2*eps^3), 
  25/(12*eps), 28/3, -3/eps^2, 1/12, 11/(3*eps), 1/6, -1/2*1/eps^3, 
  -7/(2*eps), 0, 3/eps^2, 0, -10/eps, 0, -1/2*1/eps^2, 0, 16/eps, 0, 
  -22/(3*eps), 0, 0, -3/(2*eps^3), -61/(12*eps), -7/2, 3/eps^2, -1/6, 
  -10/eps, -2/3, -2/eps^2, 0, 29/eps, 0, -21/eps, 0, 0, -eps^(-2), -1/12, 
  10/eps, 1, -21/eps, 0, 0, -5/eps, -2/3, 0, 0, eps^(-3), -1/3*1/eps, 77/6, 
  -3/eps^2, 0, eps^(-1), 0, eps^(-2), 0, 3/eps, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), 0, eps^(-1), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/6, -1/2*1/eps^2, 1/12, 1/(2*eps^2), -1/12, 3/(2*eps^2), -1/12, 
  -2/eps, -7/eps, 17/(3*eps), -6/eps, -12/eps, 0, -eps^(-1), 7/(3*eps), 
  -6/eps, eps^(-1), -7/(3*eps), 0, -4/(3*eps), 0, 14/eps, 4/eps, -2/eps, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -1/3, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2}, 
 {0, 1/(16*eps^2), 0, 397/(18*eps), 0, 4/(9*eps), 0, 1/(8*eps^2), 0, 
  -1/9*1/eps, 0, 0, -5/(6*eps), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, -1/3*1/eps, 
  0, 0, 0, -11/(12*eps), 0, 0, 0, -eps^(-1), 0, 1/(4*eps^2), 0, eps^(-1), 0, 
  -eps^(-1), 0, 0, 1/(8*eps^2), 0, eps^(-1), 0, -eps^(-1), 0, 0, -1/3*1/eps, 
  0, 0, 0, 0, -2/(9*eps), 0, 1/(4*eps^2), 0, -4/(3*eps), 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(3*eps), 0, 0, 0, 0, 0, 
  0, 0, -4/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, -eps^(-1), -eps^(-1), 2/(3*eps), 0, -eps^(-1), 3/eps, 
  -eps^(-1), 1/(3*eps), -eps^(-1), 1/(3*eps), 1/(3*eps), 0, 2/(3*eps), 0, 
  2/eps, eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), 391/1440, -167/(6*eps), 0, -1/4*1/eps, -19/3, 0, -1/4, 
  -1/2*1/eps, -1/6, 0, 7/(12*eps), 43/3, 0, 1/2, 3/(2*eps), 2/3, 0, -1/4, 
  -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 41/(36*eps), 19/3, 0, 1/2, 2/eps, 2/3, 
  0, -1/2, -5/eps, -2, 23/(6*eps), 2, -2/3, 0, -1/4, -2/eps, -1, 23/(6*eps), 
  2, -1, 17/(18*eps), 2/3, -2/3, -1/6, 0, 1/(9*eps), 9, 0, 0, 1/(2*eps), 0, 
  0, 0, -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/6, 
  1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 2/(9*eps), 0, 0, 0, 0, 0, 0, 0, 
  -1/6, 0, 0, 2/(3*eps), 2/eps, -4/(3*eps), eps^(-1), 3/eps, -2/eps, 
  -2/(3*eps), 2/(3*eps), eps^(-1), 0, 0, -2/(3*eps), 0, 0, -7/(2*eps), 
  1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 4/3, 0, 0, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 
  0}, {0, 1/(24*eps^2), -1/6, -17/(3*eps), 0, -1/4*1/eps, 19/3, -1/4*1/eps^2, 
  1/4, -1/3*1/eps, 1/6, 0, 1/(3*eps), -31/3, 0, -1/2, eps^(-1), -2/3, 0, 1/4, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(2*eps), -34/3, 0, -1/2, eps^(-1), 
  -2/3, -1/2*1/eps^2, 1/2, -2/eps, 2, eps^(-1), -2, 2/3, -1/4*1/eps^2, 5/12, 
  -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, 
  -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 1/12, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, eps^(-1), -1/3*1/eps, 0, eps^(-1), 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/3, 0, 0, -2, 0, 0}, {0, 3/(16*eps^2), -14/45, 
  -31/(3*eps), 0, -1/4*1/eps, 19/3, -3/(8*eps^2), 1/4, -1/3*1/eps, 1/6, 
  -1/2*1/eps^3, 5/(12*eps), -43/3, 0, -1/2, eps^(-1), -2/3, 1/(4*eps^2), 1/4, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 2/(3*eps), -62/3, 0, -1/2, eps^(-1), 
  -2/3, -1/4*1/eps^2, 1/2, -2/eps, 2, eps^(-1), -2, 2/3, 3/(8*eps^2), 1/2, 
  -eps^(-1), 1, eps^(-1), -2, 1, 2/(3*eps), -2/3, 2/3, 1/3, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 1/6, 
  -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, eps^(-1), -1/3*1/eps, 0, 2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/3*1/eps, -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3, 0, 0, -4, 0, 0}, {0, 0, 7/15, -111/(2*eps), 0, -2/(3*eps), -35/3, 0, 
  -1/3, -eps^(-1), -1/3, 0, 4/(3*eps), 29, eps^(-2), 5/6, 2/eps, 2, 
  -1/2*1/eps^2, -5/12, -5/eps, -3, 7/(3*eps), 2, -1/2, 0, 22/(9*eps), 35/3, 
  0, 2/3, 4/eps, 4/3, -eps^(-2), -5/6, -8/eps, -6, 20/(3*eps), 6, -2, 0, 
  -1/3, -4/eps, -2, 20/(3*eps), 6, -3, 17/(9*eps), 4/3, -2, -1/3, 0, 
  2/(9*eps), 58/3, 0, 0, eps^(-1), 0, 0, 0, -2/eps, 0, 1/(3*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*1/eps^2, -5/12, eps^(-1), 0, 1/(3*eps), 0, 0, 0, 0, 0, 
  1/(9*eps), 0, 0, 0, -1/6, 0, 0, 1/(2*eps^2), -1/4, 0, 0, 4/(3*eps), 4/eps, 
  -8/(3*eps), 2/eps, 6/eps, -2/eps, 2/(3*eps), -2/(3*eps), 2/eps, 0, 0, 
  -2/(3*eps), 0, 0, -7/eps, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 2/3, 0, 0, 0, 
  0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 6, 0}, {1/(8*eps^4), 13/(16*eps^2), 0, 1891/(18*eps), 
  -3/(4*eps^3), 67/(72*eps), 0, -2/eps^2, 0, 85/(36*eps), 0, 1/(4*eps^3), 
  -28/(9*eps), 0, -3/(2*eps^2), 0, -43/(4*eps), 0, 7/(4*eps^2), 0, 15/eps, 0, 
  -109/(18*eps), 0, 0, eps^(-3), -127/(36*eps), 0, 0, 0, -8/eps, 0, 
  5/(2*eps^2), 0, 30/eps, 0, -233/(12*eps), 0, 0, 5/(4*eps^2), 0, 8/eps, 0, 
  -233/(12*eps), 0, 0, -131/(36*eps), 0, 0, 0, -3/(4*eps^3), -77/(72*eps), 0, 
  -4/eps^2, 0, -11/(12*eps), 0, eps^(-2), 0, 0, 0, 5/(4*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3/(4*eps^2), 0, -11/(12*eps), 0, 5/(4*eps), 0, 0, 0, 0, 0, 
  11/(18*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, -5/(4*eps^2), 0, 5/(4*eps^2), 0, 
  -17/(6*eps), -8/eps, 41/(6*eps), -17/(2*eps), -21/(2*eps), -9/eps, 
  -7/(2*eps), 7/(2*eps), -6/eps, 1/(6*eps), -3/(2*eps), -2/eps, 0, -2/eps, 
  63/(4*eps), 3/(4*eps), -3/(4*eps), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, -71/(4*eps), 0, -1/4*1/eps, 0, 0, 0, -5/(12*eps), 0, 0, 
  1/(2*eps), 0, 0, 0, 5/(4*eps), 0, 0, 0, -2/eps, 0, 5/(6*eps), 0, 0, 
  eps^(-3), 53/(18*eps), 0, 0, 0, 3/(2*eps), 0, 0, 0, -7/(2*eps), 0, 
  29/(12*eps), 0, 0, 0, 0, -3/(2*eps), 0, 29/(12*eps), 0, 0, 23/(36*eps), 0, 
  0, 0, -eps^(-3), -73/(36*eps), 0, 0, 0, 1/(4*eps), 0, 0, 0, -1/2*1/eps, 0, 
  1/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps), 0, 1/(12*eps), 0, 
  0, 0, 0, 0, 1/(9*eps), 0, 0, 0, 0, eps^(-2), 0, -eps^(-2), 0, 0, 0, 
  23/(6*eps), 3/(2*eps), -3/eps, 1/(2*eps), 11/(2*eps), -eps^(-1), 
  -10/(3*eps), 2/eps, -3/eps, 0, -4/(3*eps), 0, 4/(3*eps), 0, -15/(4*eps), 
  5/(4*eps), -1/4*1/eps, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(8*eps^4), -3/(8*eps^2), 59/240, -167/(6*eps), 1/(4*eps^3), 1/(8*eps), 
  -83/3, 9/(8*eps^2), -1, -11/(12*eps), -1/3, -3/(4*eps^3), 1/(4*eps), 83/3, 
  1/(2*eps^2), 2, 7/(4*eps), 4/3, -3/(4*eps^2), -1, -4/eps, -2, 13/(6*eps), 
  4/3, -1/3, -3/(2*eps^3), -5/(18*eps), 83/3, 0, 2, 2/eps, 4/3, -5/(4*eps^2), 
  -2, -7/eps, -4, 73/(12*eps), 4, -4/3, -5/(8*eps^2), -1, -2/eps, -2, 
  73/(12*eps), 4, -2, 43/(36*eps), 4/3, -4/3, -1/3, 3/(4*eps^3), 71/(72*eps), 
  0, 9/(4*eps^2), 0, -3/(4*eps), 0, -1/4*1/eps^2, 0, -eps^(-1), 0, 
  5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, -3/(4*eps), 0, 
  5/(12*eps), 0, 0, 0, 0, 0, -5/(18*eps), 0, 0, 0, 0, -7/(8*eps^2), 0, 
  7/(8*eps^2), 0, -7/(8*eps^2), 0, -11/(6*eps), 2/eps, -1/6*1/eps, 5/(2*eps), 
  5/(2*eps), eps^(-1), 17/(6*eps), -17/(6*eps), 4/eps, -1/2*1/eps, 
  11/(6*eps), eps^(-1), 0, 0, -19/(4*eps), -7/(4*eps), 7/(4*eps), 0, -1/2, 0, 
  0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(4*eps^4), -1/6*1/eps^2, 
  743/960, -2273/(12*eps), -3/(2*eps^3), -23/(9*eps), -217/6, 17/(4*eps^2), 
  -7/8, -169/(36*eps), -7/12, 3/(2*eps^3), 91/(18*eps), 337/6, -eps^(-2), 
  7/4, 55/(4*eps), 7/3, -eps^(-2), -7/8, -24/eps, -7/2, 197/(18*eps), 7/3, 
  -7/12, eps^(-3), 11/(2*eps), 635/12, -3/eps^2, 7/4, 29/(2*eps), 7/3, 
  -1/2*1/eps^2, -7/4, -87/(2*eps), -7, 129/(4*eps), 7, -7/3, -1/4*1/eps^2, 
  -1, -29/(2*eps), -7/2, 129/(4*eps), 7, -7/2, 83/(12*eps), 7/3, -7/3, -7/12, 
  -1/2*1/eps^3, 5/(2*eps), -13/4, 11/(2*eps^2), 0, 5/(12*eps), 0, 
  -3/(2*eps^2), 0, -9/(2*eps), 0, 7/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), -1/8, 5/(12*eps), 0, 7/(12*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, 0, 5/(4*eps^2), -1/2, 5/(4*eps^2), -1/12, -11/(4*eps^2), 1/6, 3/(2*eps), 
  23/(2*eps), -8/eps, 23/(2*eps), 33/(2*eps), 3/eps, 17/(3*eps), -17/(3*eps), 
  13/eps, -5/(3*eps), 13/(3*eps), 2/(3*eps), 0, 2/(3*eps), -81/(4*eps), 
  -21/(4*eps), 5/(4*eps), -1/2, -3/4, 0, 0, 0, -1, 5/4, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -5/4, -3/4, 3/2, 0, 0, 0, 0, -1, 1, 0, 0, -1/4, -3/4, 1/2, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/3, 0, 0, 12, 2, -4}, {-1/8*1/eps^4, 13/(24*eps^2), -217/5760, 
  699/(4*eps), 1/(4*eps^3), 17/(8*eps), 69/4, -29/(8*eps^2), 7/16, 
  59/(12*eps), 1/8, -1/4*1/eps^3, -39/(8*eps), -151/12, 1/(2*eps^2), -19/24, 
  -65/(4*eps), -1/6, 5/(4*eps^2), 19/48, 49/(2*eps), 1/4, -32/(3*eps), -1/6, 
  1/24, 0, -209/(36*eps), -46/3, 2/eps^2, -7/8, -29/(2*eps), -1/2, 
  7/(4*eps^2), 19/24, 93/(2*eps), 1/2, -385/(12*eps), -1/2, 1/6, 7/(8*eps^2), 
  3/16, 29/(2*eps), 3/4, -385/(12*eps), -1/2, 1/4, -247/(36*eps), -1/2, 1/6, 
  1/24, -1/4*1/eps^3, -131/(72*eps), 49/6, -21/(4*eps^2), 0, 1/(4*eps), 0, 
  3/(4*eps^2), 0, 5/(2*eps), 0, 1/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(2*eps^2), 1/24, 1/(4*eps), 0, 1/(12*eps), 0, 0, 0, 0, 0, 11/(18*eps), 
  0, 0, 0, -1/12, -7/(8*eps^2), 1/12, -5/(8*eps^2), -1/12, 15/(8*eps^2), 
  -1/24, -13/(6*eps), -25/(2*eps), 9/eps, -23/(2*eps), -35/(2*eps), -7/eps, 
  -16/(3*eps), 6/eps, -11/eps, eps^(-1), -11/(3*eps), -2/eps, -2/(3*eps), 
  -eps^(-1), 91/(4*eps), 19/(4*eps), -11/(4*eps), 3/4, 3/8, 0, 0, 0, 0, -7/8, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, -5/4, -1/3, 0, 0, 0, 0, -1, 0, 0, 
  0, -1, 1/2, 5/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, -2, 2, 1}, 
 {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 
  28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 
  -eps^(-1), 2, -2/3, 0, 0, 0, 0, -eps^(-1), 2, -1, 0, 0, -2/3, 0, 0, 
  -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 
  0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, 
 {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, -1/8*1/eps^2, 
  1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, -3/(2*eps), -2/3, 0, 
  1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -47/(36*eps), -16/3, 0, -1/6, 
  -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, -23/(6*eps), -2, 2/3, 
  1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 2/3, 
  1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 1/6, 
  -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, -2/(9*eps), 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 1/(8*eps^2), 0, -2/(3*eps), -2/eps, 
  4/(3*eps), -eps^(-1), -3/eps, eps^(-1), -1/3*1/eps, 1/(3*eps), -eps^(-1), 
  0, 0, 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 
  eps^(-1), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 
  0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, 3/(4*eps^2), 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), -eps^(-1), 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 1/(6*eps), -28/3, -1/2*1/eps^2, 
  -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^3, 1/(12*eps), -4, eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), -1, 0, 0, 0, 0, 2/3, 0, 0, 1/(2*eps^3), 1/(12*eps), 
  -16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 
  1/12, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, -1/2*1/eps^2, 1/12, 
  1/(2*eps^2), -1/12, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -eps^(-1), eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2, 2, -2}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), -3/(4*eps^3), 
  1/(8*eps), -6, 0, 0, 0, 0, 3/(4*eps^3), -5/(24*eps), 32/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, 0, -1/12*1/eps, 14/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -1/4*1/eps^3, -1/24*1/eps, 8/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 1/(4*eps^2), -1/24, 
  3/(4*eps^2), -1/8, -3/(4*eps^2), 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps), 3/(2*eps), -3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 3, -3}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), 1/(4*eps^3), 
  -1/24*1/eps, 2, 0, 0, 0, 0, -1/4*1/eps^3, -1/24*1/eps, 8/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, 1/(2*eps^3), -1/6*1/eps, 26/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -3/(4*eps^3), 1/(24*eps), -4/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 3/(4*eps^2), -1/8, 
  -3/(4*eps^2), 1/8, 1/(4*eps^2), -1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 3/(2*eps), -3/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3, -3, 1}, {-1/4*1/eps^4, -11/(24*eps^2), 33/160, 67/(6*eps), 1/(2*eps^3), 
  11/(12*eps), -67/3, -1/2*1/eps^2, -11/12, 1/(3*eps), -1/6, -1/2*1/eps^3, 
  -11/(12*eps), 67/3, eps^(-2), 11/6, -eps^(-1), 2/3, -1/2*1/eps^2, -11/12, 
  eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, -1/2*1/eps^3, -11/(12*eps), 67/3, 
  eps^(-2), 11/6, -eps^(-1), 2/3, -eps^(-2), -11/6, 2/eps, -2, -eps^(-1), 2, 
  -2/3, -1/2*1/eps^2, -11/12, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 
  2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -5/(24*eps^2), -33/320, 536/(9*eps), 1/(2*eps^3), 
  10/(9*eps), 38/3, -5/(4*eps^2), 1/6, 29/(36*eps), 1/3, 0, -15/(8*eps), -12, 
  eps^(-2), -1/4, -9/(4*eps), -1, 0, 1/8, 11/(2*eps), 3/2, -8/(3*eps), -1, 
  1/4, 0, -43/(18*eps), -45/4, eps^(-2), -1/3, -3/eps, -4/3, -1/2*1/eps^2, 
  1/4, 9/eps, 3, -91/(12*eps), -3, 1, -1/4*1/eps^2, 1/3, 3/eps, 2, 
  -91/(12*eps), -3, 3/2, -61/(36*eps), -4/3, 1, 1/4, 0, -1/6*1/eps, 35/12, 
  -3/(2*eps^2), 0, -7/(12*eps), 0, 1/(2*eps^2), 0, 2/eps, 0, -5/(12*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, -7/(12*eps), 0, -5/(12*eps), 
  0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/12, 1/(4*eps^2), 1/24, -1/4*1/eps^2, 
  1/24, 3/(4*eps^2), -1/24, -13/(6*eps), -2/eps, 17/(6*eps), -5/(2*eps), 
  -9/(2*eps), eps^(-1), -5/(6*eps), 5/(6*eps), -2/eps, 5/(6*eps), -5/(6*eps), 
  0, 0, 0, 29/(4*eps), 5/(4*eps), -1/4*1/eps, 0, 0, 0, 0, 0, 1, -1/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 5/4, -1/6, 0, 0, 0, 0, 1, -1, 0, 0, 
  1/4, -1/4, -1/6, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 1}, {-1/4*1/eps^4, -11/(24*eps^2), 
  13/90, 88/eps, 3/(2*eps^3), 19/(12*eps), 28/3, -3/eps^2, 1/12, 17/(6*eps), 
  1/6, -1/2*1/eps^3, -5/(2*eps), 0, 3/eps^2, 0, -15/(2*eps), 0, -1/2*1/eps^2, 
  0, 12/eps, 0, -17/(3*eps), 0, 0, -1/2*1/eps^3, -133/(36*eps), 7/2, 3/eps^2, 
  -1/6, -7/eps, -2/3, -2/eps^2, 0, 22/eps, 0, -97/(6*eps), 0, 0, -eps^(-2), 
  1/12, 7/eps, 1, -97/(6*eps), 0, 0, -67/(18*eps), -2/3, 0, 0, 0, 1/(9*eps), 
  35/6, -3/eps^2, 0, 3/(2*eps), 0, eps^(-2), 0, 2/eps, 0, -5/(6*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 3/(2*eps), 0, -5/(6*eps), 0, 0, 0, 0, 
  0, 2/(9*eps), 0, 0, 0, -1/6, 1/(2*eps^2), -1/12, -1/2*1/eps^2, 1/12, 
  3/(2*eps^2), -1/12, -7/(3*eps), -4/eps, 5/eps, -5/eps, -9/eps, -2/eps, 
  1/(3*eps), eps^(-1), -4/eps, eps^(-1), -7/(3*eps), 0, -4/(3*eps), 0, 
  25/(2*eps), 1/(2*eps), -5/(2*eps), 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2, 1/2, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/2, -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2, -2, 2}, {0, 1/(16*eps^2), 0, -121/(9*eps), 0, -1/18*1/eps, 
  0, 1/(8*eps^2), 0, -17/(18*eps), 0, 0, 1/(6*eps), 0, 0, 0, 5/(2*eps), 0, 0, 
  0, -3/eps, 0, 4/(3*eps), 0, 0, 0, 13/(18*eps), -5, 0, 0, 2/eps, 0, 
  -1/4*1/eps^2, 0, -6/eps, 0, 23/(6*eps), 0, 0, -1/8*1/eps^2, 1/6, -2/eps, 0, 
  23/(6*eps), 0, 0, 17/(18*eps), 0, 0, 0, 0, -1/36*1/eps, 5, 1/(4*eps^2), 0, 
  -5/(6*eps), 0, 1/(4*eps^2), 0, 0, 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, -5/(6*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, -2/(9*eps), 0, 
  0, 0, 0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 
  -1/3*1/eps, 2/eps, -eps^(-1), eps^(-1), 2/eps, eps^(-1), -2/(3*eps), 0, 
  eps^(-1), 1/(3*eps), 1/(3*eps), 0, 2/(3*eps), 0, -5/(2*eps), 1/(2*eps), 
  1/(2*eps), 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0}, 
 {0, 1/(12*eps^2), 391/1440, 23/(3*eps), 0, 1/(4*eps), -19/3, 0, -1/4, 
  1/(3*eps), -1/6, 0, -5/(12*eps), 43/3, 0, 1/2, -eps^(-1), 2/3, 0, -1/4, 
  eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -7/(12*eps), 46/3, 0, 1/2, 
  -eps^(-1), 2/3, 0, -1/2, 2/eps, -2, -eps^(-1), 2, -2/3, 0, -5/12, eps^(-1), 
  -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/6, 0, 0, 0, 0, -eps^(-1), -eps^(-1), 4/(3*eps), 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 2/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 4/3, 0, 0, 0, 0, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2/3, 0, 0, 4, 0, 0}, {0, 1/(24*eps^2), -1/6, 
  179/(6*eps), 0, 1/(4*eps), 19/3, -1/4*1/eps^2, 1/4, 1/(2*eps), 1/6, 0, 
  -2/(3*eps), -31/3, 0, -1/2, -3/(2*eps), -2/3, 0, 1/4, 3/eps, 1, -4/(3*eps), 
  -2/3, 1/6, 0, -41/(36*eps), -19/3, 0, -1/2, -2/eps, -2/3, 1/(2*eps^2), 1/2, 
  5/eps, 2, -23/(6*eps), -2, 2/3, 1/(4*eps^2), 1/4, 2/eps, 1, -23/(6*eps), 
  -2, 1, -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/2*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/2*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 
  -2/(9*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 1/12, 1/(4*eps^2), 0, 
  -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), -3/eps, eps^(-1), -1/3*1/eps, 
  1/(3*eps), -eps^(-1), 0, 0, -1/3*1/eps, 0, 0, 7/(2*eps), 1/(2*eps), 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {0, 3/(16*eps^2), -14/45, 151/(6*eps), 0, 1/(4*eps), 19/3, -3/(8*eps^2), 
  1/4, 1/(2*eps), 1/6, -1/2*1/eps^3, -7/(12*eps), -43/3, 0, -1/2, -3/(2*eps), 
  -2/3, 1/(4*eps^2), 1/4, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -41/(36*eps), 
  -19/3, 0, -1/2, -2/eps, -2/3, 3/(4*eps^2), 1/2, 5/eps, 2, -23/(6*eps), -2, 
  2/3, 3/(8*eps^2), 1/4, 2/eps, 1, -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 
  2/3, 1/6, 0, -1/36*1/eps, -43/3, -3/(4*eps^2), 0, -1/2*1/eps, 0, 
  -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/4, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 1/(9*eps), 0, 0, 0, 1/6, 
  -3/(8*eps^2), 0, -3/(8*eps^2), 1/6, 3/(8*eps^2), 0, -2/(3*eps), -2/eps, 
  4/(3*eps), -eps^(-1), -3/eps, 2/eps, -1/3*1/eps, 1/(3*eps), 0, 0, 0, 
  -1/3*1/eps, 0, 0, 7/(2*eps), -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  -1/3, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -4, 0}, {0, 0, 7/15, 31/(2*eps), 0, 1/(3*eps), 
  -35/3, 0, -1/3, 2/(3*eps), -1/3, 0, -2/(3*eps), 29, eps^(-2), 5/6, -3/eps, 
  2, -1/2*1/eps^2, -5/12, 3/eps, -3, -eps^(-1), 2, -1/2, 0, -eps^(-1), 31, 0, 
  2/3, -2/eps, 4/3, -eps^(-2), -5/6, 6/eps, -6, -3/eps, 6, -2, -1/2*1/eps^2, 
  -3/4, 2/eps, -2, -3/eps, 6, -3, -eps^(-1), 4/3, -2, -1/2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(2*eps^2), -1/4, 0, 0, 0, 0, 0, -2/eps, 2/(3*eps), 0, 
  -2/eps, 2/eps, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 3/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2/3, 0, 0, 0, 0, -2, 2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2/3, 0, 0, 6, 0, 0}, {1/(8*eps^4), 13/(16*eps^2), 0, 
  4421/(36*eps), -3/(4*eps^3), 85/(72*eps), 0, -2/eps^2, 0, 25/(9*eps), 0, 
  1/(4*eps^3), -65/(18*eps), 0, -3/(2*eps^2), 0, -12/eps, 0, 7/(4*eps^2), 0, 
  17/eps, 0, -62/(9*eps), 0, 0, 0, -233/(36*eps), 0, 0, 0, -19/(2*eps), 0, 
  5/(2*eps^2), 0, 67/(2*eps), 0, -131/(6*eps), 0, 0, 5/(4*eps^2), 0, 
  19/(2*eps), 0, -131/(6*eps), 0, 0, -77/(18*eps), 0, 0, 0, 1/(4*eps^3), 
  23/(24*eps), 0, -4/eps^2, 0, -7/(6*eps), 0, eps^(-2), 0, 1/(2*eps), 0, 
  7/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, -7/(6*eps), 0, 
  7/(6*eps), 0, 0, 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, -5/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, 5/(4*eps^2), 0, -20/(3*eps), -19/(2*eps), 59/(6*eps), 
  -9/eps, -16/eps, -8/eps, -1/6*1/eps, 3/(2*eps), -3/eps, 1/(6*eps), 
  -1/6*1/eps, -2/eps, -4/(3*eps), -2/eps, 39/(2*eps), -1/2*1/eps, -1/2*1/eps, 
  1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 71/(4*eps), 0, 1/(4*eps), 0, 0, 0, 5/(12*eps), 0, 0, -1/2*1/eps, 
  0, 0, 0, -5/(4*eps), 0, 0, 0, 2/eps, 0, -5/(6*eps), 0, 0, -eps^(-3), 
  -53/(18*eps), 0, 0, 0, -3/(2*eps), 0, 0, 0, 7/(2*eps), 0, -29/(12*eps), 0, 
  0, 0, 0, 3/(2*eps), 0, -29/(12*eps), 0, 0, -23/(36*eps), 0, 0, 0, eps^(-3), 
  73/(36*eps), 0, 0, 0, -1/4*1/eps, 0, 0, 0, 1/(2*eps), 0, -1/12*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps, 0, -1/12*1/eps, 0, 0, 0, 0, 0, 
  -1/9*1/eps, 0, 0, 0, 0, -eps^(-2), 0, eps^(-2), 0, 0, 0, -23/(6*eps), 
  -3/(2*eps), 3/eps, -1/2*1/eps, -11/(2*eps), eps^(-1), 10/(3*eps), -2/eps, 
  3/eps, 0, 4/(3*eps), 0, -4/(3*eps), 0, 15/(4*eps), -5/(4*eps), 1/(4*eps), 
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3/(8*eps^4), -3/(8*eps^2), 59/240, -547/(12*eps), 1/(4*eps^3), -1/8*1/eps, 
  -83/3, 9/(8*eps^2), -1, -4/(3*eps), -1/3, -3/(4*eps^3), 3/(4*eps), 83/3, 
  1/(2*eps^2), 2, 3/eps, 4/3, -3/(4*eps^2), -1, -6/eps, -2, 3/eps, 4/3, -1/3, 
  1/(2*eps^3), 8/(3*eps), 83/3, 0, 2, 7/(2*eps), 4/3, -3/(4*eps^2), -2, 
  -21/(2*eps), -4, 17/(2*eps), 4, -4/3, -3/(8*eps^2), -1, -7/(2*eps), -2, 
  17/(2*eps), 4, -2, 11/(6*eps), 4/3, -4/3, -1/3, -5/(4*eps^3), -25/(24*eps), 
  0, 9/(4*eps^2), 0, -1/2*1/eps, 0, -3/(4*eps^2), 0, -3/(2*eps), 0, 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -1/2*1/eps, 0, 
  1/(2*eps), 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, 0, 7/(8*eps^2), 0, 
  -7/(8*eps^2), 0, -7/(8*eps^2), 0, 4/eps, 7/(2*eps), -31/(6*eps), 3/eps, 
  8/eps, 0, -5/(2*eps), 7/(6*eps), eps^(-1), -1/2*1/eps, 1/(2*eps), 0, 
  4/(3*eps), eps^(-1), -17/(2*eps), -1/2*1/eps, 3/(2*eps), 0, 1/2, 0, 0, 0, 
  0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, {1/(4*eps^4), -1/6*1/eps^2, 743/960, 
  -2273/(12*eps), -3/(2*eps^3), -23/(9*eps), -217/6, 17/(4*eps^2), -7/8, 
  -169/(36*eps), -7/12, 3/(2*eps^3), 91/(18*eps), 337/6, -eps^(-2), 7/4, 
  55/(4*eps), 7/3, -eps^(-2), -7/8, -24/eps, -7/2, 197/(18*eps), 7/3, -7/12, 
  eps^(-3), 61/(6*eps), 455/12, -3/eps^2, 7/4, 29/(2*eps), 7/3, -1/2*1/eps^2, 
  -7/4, -87/(2*eps), -7, 129/(4*eps), 7, -7/3, -1/4*1/eps^2, -7/6, 
  -29/(2*eps), -7/2, 129/(4*eps), 7, -7/2, 83/(12*eps), 7/3, -7/3, -7/12, 
  -1/2*1/eps^3, -13/(6*eps), 47/4, 11/(2*eps^2), 0, 5/(12*eps), 0, 
  -3/(2*eps^2), 0, -9/(2*eps), 0, 7/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 1/24, 5/(12*eps), 0, 7/(12*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, 0, 5/(4*eps^2), -1/6, 5/(4*eps^2), -5/12, -11/(4*eps^2), 1/6, 
  19/(2*eps), 23/(2*eps), -40/(3*eps), 23/(2*eps), 49/(2*eps), 3/eps, 
  -7/(3*eps), -1/3*1/eps, 5/eps, -5/(3*eps), 5/(3*eps), 2/(3*eps), 8/(3*eps), 
  2/(3*eps), -113/(4*eps), 11/(4*eps), 5/(4*eps), -1/2, 5/4, 0, 0, 0, -1, 
  5/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, -7/4, 5/6, 0, 0, 0, 0, -1, 
  1, 0, 0, -5/4, 1/4, 7/6, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 4, 10, -4}, 
 {-1/8*1/eps^4, 13/(24*eps^2), -217/5760, 557/(4*eps), 1/(4*eps^3), 
  13/(8*eps), 69/4, -29/(8*eps^2), 7/16, 49/(12*eps), 1/8, -1/4*1/eps^3, 
  -31/(8*eps), -151/12, 1/(2*eps^2), -19/24, -55/(4*eps), -1/6, 5/(4*eps^2), 
  19/48, 41/(2*eps), 1/4, -9/eps, -1/6, 1/24, -1/2*1/eps^3, -23/(3*eps), 
  -109/12, 2/eps^2, -7/8, -23/(2*eps), -1/2, 1/(4*eps^2), 19/24, 79/(2*eps), 
  1/2, -109/(4*eps), -1/2, 1/6, 1/(8*eps^2), 23/48, 23/(2*eps), 3/4, 
  -109/(4*eps), -1/2, 1/4, -67/(12*eps), -1/2, 1/6, 1/24, 1/(4*eps^3), 
  15/(8*eps), 23/12, -21/(4*eps^2), 0, 3/(4*eps), 0, 9/(4*eps^2), 0, 
  3/(2*eps), 0, 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), -1/4, 
  3/(4*eps), 0, 1/(4*eps), 0, 0, 0, 0, 0, 5/(6*eps), 0, 0, 0, -1/12, 
  -5/(8*eps^2), -1/12, -7/(8*eps^2), 1/12, 15/(8*eps^2), -1/24, -17/(2*eps), 
  -19/(2*eps), 37/(3*eps), -21/(2*eps), -39/(2*eps), -9/eps, 2/eps, 
  2/(3*eps), -4/eps, eps^(-1), -5/(3*eps), -eps^(-1), -8/(3*eps), -2/eps, 
  97/(4*eps), -7/(4*eps), -13/(4*eps), 3/4, -9/8, 0, 0, 0, 0, -7/8, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/2, 5/6, 0, 0, 0, 0, 0, 0, 0, 0, 3/4, -5/4, 
  -1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2, 0, 0, 2, -2, 1}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 
  -1/6*1/eps, 28/3, 1/(2*eps^2), 1/12, -1/3*1/eps, 1/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, eps^(-1), -2/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), 1, 0, 0, 0, 0, -2/3, 0, 0, 0, -1/6*1/eps, 28/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 0, 0, 0, 1/(2*eps^2), 
  -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}, {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 
  0, -1/12*1/eps, 16/3, -1/8*1/eps^2, 1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), 
  -28/3, 0, -1/6, eps^(-1), -2/3, 0, 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 
  1/6, 0, 1/(3*eps), -31/3, 0, -1/6, eps^(-1), -2/3, -1/4*1/eps^2, 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), 
  -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 
  eps^(-1), -1/3*1/eps, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, -1/3, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, -3/(4*eps^2), 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  0, 0, 1/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  -eps^(-1), 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 1/(2*eps^3), -1/12*1/eps, 4, 0, 0, 0, 
  0, -1/2*1/eps^3, 1/(4*eps), -40/3, -eps^(-2), -1/6, eps^(-1), -2/3, 
  1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 
  0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 
  0, 0, eps^(-1), -2, 1, 1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*1/eps^2, 1/12, -1/2*1/eps^2, 1/12, 1/(2*eps^2), -1/12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), -eps^(-1), eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, -2, 2}, {-1/8*1/eps^4, -1/16*1/eps^2, 
  53/576, 11/(3*eps), 3/(4*eps^3), -1/8*1/eps, 6, 0, 0, 0, 0, -3/(4*eps^3), 
  1/(24*eps), -4/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, -eps^(-3), 1/(12*eps), -10/3, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, 
  -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, 
  3/(4*eps^3), -5/(24*eps), 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 
  0, -1/12, -3/(4*eps^2), 1/8, 1/(4*eps^2), -1/24, 3/(4*eps^2), -1/8, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*eps), 1/(2*eps), 3/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 3}, {-1/8*1/eps^4, -1/16*1/eps^2, 
  53/576, 11/(3*eps), -3/(4*eps^3), 1/(8*eps), -6, 0, 0, 0, 0, 3/(4*eps^3), 
  -5/(24*eps), 32/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, 0, -1/12*1/eps, 14/3, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, 
  -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -1/4*1/eps^3, 
  -1/24*1/eps, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 
  1/(4*eps^2), -1/24, 3/(4*eps^2), -1/8, -3/(4*eps^2), 1/8, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps), 3/(2*eps), -3/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 3, -3}, {-1/4*1/eps^4, -11/(24*eps^2), 33/160, 
  67/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^3, -11/(12*eps), 67/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*1/eps^2, -11/12, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -5/(24*eps^2), 7/90, -2617/(36*eps), 0, -85/(72*eps), -26/3, 
  1/(4*eps^2), -1/24, -67/(36*eps), -1/12, 1/(2*eps^3), 7/(3*eps), 32/3, 0, 
  1/12, 23/(4*eps), 1/3, -1/2*1/eps^2, -1/24, -9/eps, -1/2, 23/(6*eps), 1/3, 
  -1/12, 0, 281/(72*eps), 31/6, 0, 1/12, 13/(2*eps), 1/3, -3/(2*eps^2), 
  -1/12, -16/eps, -1, 137/(12*eps), 1, -1/3, -3/(4*eps^2), -1/8, -13/(2*eps), 
  -1/2, 137/(12*eps), 1, -1/2, 107/(36*eps), 1/3, -1/3, -1/12, 0, 0, 0, 
  1/(2*eps^2), 0, 11/(12*eps), 0, 1/(2*eps^2), 0, -2/eps, 0, 1/(12*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 11/(12*eps), 0, 1/(12*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3/(4*eps^2), -1/24, 1/(4*eps^2), -1/8, -1/4*1/eps^2, 1/8, 
  7/(3*eps), 13/(2*eps), -9/(2*eps), 5/(2*eps), 17/(2*eps), -6/eps, 
  1/(6*eps), -1/6*1/eps, 2/eps, -1/6*1/eps, 1/(6*eps), 0, 0, 0, -45/(4*eps), 
  3/(4*eps), -3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2, 1/6, 0, 0, 0, 0, -1/2, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 0, 
  -1/2, 0, 0, 1/2, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 3, -3}, {-1/4*1/eps^4, -11/(24*eps^2), 2/9, -331/(6*eps), 0, 
  -19/(36*eps), -26/3, 1/(2*eps^2), -1/24, -31/(18*eps), -1/12, eps^(-3), 
  16/(9*eps), 20, 0, 1/4, 7/(2*eps), 1, -eps^(-2), -1/8, -6/eps, -3/2, 
  29/(9*eps), 1, -1/4, 0, 103/(36*eps), 29/2, 0, 1/12, 5/eps, 1/3, -3/eps^2, 
  -1/4, -10/eps, -3, 61/(6*eps), 3, -1, -3/(2*eps^2), -5/24, -5/eps, -1/2, 
  61/(6*eps), 3, -3/2, 55/(18*eps), 1/3, -1, -1/4, -1/2*1/eps^3, 17/(36*eps), 
  0, eps^(-2), 0, -1/6*1/eps, 0, eps^(-2), 0, -2/eps, 0, -1/2*1/eps, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, -1/6*1/eps, 0, -1/2*1/eps, 0, 0, 0, 0, 
  0, -11/(9*eps), 0, 0, 0, 0, 3/(2*eps^2), -1/8, 1/(2*eps^2), -1/8, 
  -1/2*1/eps^2, 1/8, 4/(3*eps), 5/eps, -13/(3*eps), eps^(-1), 5/eps, -8/eps, 
  eps^(-1), -eps^(-1), 0, 5/(3*eps), -1/3*1/eps, 4/(3*eps), 0, -4/(3*eps), 
  -21/(2*eps), 3/(2*eps), -3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2, 1/6, 0, 0, 0, 0, -1/2, 0, 0, 0, -1/2, 0, 1/2, 0, 
  0, 0, 0, -1/2, 0, 0, 1/2, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3, 3, -3}, {0, 1/(16*eps^2), 409/2880, -695/(18*eps), 0, 
  -5/(6*eps), -29/3, 1/(8*eps^2), -5/48, -2/(3*eps), -5/24, 0, 23/(18*eps), 
  10, 0, 1/8, 3/eps, 1/2, 0, -1/16, -5/eps, -3/4, 17/(9*eps), 1/2, -1/8, 0, 
  77/(36*eps), 33/4, 0, 5/24, 3/eps, 5/6, 1/(4*eps^2), -1/8, -9/eps, -3/2, 
  16/(3*eps), 3/2, -1/2, 1/(8*eps^2), -13/48, -3/eps, -5/4, 16/(3*eps), 3/2, 
  -3/4, 10/(9*eps), 5/6, -1/2, -1/8, 0, -5/(18*eps), 8/3, 1/(4*eps^2), 0, 
  eps^(-1), 0, -1/4*1/eps^2, 0, -eps^(-1), 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/24, eps^(-1), 0, 1/(3*eps), 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 
  -1/12, -1/8*1/eps^2, -1/16, 1/(8*eps^2), -1/16, -1/8*1/eps^2, 1/16, 
  5/(3*eps), 3/eps, -2/eps, 2/eps, 5/eps, -eps^(-1), -1/3*1/eps, 1/(3*eps), 
  eps^(-1), -eps^(-1), 1/(3*eps), -2/(3*eps), 0, 2/(3*eps), -5/eps, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/4, 5/12, 0, 
  0, 0, 0, -5/4, 1, 0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, -5/4, 0, 0, 1/4, -1/4, 0, 
  0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 3/2, -3/2}, 
 {0, 1/(12*eps^2), -19/480, 197/(6*eps), 0, 5/(12*eps), 16/3, 0, 1/12, 
  1/(2*eps), 1/6, 0, -11/(12*eps), -16/3, 0, -1/6, -3/(2*eps), -2/3, 0, 1/12, 
  3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -47/(36*eps), -16/3, 0, -1/6, -2/eps, 
  -2/3, 0, 1/6, 5/eps, 2, -23/(6*eps), -2, 2/3, 0, 1/12, 2/eps, 1, 
  -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 2/3, 1/6, 0, -4/(9*eps), 0, 0, 0, 
  -1/2*1/eps, 0, 0, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, -2/(9*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), -3/eps, 2/eps, 
  -4/(3*eps), 2/(3*eps), -eps^(-1), 0, 0, 0, 0, 0, 7/(2*eps), 3/(2*eps), 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(24*eps^2), -1/6, -17/(3*eps), 0, -1/12*1/eps, 16/3, -1/4*1/eps^2, 
  1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, eps^(-1), -2/3, 0, 
  1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), -31/3, 0, -1/6, 
  eps^(-1), -2/3, -1/2*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 
  -1/4*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 
  1/6, 0, 1/(6*eps), -1, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 1/12, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, eps^(-1), 
  -1/3*1/eps, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, -1/3, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, 3/(16*eps^2), -7/45, -203/(3*eps), -1/2*1/eps^3, -7/(9*eps), -4, 
  -1/8*1/eps^2, 0, -25/(18*eps), 0, 0, 35/(18*eps), 0, 0, 0, 11/(2*eps), 0, 
  0, 0, -8/eps, 0, 29/(9*eps), 0, 0, 1/(2*eps^3), 107/(36*eps), -31/3, 0, 0, 
  5/eps, 0, -3/(4*eps^2), 0, -15/eps, 0, 59/(6*eps), 0, 0, 1/(8*eps^2), 1/4, 
  -5/eps, 0, 59/(6*eps), 0, 0, 47/(18*eps), 0, 0, 1/6, -1/2*1/eps^3, 
  4/(9*eps), 0, -1/4*1/eps^2, 0, 5/(6*eps), 0, 3/(4*eps^2), 0, -eps^(-1), 0, 
  -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 5/(6*eps), 0, 
  -1/6*1/eps, 0, 0, 0, 0, 0, 2/(9*eps), 0, 0, 0, 0, 3/(8*eps^2), 1/12, 
  -3/(8*eps^2), -1/12, -3/(8*eps^2), 1/12, 5/(3*eps), 5/eps, -10/(3*eps), 
  3/eps, 7/eps, 0, 2/(3*eps), -2/(3*eps), 2/eps, -1/3*1/eps, 1/(3*eps), 0, 
  -1/3*1/eps, 0, -17/(2*eps), -1/2*1/eps, -3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 
  1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3, 
  0, 0, 0, 0, 0, 0, 0, -2, 2, -2}, {0, 0, 7/45, 31/(6*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, -1/6*1/eps, 28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, -eps^(-1), 2, -2/3, 0, 0, 0, 0, -eps^(-1), 2, -1, 0, 0, -2/3, 0, 
  0, -1/3*1/eps, 31/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 
  0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, -2/(3*eps), 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, 
 {1/(8*eps^4), 13/(16*eps^2), -1409/288, -1025/(18*eps), 1/(4*eps^3), 
  47/(72*eps), 2386/9, 1/(2*eps^2), 63/8, -43/(36*eps), 62/3, -3/(4*eps^3), 
  2/(3*eps), -6347/18, -3/(2*eps^2), -391/36, 29/(4*eps), -809/18, 
  -3/(4*eps^2), 571/144, -9/eps, 1103/24, 7/(2*eps), -835/36, 85/18, 0, 
  25/(12*eps), -10513/72, 0, -253/18, 4/eps, -2917/36, -5/(2*eps^2), 737/72, 
  -18/eps, 525/4, 45/(4*eps), -2129/24, 533/24, -5/(4*eps^2), 233/48, -4/eps, 
  2797/24, 45/(4*eps), -1505/12, 167/4, 31/(12*eps), -5183/72, 305/8, 
  1277/72, 1/(4*eps^3), 59/(72*eps), -17417/72, eps^(-2), 205/36, 5/(12*eps), 
  203/36, eps^(-2), -5/8, 0, -43/12, -3/(4*eps), 77/24, -71/72, -455/72, -17, 
  35/6, -23/12, 385/24, -23/24, -17/3, 7/(4*eps^2), 1225/144, 5/(12*eps), 
  -205/24, -3/(4*eps), 9/4, -1, 385/24, -23/24, -17/2, 7/(18*eps), 337/72, 
  -71/72, -17/3, 643/72, 5/(4*eps^2), -11/18, -5/(4*eps^2), 301/72, 
  -1/4*1/eps^2, -41/72, 1/(2*eps), 4/eps, -19/(6*eps), 7/(2*eps), 3/(2*eps), 
  3/eps, -3/(2*eps), -1/2*1/eps, 0, 5/(6*eps), 1/(2*eps), 0, -2/eps, 0, 
  -33/(4*eps), 3/(4*eps), -3/(4*eps), 1, -3/2, 3/2, 0, 0, -9/2, 3/4, 1, -7/2, 
  -3/2, 1, -1, 2, 1/2, 0, -1, 1, 0, 1, -115/24, 5/8, 55/12, 1/12, 1/12, 18, 
  -2, -89/12, -27/2, 2, -1, -79/24, 501/8, -235/12, 37/12, 49/12, 52, 0, 
  691/12, 0, 1, 5/6, -5/6, 1/12, 1/12, 115/12, -2, 3, 2, -35/12, -47/12, -16, 
  -4, -2, 7, -2, 181/12, 157/12, 2, -5, 2, -179/12, -155/12, 44/3, -301/3, 
  41/3}, {0, 0, 0, -1165/(12*eps), eps^(-3), 59/(72*eps), 0, 0, 0, 
  -19/(9*eps), 0, -eps^(-3), 91/(72*eps), 0, 0, 0, 11/eps, 0, 0, 0, 
  -29/(2*eps), 0, 101/(18*eps), 0, 0, 0, 109/(24*eps), 0, 0, 0, 15/(2*eps), 
  0, 0, 0, -29/eps, 0, 18/eps, 0, 0, 0, 0, -15/(2*eps), 0, 18/eps, 0, 0, 
  11/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 7/(6*eps), 0, 0, 0, 0, 0, -7/(6*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 7/(6*eps), 0, -7/(6*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, eps^(-2), 0, 7/(2*eps), 15/(2*eps), 
  -22/(3*eps), 7/eps, 11/eps, 7/eps, -7/(3*eps), 7/(3*eps), 0, 7/(3*eps), 
  -eps^(-1), -4/(3*eps), 0, 4/(3*eps), -29/(2*eps), 3/(2*eps), -3/(2*eps), 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(8*eps^4), -3/(8*eps^2), 
  59/240, 521/(6*eps), -5/(4*eps^3), -11/(72*eps), 0, -3/(8*eps^2), 0, 
  67/(36*eps), 0, 3/(4*eps^3), -53/(36*eps), 0, 1/(2*eps^2), 0, -29/(4*eps), 
  0, 3/(4*eps^2), 0, 10/eps, 0, -77/(18*eps), 0, 0, 0, -32/(9*eps), 0, 0, 0, 
  -6/eps, 0, 7/(4*eps^2), 0, 19/eps, 0, -163/(12*eps), 0, 0, 7/(8*eps^2), 0, 
  6/eps, 0, -163/(12*eps), 0, 0, -121/(36*eps), 0, 0, 0, -3/(4*eps^3), 
  -89/(72*eps), 83/3, -3/(4*eps^2), 0, -5/(12*eps), 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, 3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), -1, 
  -5/(12*eps), 0, 3/(4*eps), 0, 0, 0, 0, 0, -1/18*1/eps, 0, 0, 0, -1/3, 
  -7/(8*eps^2), 0, 7/(8*eps^2), 0, -7/(8*eps^2), 0, -13/(6*eps), -6/eps, 
  11/(2*eps), -7/(2*eps), -15/(2*eps), eps^(-1), 3/(2*eps), -1/2*1/eps, 0, 
  -17/(6*eps), 3/(2*eps), 0, 0, 0, 49/(4*eps), -3/(4*eps), 3/(4*eps), 0, 0, 
  -1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -1/6*1/eps^2, 1661/576, 2927/(12*eps), 1/(2*eps^3), 
  11/(24*eps), -929/9, -3/(4*eps^2), -185/48, 11/(2*eps), -61/6, 
  -1/2*1/eps^3, -127/(24*eps), 5819/36, 2/eps^2, 385/72, -43/(2*eps), 797/36, 
  eps^(-2), -559/288, 61/(2*eps), -1079/48, -77/(6*eps), 811/72, -41/18, 
  -eps^(-3), -781/(72*eps), 8905/144, 0, 247/36, -37/(2*eps), 2869/72, 
  7/(2*eps^2), -725/144, 57/eps, -517/8, -239/(6*eps), 2081/48, -517/48, 
  7/(4*eps^2), -221/96, 37/(2*eps), -2749/48, -239/(6*eps), 1481/24, -163/8, 
  -179/(18*eps), 5087/144, -899/48, -1265/144, 3/(2*eps^3), -73/(36*eps), 
  22745/144, -3/(2*eps^2), -205/72, -2/eps, -203/72, -3/(2*eps^2), 5/16, 
  4/eps, 43/24, 4/(3*eps), -77/48, 71/144, 455/144, 17/2, -35/12, 23/24, 
  -385/48, 23/48, 17/6, -eps^(-2), -1405/288, -2/eps, 205/48, 4/(3*eps), 
  -9/8, 1/2, -385/48, 23/48, 17/4, 1/(9*eps), -337/144, 71/144, 17/6, 
  -679/144, -11/(4*eps^2), 17/36, 5/(4*eps^2), -289/144, 5/(4*eps^2), 
  -31/144, -37/(6*eps), -37/(2*eps), 15/eps, -10/eps, -22/eps, 7/eps, 
  2/(3*eps), 0, -2/eps, -4/eps, 4/(3*eps), 0, 2/(3*eps), 0, 34/eps, 
  -eps^(-1), 7/eps, -1/2, 3/4, -3/2, 0, 0, 9/4, -3/8, -1/2, 11/4, 0, -1/2, 
  1/2, -1, -1/4, 0, 1/2, -1/2, 0, -1/2, 115/48, 3/16, -59/24, -1/24, -1/24, 
  -9, 1, 101/24, 27/4, -1, 1/2, 79/48, -493/16, 223/24, -37/24, -49/24, -26, 
  0, -655/24, 0, -1/2, -23/12, 23/12, -1/24, -1/24, -127/24, 1, -3/2, -1, 
  35/24, 47/24, 8, 2, 1, -7/2, 2/3, -181/24, -157/24, -1, 5/2, -1, 179/24, 
  155/24, -34/3, 289/6, 31/6}, {-1/8*1/eps^4, 13/(24*eps^2), -899/240, 
  -1283/(12*eps), 1/(4*eps^3), 31/(36*eps), 1123/6, 9/(8*eps^2), 563/96, 
  -22/(9*eps), 185/12, -1/4*1/eps^3, 59/(36*eps), -1993/8, -3/(2*eps^2), 
  -383/48, 21/(2*eps), -793/24, -3/(2*eps^2), 185/64, -14/eps, 1071/32, 
  55/(9*eps), -803/48, 27/8, 0, 313/(72*eps), -9209/96, 0, -251/24, 
  15/(2*eps), -967/16, -15/(4*eps^2), 721/96, -27/eps, 1543/16, 119/(6*eps), 
  -2065/32, 1535/96, -15/(8*eps^2), 643/192, -15/(2*eps), 2781/32, 
  119/(6*eps), -1473/16, 485/16, 89/(18*eps), -1717/32, 2681/96, 1261/96, 
  -1/4*1/eps^3, 101/(72*eps), -19657/96, 9/(4*eps^2), 205/48, 1/(6*eps), 
  203/48, 3/(4*eps^2), -15/32, -eps^(-1), -43/16, -3/(2*eps), 77/32, -71/96, 
  -455/96, -51/4, 35/8, -23/16, 385/32, -23/32, -17/4, 5/(4*eps^2), 1337/192, 
  1/(6*eps), -205/32, -3/(2*eps), 27/16, -3/4, 385/32, -23/32, -51/8, 
  -11/(18*eps), 337/96, -71/96, -17/4, 659/96, 15/(8*eps^2), -29/48, 
  -5/(8*eps^2), 295/96, -7/(8*eps^2), -23/96, 13/(6*eps), 15/(2*eps), 
  -22/(3*eps), 5/eps, 6/eps, -eps^(-1), -2/eps, 0, -eps^(-1), 10/(3*eps), 
  -2/(3*eps), 2/(3*eps), -eps^(-1), -2/(3*eps), -17/eps, 3/eps, -3/eps, 3/4, 
  -9/8, 3/2, 0, 0, -27/8, 9/16, 3/4, -21/8, -1/4, 3/4, -3/4, 3/2, 3/8, 0, 
  -3/4, 3/4, 0, 3/4, -115/32, -25/32, 185/48, 1/16, 1/16, 27/2, -3/2, 
  -109/16, -81/8, 3/2, -3/4, -111/32, 1527/32, -231/16, 37/16, 49/16, 39, 0, 
  695/16, 0, 3/4, 11/8, -11/8, 1/16, 1/16, 119/16, -3/2, 9/4, 3/2, -35/16, 
  -47/16, -12, -3, -3/2, 21/4, -1, 181/16, 157/16, 3/2, -15/4, 3/2, -179/16, 
  -155/16, 29/2, -295/4, 23/4}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 28/3, eps^(-2), 1/6, -eps^(-1), 2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 
  0, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 0, 0, 0, 0, -eps^(-1), 
  2, -1, 0, 0, -2/3, 0, 0, -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*1/eps, 0, 0, 0, -1/6, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  0, 0, 1/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  -eps^(-1), 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, -3/(4*eps^2), 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), -1/2*1/eps^3, 1/(12*eps), -4, 0, 0, 
  0, 0, 1/(2*eps^3), 1/(12*eps), -16/3, -eps^(-2), -1/6, eps^(-1), -2/3, 
  1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 
  0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 
  0, 0, eps^(-1), -2, 1, 1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/2*1/eps^2, 1/12, 1/(2*eps^2), -1/12, -1/2*1/eps^2, 1/12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), eps^(-1), -eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, -2}, {-1/8*1/eps^4, -1/16*1/eps^2, 
  53/576, 11/(3*eps), 1/(4*eps^3), -1/24*1/eps, 2, 0, 0, 0, 0, -1/4*1/eps^3, 
  -1/24*1/eps, 8/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, -eps^(-3), 1/(12*eps), -10/3, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, 
  -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, 
  3/(4*eps^3), -5/(24*eps), 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 
  0, -1/12, -3/(4*eps^2), 1/8, 3/(4*eps^2), -1/8, 1/(4*eps^2), -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*eps), 3/(2*eps), 1/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 3, 1}, {-1/8*1/eps^4, -1/16*1/eps^2, 
  53/576, 11/(3*eps), 3/(4*eps^3), -1/8*1/eps, 6, 0, 0, 0, 0, -3/(4*eps^3), 
  1/(24*eps), -4/3, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 
  1/(2*eps), -1/2, -1/6*1/eps, 1/3, -1/12, 0, -1/12*1/eps, 14/3, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, 
  -1/24, 0, 0, -1/2*1/eps, 1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -1/4*1/eps^3, 
  -1/24*1/eps, 8/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, -1/24, 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 
  1/(4*eps^2), -1/24, -3/(4*eps^2), 1/8, 3/(4*eps^2), -1/8, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps), -3/(2*eps), 3/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, -3, 3}, {-1/4*1/eps^4, -11/(24*eps^2), 33/160, 
  67/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^3, -11/(12*eps), 67/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*1/eps^2, -11/12, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -5/(24*eps^2), 0, -556/(9*eps), 1/(2*eps^3), -7/(6*eps), 0, 1/(4*eps^2), 
  0, -7/(4*eps), 0, 0, 149/(72*eps), 0, 0, 0, 19/(4*eps), 0, -1/2*1/eps^2, 0, 
  -15/(2*eps), 0, 29/(9*eps), 0, 0, 0, 31/(9*eps), 0, 0, 0, 6/eps, 0, 
  -3/(2*eps^2), 0, -13/eps, 0, 113/(12*eps), 0, 0, -3/(4*eps^2), 0, -6/eps, 
  0, 113/(12*eps), 0, 0, 95/(36*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 
  3/(4*eps), 0, 1/(2*eps^2), 0, -2/eps, 0, 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps), 0, 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*eps^2), 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 11/(6*eps), 6/eps, 
  -23/(6*eps), 3/(2*eps), 15/(2*eps), -7/eps, 1/(2*eps), -1/2*1/eps, 2/eps, 
  -1/2*1/eps, 1/(2*eps), 0, 0, 0, -39/(4*eps), -3/(4*eps), 3/(4*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -11/(24*eps^2), 
  1/15, -100/(3*eps), eps^(-3), -1/2*1/eps, 26/3, 1/(2*eps^2), 1/24, 
  -3/(2*eps), 1/12, 0, 5/(4*eps), -4/3, 0, 1/12, 3/(2*eps), 1/3, -eps^(-2), 
  -1/24, -3/eps, -1/2, 2/eps, 1/3, -1/12, 0, 35/(18*eps), 25/6, 0, -1/12, 
  4/eps, -1/3, -3/eps^2, -1/12, -4/eps, -1, 37/(6*eps), 1, -1/3, 
  -3/(2*eps^2), 1/24, -4/eps, 1/2, 37/(6*eps), 1, -1/2, 43/(18*eps), -1/3, 
  -1/3, -1/12, -1/2*1/eps^3, 17/(36*eps), 0, eps^(-2), 0, -1/2*1/eps, 0, 
  eps^(-2), 0, -2/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, 0, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, -11/(9*eps), 0, 
  0, 0, 0, 3/(2*eps^2), -1/24, -1/2*1/eps^2, 1/8, 1/(2*eps^2), -1/8, 
  1/(3*eps), 4/eps, -3/eps, -eps^(-1), 3/eps, -10/eps, 5/(3*eps), -5/(3*eps), 
  0, eps^(-1), 1/(3*eps), 4/(3*eps), 0, -4/(3*eps), -15/(2*eps), -3/(2*eps), 
  3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
  -1/6, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, -1/2, 
  1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -3, 
  3}, {0, 1/(16*eps^2), -13/960, -151/(9*eps), 0, -5/(9*eps), -13/3, 
  -1/8*1/eps^2, -1/48, -4/(9*eps), -1/24, 0, 1/(2*eps), 2/3, 0, -1/24, 
  eps^(-1), -1/6, 1/(4*eps^2), 1/48, -2/eps, 1/4, 2/(3*eps), -1/6, 1/24, 0, 
  11/(9*eps), -25/12, 0, 1/24, 2/eps, 1/6, 1/(4*eps^2), 1/24, -3/eps, 1/2, 
  4/(3*eps), -1/2, 1/6, 1/(8*eps^2), -1/48, -2/eps, -1/4, 4/(3*eps), -1/2, 
  1/4, 4/(9*eps), 1/6, 1/6, 1/24, 0, -5/(18*eps), 8/3, -1/4*1/eps^2, 0, 
  2/(3*eps), 0, 1/(4*eps^2), 0, -eps^(-1), 0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/24, 2/(3*eps), 0, 2/(3*eps), 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 
  -1/12, -1/8*1/eps^2, 1/48, -1/8*1/eps^2, -1/16, 1/(8*eps^2), 1/16, 
  2/(3*eps), 2/eps, -2/(3*eps), 0, 3/eps, -3/eps, -2/(3*eps), 2/(3*eps), 
  eps^(-1), -2/(3*eps), 0, -2/(3*eps), 0, 2/(3*eps), -2/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/12, 0, 0, 0, 
  0, -1/4, 1, 0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, -1/4, 0, 0, 1/4, -1/4, 0, 0, 
  -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, -3/2}, 
 {0, 1/(12*eps^2), 167/1440, 38/eps, 0, 5/(12*eps), 4, 0, 0, 5/(6*eps), 0, 0, 
  -eps^(-1), 0, 0, 0, -5/(2*eps), 0, 0, 0, 4/eps, 0, -5/(3*eps), 0, 0, 0, 
  -59/(36*eps), 5, 0, 0, -3/eps, 0, 0, 0, 7/eps, 0, -29/(6*eps), 0, 0, 0, 
  -1/6, 3/eps, 0, -29/(6*eps), 0, 0, -23/(18*eps), 0, 0, 0, 0, -4/(9*eps), 0, 
  0, 0, -1/2*1/eps, 0, 0, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, -2/(9*eps), 0, 0, 0, 0, 
  0, -1/12, 0, 1/12, 0, -1/12, -2/(3*eps), -3/eps, 5/(3*eps), -eps^(-1), 
  -4/eps, 2/eps, -1/3*1/eps, 1/(3*eps), -eps^(-1), -eps^(-1), eps^(-1), 0, 
  -2/(3*eps), 0, 9/(2*eps), 1/(2*eps), 3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 
  -1/3, 0, 0, 0, 0, 1, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 
  0, 0, 0, 0, 0, 0, 0, 2, -2, 2}, {0, 1/(24*eps^2), -1/90, -1/2*1/eps, 0, 0, 
  0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 1/(2*eps^2), 0, 0, 0, 
  -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 
  0, 0, 0, 0, -eps^(-1), 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 3/(16*eps^2), 0, -71/(2*eps), 
  -1/2*1/eps^3, -1/2*1/eps, 0, 7/(8*eps^2), 0, -5/(6*eps), 0, 0, eps^(-1), 0, 
  -eps^(-2), 0, 5/(2*eps), 0, 0, 0, -4/eps, 0, 5/(3*eps), 0, 0, 1/(2*eps^3), 
  25/(18*eps), 0, -eps^(-2), 0, 3/eps, 0, 1/(4*eps^2), 0, -7/eps, 0, 
  29/(6*eps), 0, 0, 1/(8*eps^2), 0, -3/eps, 0, 29/(6*eps), 0, 0, 23/(18*eps), 
  0, 0, 0, -1/2*1/eps^3, 4/(9*eps), 0, 3/(4*eps^2), 0, 1/(2*eps), 0, 
  -1/4*1/eps^2, 0, -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 2/(9*eps), 0, 0, 0, 
  0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, -3/(8*eps^2), 0, 2/(3*eps), 2/eps, 
  -4/(3*eps), eps^(-1), 3/eps, -2/eps, 1/(3*eps), -2/(3*eps), 2/eps, 0, 0, 0, 
  0, 0, -7/(2*eps), -3/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 7/15, 31/(2*eps), 0, 0, -4/3, 1/(2*eps^2), -1/12, 
  1/(3*eps), -1/6, 0, -1/3*1/eps, 56/3, 0, 1/3, -2/eps, 4/3, 0, -1/6, 2/eps, 
  -2, -2/(3*eps), 4/3, -1/3, 0, -2/(3*eps), 62/3, -eps^(-2), 1/6, -eps^(-1), 
  2/3, 0, -1/3, 4/eps, -4, -2/eps, 4, -4/3, 0, -1/2, eps^(-1), -1, -2/eps, 4, 
  -2, -2/(3*eps), 2/3, -4/3, -1/3, 0, -1/3*1/eps, 31/3, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/4, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/3*1/eps, 0, 0, 0, -1/6, 0, -1/6, 0, 0, 1/(2*eps^2), -1/12, 0, -2/eps, 
  2/(3*eps), 0, -2/eps, 2/eps, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 2/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 
  2/3, 0, 0, 0, 0, -2, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 0, 0, 4, 0, 2}, 
 {1/(8*eps^4), 13/(16*eps^2), -1409/288, 1445/(36*eps), -3/(4*eps^3), 
  -1/6*1/eps, 2386/9, 1/(2*eps^2), 63/8, 11/(12*eps), 62/3, 1/(4*eps^3), 
  -43/(72*eps), -6347/18, -3/(2*eps^2), -391/36, -15/(4*eps), -809/18, 
  -3/(4*eps^2), 571/144, 11/(2*eps), 1103/24, -19/(9*eps), -835/36, 85/18, 0, 
  -59/(24*eps), -10513/72, 0, -253/18, -7/(2*eps), -2917/36, -5/(2*eps^2), 
  737/72, 11/eps, 525/4, -27/(4*eps), -2129/24, 533/24, -5/(4*eps^2), 233/48, 
  7/(2*eps), 2797/24, -27/(4*eps), -1505/12, 167/4, -13/(12*eps), -5183/72, 
  305/8, 1277/72, 1/(4*eps^3), 59/(72*eps), -17417/72, eps^(-2), 205/36, 
  -3/(4*eps), 203/36, eps^(-2), -5/8, 0, -43/12, 5/(12*eps), 77/24, -71/72, 
  -455/72, -17, 35/6, -23/12, 385/24, -23/24, -17/3, 7/(4*eps^2), 1225/144, 
  -3/(4*eps), -205/24, 5/(12*eps), 9/4, -1, 385/24, -23/24, -17/2, 
  7/(18*eps), 337/72, -71/72, -17/3, 643/72, 5/(4*eps^2), -11/18, 
  -1/4*1/eps^2, 301/72, -5/(4*eps^2), -41/72, -3/eps, -7/(2*eps), 25/(6*eps), 
  -7/(2*eps), -19/(2*eps), -4/eps, 5/(6*eps), -17/(6*eps), 0, -3/(2*eps), 
  3/(2*eps), 4/(3*eps), -2/eps, -4/(3*eps), 25/(4*eps), -3/(4*eps), 
  3/(4*eps), 1, -3/2, 1/2, 0, 0, -9/2, 3/4, 1, -7/2, -3/2, 1, -1, 2, 1/2, 0, 
  -1, 1, 0, 1, -115/24, 5/8, 55/12, 1/12, 1/12, 18, -2, -89/12, -27/2, 2, -1, 
  -79/24, 501/8, -235/12, 37/12, 49/12, 52, 0, 691/12, 0, 1, 5/6, -5/6, 1/12, 
  1/12, 115/12, -2, 3, 2, -35/12, -47/12, -16, -4, -2, 7, -2, 181/12, 157/12, 
  2, -5, 2, -179/12, -155/12, 44/3, -301/3, 41/3}, 
 {0, 0, 0, 1165/(12*eps), -eps^(-3), -59/(72*eps), 0, 0, 0, 19/(9*eps), 0, 
  eps^(-3), -91/(72*eps), 0, 0, 0, -11/eps, 0, 0, 0, 29/(2*eps), 0, 
  -101/(18*eps), 0, 0, 0, -109/(24*eps), 0, 0, 0, -15/(2*eps), 0, 0, 0, 
  29/eps, 0, -18/eps, 0, 0, 0, 0, 15/(2*eps), 0, -18/eps, 0, 0, -11/(3*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, -7/(6*eps), 0, 0, 0, 0, 0, 7/(6*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -7/(6*eps), 0, 7/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, eps^(-2), 0, -eps^(-2), 0, -7/(2*eps), -15/(2*eps), 22/(3*eps), 
  -7/eps, -11/eps, -7/eps, 7/(3*eps), -7/(3*eps), 0, -7/(3*eps), eps^(-1), 
  4/(3*eps), 0, -4/(3*eps), 29/(2*eps), -3/(2*eps), 3/(2*eps), 0, 0, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-3/(8*eps^4), -3/(8*eps^2), 59/240, 
  -41/(4*eps), 3/(4*eps^3), 2/(3*eps), 0, -1/8*1/eps^2, 0, -1/4*1/eps, 0, 
  -5/(4*eps^3), -5/(24*eps), 0, 1/(2*eps^2), 0, 15/(4*eps), 0, 1/(2*eps^2), 
  0, -9/(2*eps), 0, 4/(3*eps), 0, 0, 0, 71/(72*eps), 0, 0, 0, 3/(2*eps), 0, 
  7/(4*eps^2), 0, -10/eps, 0, 53/(12*eps), 0, 0, 7/(8*eps^2), 0, -3/(2*eps), 
  0, 53/(12*eps), 0, 0, 11/(36*eps), 0, 0, 0, -3/(4*eps^3), -89/(72*eps), 
  83/3, -1/4*1/eps^2, 0, 3/(4*eps), 0, -3/(4*eps^2), 0, eps^(-1), 0, 
  -5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), -1, 3/(4*eps), 0, 
  -5/(12*eps), 0, 0, 0, 0, 0, -1/18*1/eps, 0, 0, 0, -1/3, -7/(8*eps^2), 0, 
  -7/(8*eps^2), 0, 7/(8*eps^2), 0, 4/(3*eps), 3/(2*eps), -11/(6*eps), 
  7/(2*eps), 7/(2*eps), 8/eps, -17/(6*eps), 17/(6*eps), 0, 3/(2*eps), 
  -3/(2*eps), -4/(3*eps), eps^(-1), 4/(3*eps), -9/(4*eps), 3/(4*eps), 
  -3/(4*eps), 0, 0, 1/2, 0, 0, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -1/6*1/eps^2, 8753/2880, 335/(12*eps), 1/(2*eps^3), 
  161/(72*eps), -1157/9, -3/(4*eps^2), -63/16, 19/(18*eps), -31/3, 
  -1/2*1/eps^3, -173/(72*eps), 6875/36, 2/eps^2, 397/72, 5/(2*eps), 821/36, 
  eps^(-2), -583/288, -3/(2*eps), -1127/48, -7/(18*eps), 859/72, -22/9, 
  -eps^(-3), -61/(72*eps), 10393/144, 0, 253/36, -5/(2*eps), 2917/72, 
  7/(2*eps^2), -749/144, -7/eps, -533/8, 1/(6*eps), 2177/48, -183/16, 
  7/(4*eps^2), -245/96, 5/(2*eps), -2797/48, 1/(6*eps), 1529/24, -171/8, 
  -35/(18*eps), 5183/144, -931/48, -1289/144, 3/(2*eps^3), -73/(36*eps), 
  22745/144, -3/(2*eps^2), -205/72, 2/(3*eps), -203/72, -3/(2*eps^2), 5/16, 
  4/eps, 43/24, -4/(3*eps), -77/48, 71/144, 455/144, 17/2, -35/12, 23/24, 
  -385/48, 23/48, 17/6, -eps^(-2), -1405/288, 2/(3*eps), 205/48, -4/(3*eps), 
  -9/8, 1/2, -385/48, 23/48, 17/4, 1/(9*eps), -337/144, 71/144, 17/6, 
  -679/144, -11/(4*eps^2), 7/18, 5/(4*eps^2), -349/144, 5/(4*eps^2), 29/144, 
  11/(6*eps), -5/(2*eps), -eps^(-1), 6/eps, 2/eps, 23/eps, -14/(3*eps), 
  16/(3*eps), -2/eps, 4/(3*eps), -4/(3*eps), -8/(3*eps), 2/(3*eps), 
  8/(3*eps), 2/eps, 7/eps, -eps^(-1), -1/2, 3/4, 1/2, 0, 0, 9/4, -3/8, -1/2, 
  11/4, 0, -1/2, 1/2, -1, -1/4, 0, 1/2, -1/2, 0, -1/2, 115/48, -13/16, -17/8, 
  -1/24, -1/24, -9, 1, 77/24, 27/4, -1, 1/2, 31/48, -493/16, 247/24, -37/24, 
  -49/24, -26, 0, -679/24, 0, -1/2, -11/12, 11/12, -1/24, -1/24, -103/24, 1, 
  -3/2, -1, 35/24, 47/24, 8, 2, 1, -7/2, 2/3, -181/24, -157/24, -1, 5/2, -1, 
  179/24, 155/24, -28/3, 349/6, -29/6}, {-1/8*1/eps^4, 13/(24*eps^2), 
  -2893/720, 599/(12*eps), -1/4*1/eps^3, -5/(9*eps), 423/2, 3/(8*eps^2), 
  577/96, 5/(9*eps), 377/24, 1/(4*eps^3), -13/(36*eps), -6731/24, 
  -3/(2*eps^2), -397/48, -13/(2*eps), -821/24, -3/(4*eps^2), 583/192, 9/eps, 
  1127/32, -26/(9*eps), -859/48, 11/3, 0, -203/(72*eps), -10945/96, 0, -43/4, 
  -7/(2*eps), -2957/48, -15/(4*eps^2), 749/96, 19/eps, 1599/16, -55/(6*eps), 
  -2177/32, 549/32, -15/(8*eps^2), 727/192, 7/(2*eps), 2837/32, -55/(6*eps), 
  -1529/16, 513/16, -13/(18*eps), -5263/96, 931/32, 1289/96, -1/4*1/eps^3, 
  101/(72*eps), -19657/96, 3/(4*eps^2), 205/48, -11/(6*eps), 203/48, 
  9/(4*eps^2), -15/32, -eps^(-1), -43/16, 1/(2*eps), 77/32, -71/96, -455/96, 
  -51/4, 35/8, -23/16, 385/32, -23/32, -17/4, 5/(4*eps^2), 1337/192, 
  -11/(6*eps), -205/32, 1/(2*eps), 27/16, -3/4, 385/32, -23/32, -51/8, 
  -11/(18*eps), 337/96, -71/96, -17/4, 659/96, 15/(8*eps^2), -11/24, 
  -7/(8*eps^2), 325/96, -5/(8*eps^2), -53/96, -23/(6*eps), -7/(2*eps), 
  13/(3*eps), -7/eps, -11/eps, -13/eps, 3/eps, -4/eps, -eps^(-1), -5/(3*eps), 
  7/(3*eps), 8/(3*eps), -2/eps, -8/(3*eps), 6/eps, -3/eps, 3/eps, 3/4, -9/8, 
  0, 0, 0, -27/8, 9/16, 3/4, -21/8, -1/4, 3/4, -3/4, 3/2, 3/8, 0, -3/4, 3/4, 
  0, 3/4, -115/32, 31/32, 157/48, 1/16, 1/16, 27/2, -3/2, -81/16, -81/8, 3/2, 
  -3/4, -55/32, 1527/32, -243/16, 37/16, 49/16, 39, 0, 707/16, 0, 3/4, -3/8, 
  3/8, 1/16, 1/16, 107/16, -3/2, 9/4, 3/2, -35/16, -47/16, -12, -3, -3/2, 
  21/4, -2, 181/16, 157/16, 3/2, -15/4, 3/2, -179/16, -155/16, 11, -325/4, 
  53/4}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, -1/6*1/eps, 28/3, 
  1/(2*eps^2), 1/12, -1/3*1/eps, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), -1/6, eps^(-1), -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 1, 0, 0, 0, 0, -2/3, 0, 0, 0, -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 0, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2}, {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 
  16/3, -1/8*1/eps^2, 1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, 
  -3/(2*eps), -2/3, 0, 1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, 
  -47/(36*eps), -16/3, 0, -1/6, -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, 
  -23/(6*eps), -2, 2/3, 1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, 
  -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 
  -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 1/(8*eps^2), 0, 
  -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), -3/eps, eps^(-1), -1/3*1/eps, 
  1/(3*eps), -eps^(-1), 0, 0, 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, {1/(4*eps^4), -11/(48*eps^2), 
  0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^3), 0, 0, 1/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 1/(2*eps^3), -1/12*1/eps, 4, 0, 0, 0, 
  0, -1/2*1/eps^3, 1/(4*eps), -40/3, -eps^(-2), -1/6, eps^(-1), -2/3, 
  1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, -1/2*1/eps^3, 
  1/(12*eps), -4, 0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 0, 
  0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, 1/(2*eps^3), 1/(12*eps), -16/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, -1/2*1/eps^2, 1/12, 
  -1/2*1/eps^2, 1/12, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -eps^(-1), -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2, -2, 2}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), 3/(4*eps^3), 
  -1/8*1/eps, 6, 0, 0, 0, 0, -3/(4*eps^3), 1/(24*eps), -4/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, 0, -1/12*1/eps, 14/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -1/4*1/eps^3, -1/24*1/eps, 8/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 1/(4*eps^2), -1/24, 
  -3/(4*eps^2), 1/8, 3/(4*eps^2), -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps), -3/(2*eps), 3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, -3, 3}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), -3/(4*eps^3), 
  1/(8*eps), -6, 0, 0, 0, 0, 3/(4*eps^3), -5/(24*eps), 32/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, 1/(2*eps^3), -1/6*1/eps, 26/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -3/(4*eps^3), 1/(24*eps), -4/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 3/(4*eps^2), -1/8, 
  1/(4*eps^2), -1/24, -3/(4*eps^2), 1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 3/(2*eps), 1/(2*eps), -3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3, 1, -3}, {-1/4*1/eps^4, -11/(24*eps^2), 33/160, 67/(6*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, 
  -11/(12*eps), 67/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -11/12, 
  0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -5/(24*eps^2), 7/90, 
  2495/(36*eps), 0, 59/(72*eps), -26/3, 1/(4*eps^2), -1/24, 53/(36*eps), 
  -1/12, 1/(2*eps^3), -5/(3*eps), 32/3, 0, 1/12, -17/(4*eps), 1/3, 
  -1/2*1/eps^2, -1/24, 7/eps, -1/2, -17/(6*eps), 1/3, -1/12, 0, 
  -235/(72*eps), 26/3, 0, 1/12, -11/(2*eps), 1/3, 1/(2*eps^2), -1/12, 12/eps, 
  -1, -103/(12*eps), 1, -1/3, -1/4*1/eps^2, -1/24, 11/(2*eps), -1/2, 
  -103/(12*eps), 1, -1/2, -97/(36*eps), 1/3, -1/3, -1/12, 0, -1/6*1/eps, 
  -7/2, 1/(2*eps^2), 0, -13/(12*eps), 0, -3/(2*eps^2), 0, 2/eps, 0, 
  1/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, -13/(12*eps), 
  0, 1/(12*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 1/(4*eps^2), -1/8, 
  3/(4*eps^2), -1/24, -1/4*1/eps^2, 1/8, -5/(3*eps), -11/(2*eps), 7/(2*eps), 
  -3/(2*eps), -15/(2*eps), 2/eps, 1/(6*eps), -1/6*1/eps, -2/eps, -1/6*1/eps, 
  1/(6*eps), 0, 0, 0, 39/(4*eps), -1/4*1/eps, 5/(4*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 0, -1/2, 0, 0, 
  0, 0, -1/2, 1/6, 0, 0, 0, 0, -1/2, 0, 0, 1/2, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 1, -3}, 
 {-1/4*1/eps^4, -11/(24*eps^2), 2/9, 521/(6*eps), 0, 53/(36*eps), -26/3, 
  1/(2*eps^2), -1/24, 29/(18*eps), -1/12, eps^(-3), -20/(9*eps), 20, 0, 1/4, 
  -13/(2*eps), 1, -eps^(-2), -1/8, 10/eps, -3/2, -31/(9*eps), 1, -1/4, 
  -1/2*1/eps^3, -37/(9*eps), 26/3, 0, 1/12, -7/eps, 1/3, eps^(-2), -1/4, 
  18/eps, -3, -79/(6*eps), 3, -1, -eps^(-2), -1/24, 7/eps, -1/2, -79/(6*eps), 
  3, -3/2, -79/(18*eps), 1/3, -1, -1/12, 0, 1/(9*eps), 35/6, eps^(-2), 0, 
  -13/(6*eps), 0, -3/eps^2, 0, 2/eps, 0, 17/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -eps^(-2), -1/6, -13/(6*eps), 0, 17/(6*eps), 0, 0, 0, 0, 0, 2/(9*eps), 
  0, 0, 0, -1/6, 1/(2*eps^2), -1/8, 3/(2*eps^2), -1/8, -1/2*1/eps^2, 1/8, 
  -4/(3*eps), -7/eps, 11/(3*eps), -3/eps, -11/eps, 0, -1/3*1/eps, -eps^(-1), 
  -4/eps, 5/(3*eps), -5/(3*eps), -4/(3*eps), 4/(3*eps), 4/(3*eps), 
  27/(2*eps), -5/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, -1/2, 0, 1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, -1/2, 1/6, 0, 
  0, 0, 0, -1/2, 0, 0, 1/2, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3, 3, -3}, {0, 1/(16*eps^2), 409/2880, -28/(9*eps), 0, 
  -1/3*1/eps, -29/3, 1/(8*eps^2), -5/48, 1/(6*eps), -5/24, 0, 5/(18*eps), 10, 
  0, 1/8, 1/(2*eps), 1/2, 0, -1/16, -eps^(-1), -3/4, 2/(9*eps), 1/2, -1/8, 0, 
  1/(18*eps), 37/3, 0, 5/24, 0, 5/6, -1/4*1/eps^2, -1/8, -2/eps, -3/2, 
  11/(6*eps), 3/2, -1/2, -1/8*1/eps^2, -7/48, 0, -5/4, 11/(6*eps), 3/2, -3/4, 
  5/(18*eps), 5/6, -1/2, -7/24, 0, -1/36*1/eps, -17/12, 1/(4*eps^2), 0, 
  1/(2*eps), 0, 1/(4*eps^2), 0, 0, 0, -7/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, 1/(2*eps), 0, -7/(6*eps), 0, 0, 0, 0, 0, -2/(9*eps), 0, 
  0, 0, 1/12, 1/(8*eps^2), -1/16, -1/8*1/eps^2, -1/16, -1/8*1/eps^2, 1/16, 
  -1/3*1/eps, 0, 1/(3*eps), eps^(-1), 0, eps^(-1), 2/(3*eps), 0, eps^(-1), 
  -eps^(-1), eps^(-1), 2/(3*eps), -2/(3*eps), -2/(3*eps), -1/2*1/eps, 
  1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 
  0, 0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, -5/4, 1, 0, 0, 0, -5/4, 5/12, 0, 0, 0, 
  0, -5/4, 0, 0, 1/4, -1/4, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3/2, 3/2, -3/2}, {0, 1/(12*eps^2), -19/480, -8/(3*eps), 0, 
  -1/12*1/eps, 16/3, 0, 1/12, -1/3*1/eps, 1/6, 0, 1/(12*eps), -16/3, 0, -1/6, 
  eps^(-1), -2/3, 0, 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(12*eps), 
  -16/3, 0, -1/6, eps^(-1), -2/3, 0, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 0, 
  1/12, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), eps^(-1), 0, 0, eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 1/(24*eps^2), -1/6, 179/(6*eps), 0, 5/(12*eps), 16/3, 
  -1/4*1/eps^2, 1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, 
  -3/(2*eps), -2/3, 0, 1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, 
  -41/(36*eps), -19/3, 0, -1/6, -2/eps, -2/3, 1/(2*eps^2), 1/6, 5/eps, 2, 
  -23/(6*eps), -2, 2/3, 1/(4*eps^2), 1/4, 2/eps, 1, -23/(6*eps), -2, 1, 
  -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/2*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/2*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 
  -2/(9*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 1/12, 1/(4*eps^2), 0, 
  -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), -3/eps, eps^(-1), -1/3*1/eps, 
  1/(3*eps), -eps^(-1), 0, -1/3*1/eps, 0, 0, 0, 7/(2*eps), 1/(2*eps), 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, -1/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {0, 3/(16*eps^2), -7/45, 10/(3*eps), -1/2*1/eps^3, 2/(9*eps), -4, 
  -1/8*1/eps^2, 0, 5/(18*eps), 0, 0, -1/18*1/eps, 0, 0, 0, 1/(2*eps), 0, 0, 
  0, 0, 0, -1/9*1/eps, 0, 0, 0, -2/(9*eps), 4, 0, 0, -eps^(-1), 0, 
  3/(4*eps^2), 0, -eps^(-1), 0, 1/(6*eps), 0, 0, 3/(8*eps^2), 0, eps^(-1), 0, 
  1/(6*eps), 0, 0, -5/(18*eps), 0, 0, 0, 0, -1/36*1/eps, -43/3, -1/4*1/eps^2, 
  0, -1/6*1/eps, 0, -3/(4*eps^2), 0, eps^(-1), 0, -1/2*1/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/4, -1/6*1/eps, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 1/(9*eps), 0, 
  0, 0, 1/6, -3/(8*eps^2), -1/12, 3/(8*eps^2), 1/12, -3/(8*eps^2), 1/12, 
  1/(3*eps), -eps^(-1), 0, eps^(-1), -eps^(-1), 4/eps, 0, 0, 0, -1/3*1/eps, 
  0, 0, 0, 0, 1/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1/3, 
  0, 0, 0, 0, 1, 0, 0, 0, -1/3, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2, -2, -2}, {0, 0, 7/45, 31/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*1/eps, 28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/3*1/eps, 31/3, 0, 0, 0, 0, 
  -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, -1/2*1/eps^2, -1/4, 0, 0, 
  -eps^(-1), 2, -1, -1/3*1/eps, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 2/eps, 0, 0, 0, 
  0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -2/3, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 
  0}, {1/(8*eps^4), 13/(16*eps^2), -2843/960, -1411/(36*eps), 1/(4*eps^3), 
  65/(72*eps), 2083/6, 1/(2*eps^2), 31/4, -7/(9*eps), 191/8, -3/(4*eps^3), 
  1/(6*eps), -4169/12, -3/(2*eps^2), -29/3, 6/eps, -611/12, -3/(4*eps^2), 
  349/96, -7/eps, 899/16, 8/(3*eps), -727/24, 155/24, 0, 37/(36*eps), 
  -20233/48, 0, -215/24, 5/(2*eps), -2137/24, 5/(2*eps^2), 419/48, 
  -29/(2*eps), 1179/8, 49/(6*eps), -1721/16, 461/16, 5/(4*eps^2), 685/96, 
  -5/(2*eps), 1825/16, 49/(6*eps), -1109/8, 399/8, 31/(18*eps), -2471/48, 
  651/16, 575/48, 1/(4*eps^3), 23/(24*eps), 6067/48, eps^(-2), 61/24, 
  1/(6*eps), 59/24, -4/eps^2, -15/16, 1/(2*eps), -43/8, -1/6*1/eps, 77/16, 
  -71/48, -167/48, -15/2, 35/4, -23/8, 97/16, -23/16, -5/2, -3/(4*eps^2), 
  61/96, 1/(6*eps), -61/16, -1/6*1/eps, 27/8, -3/2, 97/16, -23/16, -15/4, 
  1/(2*eps), 49/48, -71/48, -5/2, 115/48, -5/(4*eps^2), 45/16, 5/(4*eps^2), 
  19/24, -1/4*1/eps^2, -3/2, -2/(3*eps), 5/(2*eps), -13/(6*eps), 3/eps, 
  2/eps, 4/eps, -5/(6*eps), -1/2*1/eps, -3/eps, 5/(6*eps), -17/(6*eps), 0, 
  4/(3*eps), 0, -9/(2*eps), -1/2*1/eps, -1/2*1/eps, 1, -1, 3/2, 1, 2, -19/4, 
  7/8, 4, -13/4, -1, 0, -3, 0, 19/4, 1/2, -1, 0, -1, 11/2, -103/16, 847/16, 
  -317/24, 97/8, 81/8, 67, -7, 453/8, -105/4, 3, -9/2, -31/16, 291/16, -33/8, 
  -71/8, -47/8, 21, 3, 29/8, 1, 3/2, -5/2, 1/2, 49/8, 33/8, 77/8, -1, 3/2, 2, 
  -47/8, -47/8, -9, -3, -3, 15/2, 0, 73/8, 73/8, 1, -5/2, 2, -95/8, -79/8, 
  -135/2, -19, 36}, {0, 0, -5561/1440, -238/(3*eps), eps^(-3), 77/(72*eps), 
  -1477/9, 0, 1/4, -61/(36*eps), -77/12, -eps^(-3), 55/(72*eps), -187/18, 0, 
  -43/18, 39/(4*eps), 215/18, 0, 95/144, -25/(2*eps), -491/24, 43/(9*eps), 
  511/36, -125/36, -eps^(-3), 115/(72*eps), 1873/72, 0, -79/36, 6/eps, 
  865/36, 0, 217/72, -51/(2*eps), -129/4, 187/(12*eps), 905/24, -317/24, 0, 
  77/48, -6/eps, -745/24, 187/(12*eps), 317/12, -65/4, 109/(36*eps), 1079/72, 
  -41/8, -179/72, eps^(-3), 73/(36*eps), -15235/72, 0, -61/36, 11/(12*eps), 
  -59/36, 0, 5/8, 1/(2*eps), 43/12, -5/(4*eps), -77/24, 71/72, 167/72, 5, 
  -35/6, 23/12, -97/24, 23/24, 5/3, 0, 227/144, 11/(12*eps), 61/24, 
  -5/(4*eps), -9/4, 1, -97/24, 23/24, 5/2, -1/9*1/eps, -49/72, 71/72, 5/3, 
  -67/72, -eps^(-2), -49/72, 0, 11/18, eps^(-2), 67/36, -1/3*1/eps, 6/eps, 
  -5/(3*eps), 13/(2*eps), 11/(2*eps), 8/eps, eps^(-1), -7/(3*eps), 3/eps, 
  7/(3*eps), -7/(3*eps), 4/(3*eps), 4/(3*eps), -4/(3*eps), -43/(4*eps), 
  1/(4*eps), -5/(4*eps), 0, -1, 1, 0, 2, 1/2, -1/4, 0, -17/2, -2, 0, -2, -2, 
  -1/2, 0, 0, 2, -2, 3, -41/24, -109/8, 25/4, 71/12, 47/12, -14, -2, -169/12, 
  51/2, 2, -5, 55/24, -17/8, -19/12, -73/12, -49/12, -22, 6, -73/12, 2, -5, 
  20/3, -20/3, -73/12, -73/12, -1/12, -2, 3, 0, 71/12, 47/12, -14, -2, -2, 3, 
  0, 71/12, 71/12, 2, -5, 0, -73/12, -73/12, 49/3, -44/3, -134/3}, 
 {-3/(8*eps^4), -3/(8*eps^2), 6269/2880, -23/(12*eps), -5/(4*eps^3), 
  -101/(72*eps), 1477/18, -3/(8*eps^2), -1/8, -2/(9*eps), 77/24, 3/(4*eps^3), 
  37/(36*eps), 187/36, 1/(2*eps^2), 43/36, -eps^(-1), -215/36, 3/(4*eps^2), 
  -95/288, 0, 491/48, -1/9*1/eps, -511/72, 125/72, 1/(2*eps^3), 5/(6*eps), 
  2111/144, 0, 79/72, 3/(2*eps), -865/72, -3/(4*eps^2), -217/144, 3/(2*eps), 
  129/8, 1/(2*eps), -905/48, 317/48, -3/(8*eps^2), -173/96, -3/(2*eps), 
  745/48, 1/(2*eps), -317/24, 65/8, 1/(2*eps), -1079/144, 41/16, 131/144, 
  -5/(4*eps^3), -25/(24*eps), 15235/144, -3/(4*eps^2), 61/72, 5/(6*eps), 
  59/72, 9/(4*eps^2), -5/16, -3/(2*eps), -43/24, -5/(6*eps), 77/48, -71/144, 
  -167/144, -5/2, 35/12, -23/24, 97/48, -23/48, -5/6, 1/(2*eps^2), -227/288, 
  5/(6*eps), -61/48, -5/(6*eps), 9/8, -1/2, 97/48, -23/48, -5/4, -1/6*1/eps, 
  49/144, -71/144, -5/6, 67/144, 7/(8*eps^2), 49/144, -7/(8*eps^2), -11/36, 
  -7/(8*eps^2), -67/72, 2/eps, 3/(2*eps), -3/(2*eps), -eps^(-1), 4/eps, 
  -4/eps, -1/6*1/eps, 3/(2*eps), eps^(-1), -17/(6*eps), 17/(6*eps), 0, 
  -4/(3*eps), 0, -5/(2*eps), 3/(2*eps), -1/2*1/eps, 0, 1/2, -1/2, 0, -1, 
  -1/4, 1/8, 0, 17/4, 1, 0, 1, 1, 1/4, -1/2, 0, -1, 1, -3/2, 89/48, 109/16, 
  -25/8, -71/24, -47/24, 7, 1, 169/24, -51/4, -1, 5/2, -55/48, 17/16, 19/24, 
  73/24, 49/24, 11, -3, 73/24, -1, 5/2, -13/3, 13/3, 73/24, 73/24, 1/24, 1, 
  -3/2, 0, -71/24, -47/24, 7, 1, 1, -3/2, 0, -71/24, -71/24, -1, 5/2, 0, 
  73/24, 73/24, -49/6, 22/3, 67/3}, {1/(4*eps^4), -1/6*1/eps^2, 2311/480, 
  -347/(6*eps), 1/(2*eps^3), -91/(24*eps), -127/6, -3/(4*eps^2), -191/48, 
  -19/(12*eps), -167/24, -1/2*1/eps^3, 77/(24*eps), 1001/6, 2/eps^2, 157/24, 
  -1/4*1/eps, 97/6, eps^(-2), -109/48, -7/(2*eps), -49/4, 4/(3*eps), 25/6, 
  -13/24, eps^(-3), 39/(8*eps), 2387/12, 0, 143/24, 7/eps, 155/6, 
  -7/(2*eps^2), -157/24, -5/(2*eps), -97/2, 21/(4*eps), 49/2, -25/6, 
  -1/4*1/eps^2, -85/16, -7/eps, -131/4, 21/(4*eps), 97/2, -49/4, 13/(4*eps), 
  83/6, -97/6, -101/24, -1/2*1/eps^3, -13/(6*eps), 341/3, -3/(2*eps^2), 0, 
  9/(4*eps), 0, 11/(2*eps^2), 0, -9/(2*eps), 0, -5/(4*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, eps^(-2), -35/24, 9/(4*eps), 0, -5/(4*eps), 0, 0, 0, 0, 0, 
  -1/3*1/eps, 0, 0, 0, -7/12, 5/(4*eps^2), -13/16, -11/(4*eps^2), -11/16, 
  5/(4*eps^2), -55/48, 3/eps, 7/eps, -14/(3*eps), -3/(2*eps), 27/(2*eps), 
  -10/eps, 0, 8/(3*eps), 5/eps, -4/eps, 14/(3*eps), 0, -8/(3*eps), 0, 
  -43/(4*eps), 5/(4*eps), 11/(4*eps), -1/2, 5/4, -3/2, -1/2, -5/2, 2, -1/4, 
  -2, 8, 2, 0, 3, 3/2, -1, -1, 1/2, -3/2, 2, -5, 9/2, -63/4, 17/12, -21/2, 
  -8, -23, 5, -65/4, -6, -3, 6, -3/4, -7, 37/12, 9, 6, 6, -6, 13/4, -2, 3, 
  -21/4, 71/12, 3/2, 5/2, -21/4, 2, -3, -1, -3/2, 0, 15, 3, 3, -6, 0, -9, -9, 
  -2, 5, -1, 21/2, 19/2, 39/2, 33/2, 55/2}, {-1/8*1/eps^4, 13/(24*eps^2), 
  -899/240, -109/(6*eps), 1/(4*eps^3), 19/(9*eps), 1123/6, 9/(8*eps^2), 
  563/96, -13/(36*eps), 185/12, -1/4*1/eps^3, -31/(36*eps), -1993/8, 
  -3/(2*eps^2), -383/48, 17/(4*eps), -793/24, -3/(2*eps^2), 185/64, -4/eps, 
  1071/32, 35/(18*eps), -803/48, 27/8, -1/2*1/eps^3, -17/(24*eps), -30533/96, 
  0, -179/24, 0, -919/16, 9/(4*eps^2), 721/96, -19/(2*eps), 1543/16, 
  15/(4*eps), -2065/32, 1535/96, 1/(8*eps^2), 1247/192, 0, 2349/32, 
  15/(4*eps), -1473/16, 485/16, -1/4*1/eps, -1045/32, 2681/96, 781/96, 
  1/(4*eps^3), 15/(8*eps), 1667/96, 9/(4*eps^2), 61/48, -13/(12*eps), 59/48, 
  -21/(4*eps^2), -15/32, 3/(2*eps), -43/16, 25/(12*eps), 77/32, -71/96, 
  -167/96, -15/4, 35/8, -23/16, 97/32, -23/32, -5/4, -3/(4*eps^2), 157/192, 
  -13/(12*eps), -61/32, 25/(12*eps), 27/16, -3/4, 97/32, -23/32, -15/8, 
  5/(6*eps), 49/96, -71/96, -5/4, 131/96, -5/(8*eps^2), 43/24, 15/(8*eps^2), 
  65/96, -7/(8*eps^2), -23/96, -2/eps, 0, 0, 5/(2*eps), -7/(2*eps), 4/eps, 
  -1/3*1/eps, -7/(3*eps), -4/eps, 10/(3*eps), -13/(3*eps), -2/(3*eps), 
  8/(3*eps), 2/(3*eps), 7/(4*eps), -13/(4*eps), -7/(4*eps), 3/4, -9/8, 3/2, 
  3/4, 9/4, -27/8, 9/16, 3, -45/8, -3/2, 0, -3, -3/4, 27/8, 5/4, -3/4, 3/4, 
  -3/2, 21/4, -207/32, 1131/32, -117/16, 181/16, 145/16, 45, -6, 599/16, 
  -81/8, 3, -21/4, -19/32, 371/32, -157/48, -143/16, -95/16, 15/2, 9/2, 
  -13/16, 3/2, -3/4, 11/8, -19/8, 37/16, 13/16, 119/16, -3/2, 9/4, 3/2, 
  -35/16, -47/16, -12, -3, -3, 27/4, 0, 145/16, 145/16, 3/2, -15/4, 3/2, 
  -179/16, -155/16, -43, -65/4, 23/4}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 28/3, eps^(-2), 1/6, -eps^(-1), 2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/6*1/eps, 
  28/3, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  -1/2*1/eps^2, -1/12, 0, 0, -eps^(-1), 2, -1, -1/3*1/eps, 0, -2/3, -1/6, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^3), 0, 0, 1/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 3/(8*eps^2), 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 
  0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 
  0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), -1/2*1/eps^3, 1/(12*eps), -4, 0, 0, 
  0, 0, 1/(2*eps^3), 1/(12*eps), -16/3, -eps^(-2), -1/6, eps^(-1), -2/3, 
  1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 1/(2*eps^3), 
  -1/12*1/eps, 4, 0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 0, 
  0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, -1/2*1/eps^3, 1/(4*eps), -40/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, 1/(2*eps^2), -1/12, 
  -1/2*1/eps^2, 1/12, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, eps^(-1), -eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2, -2, -2}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), 1/(4*eps^3), 
  -1/24*1/eps, 2, 0, 0, 0, 0, -1/4*1/eps^3, -1/24*1/eps, 8/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, 1/(2*eps^3), -1/6*1/eps, 26/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, -3/(4*eps^3), 1/(24*eps), -4/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, 3/(4*eps^2), -1/8, 
  -3/(4*eps^2), 1/8, 1/(4*eps^2), -1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 3/(2*eps), -3/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3, -3, 1}, {-1/8*1/eps^4, -1/16*1/eps^2, 53/576, 11/(3*eps), 3/(4*eps^3), 
  -1/8*1/eps, 6, 0, 0, 0, 0, -3/(4*eps^3), 1/(24*eps), -4/3, 1/(2*eps^2), 
  1/12, -1/2*1/eps, 1/3, -1/4*1/eps^2, -1/24, 1/(2*eps), -1/2, -1/6*1/eps, 
  1/3, -1/12, -eps^(-3), 1/(12*eps), -10/3, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/2*1/eps, 1, -1/3, -1/4*1/eps^2, -1/24, 0, 0, -1/2*1/eps, 
  1, -1/2, -1/6*1/eps, 0, -1/3, -1/12, 3/(4*eps^3), -5/(24*eps), 32/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, -1/24, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/6*1/eps, 0, 0, 0, -1/12, -3/(4*eps^2), 1/8, 
  1/(4*eps^2), -1/24, 3/(4*eps^2), -1/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -3/(2*eps), 1/(2*eps), 3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3, 1, 3}, {-1/4*1/eps^4, -11/(24*eps^2), 33/160, 67/(6*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, 
  -11/(12*eps), 67/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -11/12, 
  0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -5/(24*eps^2), 0, 3527/(36*eps), 
  1/(2*eps^3), 13/(12*eps), 0, 1/(4*eps^2), 0, 2/eps, 0, 0, -175/(72*eps), 0, 
  0, 0, -13/(2*eps), 0, -1/2*1/eps^2, 0, 21/(2*eps), 0, -77/(18*eps), 0, 0, 
  -1/2*1/eps^3, -53/(12*eps), 0, 0, 0, -15/(2*eps), 0, 1/(2*eps^2), 0, 
  37/(2*eps), 0, -13/eps, 0, 0, -1/4*1/eps^2, 0, 15/(2*eps), 0, -13/eps, 0, 
  0, -11/(3*eps), 0, 0, 0, 1/(2*eps^3), -7/(18*eps), 0, 1/(2*eps^2), 0, 
  -3/(2*eps), 0, -3/(2*eps^2), 0, 5/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, 0, -3/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 
  -4/(9*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, 3/(4*eps^2), 0, 1/(4*eps^2), 0, 
  -2/eps, -15/(2*eps), 9/(2*eps), -3/eps, -10/eps, 2/eps, -1/6*1/eps, 
  1/(6*eps), -3/eps, -1/2*1/eps, 1/(2*eps), 0, 0, 0, 12/eps, 0, 3/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -11/(24*eps^2), 
  1/15, 865/(6*eps), eps^(-3), 2/eps, 26/3, 1/(2*eps^2), 1/24, 8/(3*eps), 
  1/12, 0, -15/(4*eps), -4/3, 0, 1/12, -11/eps, 1/3, -eps^(-2), -1/24, 
  17/eps, -1/2, -19/(3*eps), 1/3, -1/12, -3/(2*eps^3), -77/(12*eps), -26/3, 
  0, -1/12, -11/eps, -1/3, eps^(-2), -1/12, 31/eps, -1, -22/eps, 1, -1/3, 
  -eps^(-2), 1/24, 11/eps, 1/2, -22/eps, 1, -1/2, -19/(3*eps), -1/3, -1/3, 
  1/12, eps^(-3), -1/3*1/eps, 77/6, eps^(-2), 0, -3/eps, 0, -3/eps^2, 0, 
  3/eps, 0, 3/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, -3/eps, 0, 3/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/6, -1/2*1/eps^2, 1/8, 3/(2*eps^2), -1/24, 
  1/(2*eps^2), -1/8, -2/eps, -11/eps, 17/(3*eps), -6/eps, -16/eps, 0, 
  -eps^(-1), -1/3*1/eps, -6/eps, eps^(-1), -eps^(-1), -4/(3*eps), 4/(3*eps), 
  4/(3*eps), 18/eps, -2/eps, 4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 0, 1/2, -1/6, 0, 0, 
  0, 0, 1/2, 0, 0, -1/2, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3, 1, 3}, {0, 1/(16*eps^2), -13/960, 488/(9*eps), 0, 
  4/(9*eps), -13/3, -1/8*1/eps^2, -1/48, 11/(9*eps), -1/24, 0, -3/(2*eps), 
  2/3, 0, -1/24, -4/eps, -1/6, 1/(4*eps^2), 1/48, 6/eps, 1/4, -8/(3*eps), 
  -1/6, 1/24, 0, -5/(2*eps), 7, 0, 1/24, -4/eps, 1/6, 1/(4*eps^2), 1/24, 
  11/eps, 1/2, -7/eps, -1/2, 1/6, 1/(8*eps^2), -1/16, 4/eps, -1/4, -7/eps, 
  -1/2, 1/4, -5/(3*eps), 1/6, 1/6, -1/8, 0, -2/(9*eps), -77/12, -1/4*1/eps^2, 
  0, -1/3*1/eps, 0, 1/(4*eps^2), 0, eps^(-1), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/3*1/eps, 0, -eps^(-1), 0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 
  0, 1/12, -1/8*1/eps^2, -1/16, -1/8*1/eps^2, 1/48, 1/(8*eps^2), 1/16, 
  -2/eps, -4/eps, 10/(3*eps), -2/eps, -5/eps, eps^(-1), 0, 2/(3*eps), 
  -eps^(-1), -2/(3*eps), 2/(3*eps), 2/(3*eps), -2/(3*eps), -2/(3*eps), 7/eps, 
  eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 
  0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, -1/4, 1, 0, 0, 0, -1/4, 1/12, 0, 0, 0, 0, 
  -1/4, 0, 0, 1/4, -1/4, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 3/2, -1/2, -3/2}, {0, 1/(12*eps^2), 167/1440, -33/eps, 0, 
  -7/(12*eps), 4, 0, 0, -5/(6*eps), 0, 0, eps^(-1), 0, 0, 0, 5/(2*eps), 0, 0, 
  0, -4/eps, 0, 5/(3*eps), 0, 0, 0, 53/(36*eps), -4, 0, 0, 3/eps, 0, 0, 0, 
  -7/eps, 0, 29/(6*eps), 0, 0, 0, 0, -3/eps, 0, 29/(6*eps), 0, 0, 
  23/(18*eps), 0, 0, 0, 0, 1/(9*eps), 9, 0, 0, 1/(2*eps), 0, 0, 0, -eps^(-1), 
  0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/6, 1/(2*eps), 0, 1/(6*eps), 
  0, 0, 0, 0, 0, 2/(9*eps), 0, 0, 0, 0, 0, 1/12, 0, -1/12, 0, -1/12, 
  2/(3*eps), 3/eps, -5/(3*eps), eps^(-1), 4/eps, -2/eps, 1/(3*eps), 
  -1/3*1/eps, eps^(-1), -eps^(-1), 1/(3*eps), 0, 0, 0, -9/(2*eps), 
  -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 
  -1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 
  2}, {0, 1/(24*eps^2), -1/90, -1/2*1/eps, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 0, 
  0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 1/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 0, -1/3*1/eps, 0, 0, -eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/3, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 3/(16*eps^2), 0, 0, -1/2*1/eps^3, 0, 0, 7/(8*eps^2), 0, 0, 0, 0, 0, 
  0, -eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 7/15, -111/(2*eps), 0, -eps^(-1), -4/3, 1/(2*eps^2), -1/12, 
  -4/(3*eps), -1/6, 0, 5/(3*eps), 56/3, 0, 1/3, 3/eps, 4/3, 0, -1/6, -6/eps, 
  -2, 8/(3*eps), 4/3, -1/3, 0, 22/(9*eps), 35/3, -eps^(-2), 1/6, 5/eps, 2/3, 
  0, -1/3, -10/eps, -4, 23/(3*eps), 4, -4/3, 0, -1/3, -5/eps, -1, 23/(3*eps), 
  4, -2, 17/(9*eps), 2/3, -4/3, -1/3, 0, 2/(9*eps), 58/3, 0, 0, eps^(-1), 0, 
  0, 0, -2/eps, 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -5/12, 
  eps^(-1), 0, 1/(3*eps), 0, 0, 0, 0, 0, 1/(9*eps), 0, 0, 0, -1/6, 0, 0, 0, 
  -1/6, 1/(2*eps^2), -1/12, 4/(3*eps), 4/eps, -8/(3*eps), 2/eps, 6/eps, 
  -2/eps, 2/(3*eps), -2/(3*eps), 2/eps, 0, -2/(3*eps), 0, 0, 0, -7/eps, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, -2, 2/3, 0, 0, 0, 0, -2, 0, 0, 0, -2/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4, 2}, 
 {1/(8*eps^4), 13/(16*eps^2), 2593/2880, 1445/(36*eps), -3/(4*eps^3), 
  -1/6*1/eps, 9203/18, 1/(2*eps^2), 15/2, 11/(12*eps), 727/24, 1/(4*eps^3), 
  -43/(72*eps), -12133/36, -3/(2*eps^2), -131/18, -15/(4*eps), -2263/36, 
  -3/(4*eps^2), 857/288, 11/(2*eps), 3679/48, -19/(9*eps), -3203/72, 715/72, 
  eps^(-3), -41/(72*eps), -64445/144, 0, -487/72, -7/(2*eps), -8141/72, 
  5/(2*eps^2), 823/144, 11/eps, 1437/8, -89/(12*eps), -6973/48, 2017/48, 
  5/(4*eps^2), 177/32, 7/(2*eps), 6965/48, -89/(12*eps), -3961/24, 529/8, 
  -47/(36*eps), -9571/144, 733/16, 2083/144, -3/(4*eps^3), -77/(72*eps), 
  48671/144, eps^(-2), 305/72, -3/(4*eps), 295/72, -4/eps^2, -25/16, 0, 
  -215/24, 13/(12*eps), 385/48, -355/144, -835/144, -25/2, 175/12, -115/24, 
  485/48, -115/48, -25/6, -3/(4*eps^2), -271/288, -3/(4*eps), -305/48, 
  13/(12*eps), 45/8, -5/2, 485/48, -115/48, -25/4, 11/(18*eps), 245/144, 
  -355/144, -25/6, 479/144, -1/4*1/eps^2, 503/144, 5/(4*eps^2), 13/72, 
  -5/(4*eps^2), -121/36, -1/3*1/eps, -7/(2*eps), -1/2*1/eps, -7/(2*eps), 
  -7/(2*eps), -4/eps, -11/(6*eps), 11/(6*eps), -6/eps, -3/(2*eps), 
  -1/2*1/eps, -4/(3*eps), 0, 4/(3*eps), 25/(4*eps), -3/(4*eps), 3/(4*eps), 1, 
  0, 1/2, 1, 0, -21/4, 9/8, 4, 21/4, 1, 0, -1, 2, 21/4, 1/2, -1, -2, 1, 5/2, 
  -227/48, 1065/16, -467/24, 149/24, 149/24, 81, -5, 1697/24, -207/4, 1, 1/2, 
  -203/48, 325/16, -61/24, -67/24, -43/24, 43, -3, 233/24, -1, 13/2, -55/6, 
  43/6, 293/24, 245/24, 233/24, 1, -3/2, 2, -283/24, -235/24, 5, -1, -1, 9/2, 
  0, 77/24, 77/24, -1, 5/2, 2, -139/24, -91/24, -503/6, -13/3, 242/3}, 
 {0, 0, 5561/1440, 238/(3*eps), -eps^(-3), -77/(72*eps), 1477/9, 0, -1/4, 
  61/(36*eps), 77/12, eps^(-3), -55/(72*eps), 187/18, 0, 43/18, -39/(4*eps), 
  -215/18, 0, -95/144, 25/(2*eps), 491/24, -43/(9*eps), -511/36, 125/36, 
  eps^(-3), -115/(72*eps), -1873/72, 0, 79/36, -6/eps, -865/36, 0, -217/72, 
  51/(2*eps), 129/4, -187/(12*eps), -905/24, 317/24, 0, -77/48, 6/eps, 
  745/24, -187/(12*eps), -317/12, 65/4, -109/(36*eps), -1079/72, 41/8, 
  179/72, -eps^(-3), -73/(36*eps), 15235/72, 0, 61/36, -11/(12*eps), 59/36, 
  0, -5/8, -1/2*1/eps, -43/12, 5/(4*eps), 77/24, -71/72, -167/72, -5, 35/6, 
  -23/12, 97/24, -23/24, -5/3, 0, -227/144, -11/(12*eps), -61/24, 5/(4*eps), 
  9/4, -1, 97/24, -23/24, -5/2, 1/(9*eps), 49/72, -71/72, -5/3, 67/72, 
  eps^(-2), 49/72, 0, -11/18, -eps^(-2), -67/36, 1/(3*eps), -6/eps, 
  5/(3*eps), -13/(2*eps), -11/(2*eps), -8/eps, -eps^(-1), 7/(3*eps), -3/eps, 
  -7/(3*eps), 7/(3*eps), -4/(3*eps), -4/(3*eps), 4/(3*eps), 43/(4*eps), 
  -1/4*1/eps, 5/(4*eps), 0, 1, -1, 0, -2, -1/2, 1/4, 0, 17/2, 2, 0, 2, 2, 
  1/2, 0, 0, -2, 2, -3, 41/24, 109/8, -25/4, -71/12, -47/12, 14, 2, 169/12, 
  -51/2, -2, 5, -55/24, 17/8, 19/12, 73/12, 49/12, 22, -6, 73/12, -2, 5, 
  -20/3, 20/3, 73/12, 73/12, 1/12, 2, -3, 0, -71/12, -47/12, 14, 2, 2, -3, 0, 
  -71/12, -71/12, -2, 5, 0, 73/12, 73/12, -49/3, 44/3, 134/3}, 
 {-3/(8*eps^4), -3/(8*eps^2), -4853/2880, -325/(4*eps), 3/(4*eps^3), 
  -1/3*1/eps, -1477/18, -1/8*1/eps^2, 1/8, -23/(12*eps), -77/24, 
  -5/(4*eps^3), 43/(24*eps), -187/36, 1/(2*eps^2), -43/36, 35/(4*eps), 
  215/36, 1/(2*eps^2), 95/288, -25/(2*eps), -491/48, 14/(3*eps), 511/72, 
  -125/72, -3/(2*eps^3), 175/(72*eps), 5857/144, 0, -79/72, 15/(2*eps), 
  865/72, -5/(4*eps^2), 217/144, -24/eps, -129/8, 193/(12*eps), 905/48, 
  -317/48, -5/(8*eps^2), -19/96, -15/(2*eps), -745/48, 193/(12*eps), 317/24, 
  -65/8, 127/(36*eps), 1079/144, -41/16, -227/144, 3/(4*eps^3), 71/(72*eps), 
  -15235/144, -1/4*1/eps^2, -61/72, 7/(4*eps), -59/72, 9/(4*eps^2), 5/16, 
  -eps^(-1), 43/24, -25/(12*eps), -77/48, 71/144, 167/144, 5/2, -35/12, 
  23/24, -97/48, 23/48, 5/6, 3/(4*eps^2), 227/288, 7/(4*eps), 61/48, 
  -25/(12*eps), -9/8, 1/2, -97/48, 23/48, 5/4, -5/(18*eps), -49/144, 71/144, 
  5/6, -67/144, -7/(8*eps^2), -49/144, -7/(8*eps^2), 11/36, 7/(8*eps^2), 
  67/72, -1/3*1/eps, 15/(2*eps), -13/(6*eps), 11/(2*eps), 19/(2*eps), 4/eps, 
  5/(6*eps), -5/(6*eps), 4/eps, 3/(2*eps), -1/2*1/eps, 4/(3*eps), 0, 
  -4/(3*eps), -53/(4*eps), 7/(4*eps), -7/(4*eps), 0, -1/2, 1/2, 0, 1, 1/4, 
  -1/8, 0, -17/4, -1, 0, -1, -1, -1/4, -1/2, 0, 1, -1, 3/2, -89/48, -109/16, 
  33/8, 71/24, 47/24, -7, -1, -169/24, 51/4, 1, -5/2, 55/48, -17/16, -19/24, 
  -73/24, -49/24, -11, 3, -73/24, 1, -5/2, 13/3, -10/3, -73/24, -73/24, 
  -1/24, -1, 3/2, 0, 71/24, 47/24, -7, -1, -1, 3/2, 0, 71/24, 71/24, 1, -5/2, 
  0, -73/24, -73/24, 49/6, -22/3, -67/3}, {1/(4*eps^4), -1/6*1/eps^2, 
  -793/288, -1643/(6*eps), 1/(2*eps^3), -145/(72*eps), -6745/18, 
  -3/(4*eps^2), -57/16, -217/(36*eps), -479/24, -1/2*1/eps^3, 439/(72*eps), 
  3157/18, 2/eps^2, 139/72, 95/(4*eps), 733/18, eps^(-2), -149/144, 
  -71/(2*eps), -325/6, 124/(9*eps), 299/9, -551/72, eps^(-3), 245/(24*eps), 
  4973/18, 0, 125/72, 23/eps, 671/9, -7/(2*eps^2), -49/72, -133/(2*eps), 
  -115, 181/(4*eps), 1223/12, -125/4, -1/4*1/eps^2, -35/16, -23/eps, -575/6, 
  181/(4*eps), 310/3, -183/4, 45/(4*eps), 1601/36, -325/12, -673/72, 
  -1/2*1/eps^3, 5/(2*eps), -11683/36, -3/(2*eps^2), -61/18, 59/(12*eps), 
  -59/18, 11/(2*eps^2), 5/4, -9/(2*eps), 43/6, -47/(12*eps), -77/12, 71/36, 
  167/36, 10, -35/3, 23/6, -97/12, 23/12, 10/3, eps^(-2), 55/36, 59/(12*eps), 
  61/12, -47/(12*eps), -9/2, 2, -97/12, 23/12, 5, -1/3*1/eps, -49/36, 71/36, 
  10/3, -22/9, 5/(4*eps^2), -373/144, -11/(4*eps^2), 65/144, 5/(4*eps^2), 
  431/144, 3/eps, 23/eps, -10/eps, 29/(2*eps), 59/(2*eps), 6/eps, 8/(3*eps), 
  -8/(3*eps), 13/eps, 4/(3*eps), -2/(3*eps), 8/(3*eps), 0, -8/(3*eps), 
  -139/(4*eps), 5/(4*eps), -21/(4*eps), -1/2, -3/4, 1/2, -1/2, 3/2, 3, -3/4, 
  -2, -9, -2, 0, -1, -5/2, -2, -1, 1/2, 5/2, -2, 1, 1/12, -43, 179/12, 4/3, 
  -1/6, -51, 1, -545/12, 45, 1, -4, 23/6, -49/4, 1/4, -19/6, -13/6, -38, 6, 
  -119/12, 2, -7, 109/12, -101/12, -32/3, -29/3, -53/12, -2, 3, -1, 31/3, 
  47/6, -13, -1, -1, 0, 0, 17/6, 17/6, 2, -5, -1, -5/3, -8/3, 373/6, -65/6, 
  -431/6}, {-1/8*1/eps^4, 13/(24*eps^2), 5111/2880, 1045/(6*eps), 
  -1/4*1/eps^3, 43/(36*eps), 1373/3, 3/(8*eps^2), 541/96, 125/(36*eps), 76/3, 
  1/(4*eps^3), -139/(36*eps), -2119/8, -3/(2*eps^2), -75/16, -61/(4*eps), 
  -417/8, -3/(4*eps^2), 131/64, 23/eps, 2109/32, -157/(18*eps), -627/16, 
  71/8, 0, -433/(72*eps), -12205/32, 0, -107/24, -14/eps, -4543/48, 
  15/(4*eps^2), 105/32, 87/(2*eps), 2373/16, -361/(12*eps), -3987/32, 
  1183/32, 7/(8*eps^2), 271/64, 14/eps, 3895/32, -361/(12*eps), -2163/16, 
  903/16, -259/(36*eps), -5405/96, 1177/32, 389/32, -1/4*1/eps^3, 
  -131/(72*eps), 32737/96, 3/(4*eps^2), 61/16, -43/(12*eps), 59/16, 
  -21/(4*eps^2), -45/32, 5/(2*eps), -129/16, 47/(12*eps), 231/32, -71/32, 
  -167/32, -45/4, 105/8, -69/16, 291/32, -69/32, -15/4, -3/(2*eps^2), 
  -241/192, -43/(12*eps), -183/32, 47/(12*eps), 81/16, -9/4, 291/32, -69/32, 
  -45/8, 11/(18*eps), 49/32, -71/32, -15/4, 265/96, -7/(8*eps^2), 25/8, 
  15/(8*eps^2), -3/32, -5/(8*eps^2), -107/32, -5/(3*eps), -14/eps, 
  16/(3*eps), -21/(2*eps), -37/(2*eps), -6/eps, -8/(3*eps), 2/eps, -11/eps, 
  -5/(3*eps), -1/3*1/eps, -8/(3*eps), 2/(3*eps), 8/(3*eps), 93/(4*eps), 
  -11/(4*eps), 19/(4*eps), 3/4, 3/8, 0, 3/4, -3/4, -33/8, 15/16, 3, 57/8, 
  3/2, 0, 0, 9/4, 33/8, 5/4, -3/4, -9/4, 3/2, 3/4, -69/32, 1785/32, -279/16, 
  39/16, 51/16, 66, -3, 949/16, -387/8, 0, 9/4, -129/32, 529/32, -71/48, 
  3/16, 3/16, 81/2, -9/2, 161/16, -3/2, 27/4, -83/8, 67/8, 183/16, 159/16, 
  109/16, 3/2, -9/4, 3/2, -177/16, -141/16, 9, 0, 0, 9/4, 0, 3/16, 3/16, 
  -3/2, 15/4, 3/2, -33/16, -9/16, -75, 9/4, 321/4}}


==> anc/mi2func/t322MZZZ_mis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[t322MZZZp4123, 1], mi[t322MZZZp4123, 2], mi[t322MZZZp4123, 3], 
 mi[t322MZZZp4123, 4], mi[t322MZZZp4123, 5], mi[t322MZZZp4123, 6], 
 mi[t322MZZZp4123, 7], mi[t322MZZZp4123, 8], mi[t322MZZZp4123, 9], 
 mi[t322MZZZp4123, 10], mi[t322MZZZp4123, 11], mi[t322MZZZp4123, 12], 
 mi[t322MZZZp4123, 13], mi[t322MZZZp4123, 14], mi[t322MZZZp4123, 15], 
 mi[t322MZZZp4123, 16], mi[t322MZZZp4123, 17], mi[t322MZZZp4123, 18], 
 mi[t322MZZZp4123, 19], mi[t322MZZZp4123, 20], mi[t322MZZZp4123, 21], 
 mi[t322MZZZp4123, 22], mi[t322MZZZp4132, 1], mi[t322MZZZp4132, 2], 
 mi[t322MZZZp4132, 3], mi[t322MZZZp4132, 4], mi[t322MZZZp4132, 5], 
 mi[t322MZZZp4132, 6], mi[t322MZZZp4132, 7], mi[t322MZZZp4132, 8], 
 mi[t322MZZZp4132, 9], mi[t322MZZZp4132, 10], mi[t322MZZZp4132, 11], 
 mi[t322MZZZp4132, 12], mi[t322MZZZp4132, 13], mi[t322MZZZp4132, 14], 
 mi[t322MZZZp4132, 15], mi[t322MZZZp4132, 16], mi[t322MZZZp4132, 17], 
 mi[t322MZZZp4132, 18], mi[t322MZZZp4132, 19], mi[t322MZZZp4132, 20], 
 mi[t322MZZZp4132, 21], mi[t322MZZZp4132, 22], mi[t322MZZZp4213, 1], 
 mi[t322MZZZp4213, 2], mi[t322MZZZp4213, 3], mi[t322MZZZp4213, 4], 
 mi[t322MZZZp4213, 5], mi[t322MZZZp4213, 6], mi[t322MZZZp4213, 7], 
 mi[t322MZZZp4213, 8], mi[t322MZZZp4213, 9], mi[t322MZZZp4213, 10], 
 mi[t322MZZZp4213, 11], mi[t322MZZZp4213, 12], mi[t322MZZZp4213, 13], 
 mi[t322MZZZp4213, 14], mi[t322MZZZp4213, 15], mi[t322MZZZp4213, 16], 
 mi[t322MZZZp4213, 17], mi[t322MZZZp4213, 18], mi[t322MZZZp4213, 19], 
 mi[t322MZZZp4213, 20], mi[t322MZZZp4213, 21], mi[t322MZZZp4213, 22], 
 mi[t322MZZZp4231, 1], mi[t322MZZZp4231, 2], mi[t322MZZZp4231, 3], 
 mi[t322MZZZp4231, 4], mi[t322MZZZp4231, 5], mi[t322MZZZp4231, 6], 
 mi[t322MZZZp4231, 7], mi[t322MZZZp4231, 8], mi[t322MZZZp4231, 9], 
 mi[t322MZZZp4231, 10], mi[t322MZZZp4231, 11], mi[t322MZZZp4231, 12], 
 mi[t322MZZZp4231, 13], mi[t322MZZZp4231, 14], mi[t322MZZZp4231, 15], 
 mi[t322MZZZp4231, 16], mi[t322MZZZp4231, 17], mi[t322MZZZp4231, 18], 
 mi[t322MZZZp4231, 19], mi[t322MZZZp4231, 20], mi[t322MZZZp4231, 21], 
 mi[t322MZZZp4231, 22], mi[t322MZZZp4312, 1], mi[t322MZZZp4312, 2], 
 mi[t322MZZZp4312, 3], mi[t322MZZZp4312, 4], mi[t322MZZZp4312, 5], 
 mi[t322MZZZp4312, 6], mi[t322MZZZp4312, 7], mi[t322MZZZp4312, 8], 
 mi[t322MZZZp4312, 9], mi[t322MZZZp4312, 10], mi[t322MZZZp4312, 11], 
 mi[t322MZZZp4312, 12], mi[t322MZZZp4312, 13], mi[t322MZZZp4312, 14], 
 mi[t322MZZZp4312, 15], mi[t322MZZZp4312, 16], mi[t322MZZZp4312, 17], 
 mi[t322MZZZp4312, 18], mi[t322MZZZp4312, 19], mi[t322MZZZp4312, 20], 
 mi[t322MZZZp4312, 21], mi[t322MZZZp4312, 22], mi[t322MZZZp4321, 1], 
 mi[t322MZZZp4321, 2], mi[t322MZZZp4321, 3], mi[t322MZZZp4321, 4], 
 mi[t322MZZZp4321, 5], mi[t322MZZZp4321, 6], mi[t322MZZZp4321, 7], 
 mi[t322MZZZp4321, 8], mi[t322MZZZp4321, 9], mi[t322MZZZp4321, 10], 
 mi[t322MZZZp4321, 11], mi[t322MZZZp4321, 12], mi[t322MZZZp4321, 13], 
 mi[t322MZZZp4321, 14], mi[t322MZZZp4321, 15], mi[t322MZZZp4321, 16], 
 mi[t322MZZZp4321, 17], mi[t322MZZZp4321, 18], mi[t322MZZZp4321, 19], 
 mi[t322MZZZp4321, 20], mi[t322MZZZp4321, 21], mi[t322MZZZp4321, 22]}


==> anc/mi2func/t322ZZZM_funcmonomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
 ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
 zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
 F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
 F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
 ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
 F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
 ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
 F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, 
 ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
 F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
 F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
 zeta3*F[1, 4], F[1, 1]*F[1, 4], ipi^2*F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
 F[1, 1]^3*F[1, 4], F[1, 2]*F[1, 4], ipi^2*F[1, 2]*F[1, 4], 
 F[1, 1]*F[1, 2]*F[1, 4], F[1, 1]^2*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], 
 F[1, 1]*F[1, 2]^2*F[1, 4], F[1, 2]^3*F[1, 4], F[1, 3]*F[1, 4], 
 ipi^2*F[1, 3]*F[1, 4], F[1, 1]*F[1, 3]*F[1, 4], F[1, 1]^2*F[1, 3]*F[1, 4], 
 F[1, 2]*F[1, 3]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4], 
 F[1, 2]^2*F[1, 3]*F[1, 4], F[1, 3]^2*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], 
 F[1, 2]*F[1, 3]^2*F[1, 4], F[1, 3]^3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, 
 F[1, 1]*F[1, 4]^2, F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, 
 F[1, 1]*F[1, 2]*F[1, 4]^2, F[1, 2]^2*F[1, 4]^2, F[1, 3]*F[1, 4]^2, 
 F[1, 1]*F[1, 3]*F[1, 4]^2, F[1, 2]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, 
 F[1, 4]^3, F[1, 1]*F[1, 4]^3, F[1, 2]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, 
 F[1, 4]^4, F[2, 1], ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], 
 ipi^2*F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], 
 F[3, 7], F[3, 8], F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], 
 F[3, 15], F[3, 16], F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 4], 
 F[4, 5], F[4, 6], F[4, 7], F[4, 8], F[4, 9], F[4, 10], F[4, 11], F[4, 12], 
 F[4, 13], F[4, 14], F[4, 15], F[4, 16], F[4, 17], F[4, 19], F[4, 20], 
 F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], F[4, 27], 
 F[4, 28], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], 
 F[4, 36], F[4, 37], F[4, 38], F[4, 40], F[4, 41], F[4, 42], F[4, 43], 
 F[4, 44], F[4, 45], F[4, 47], F[4, 49], F[4, 50], F[4, 51], F[4, 52], 
 F[4, 54], F[4, 56], F[4, 57], F[4, 59], F[4, 61], F[4, 62], F[4, 65], 
 F[4, 66], F[4, 67]}


==> anc/mi2func/t322ZZZM_mi2funcmatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, -1/8*1/eps^2, -707/1440, 3595/(36*eps), 0, 49/(36*eps), -1/2, -2/eps^2, 
  3/32, 95/(36*eps), 3/16, 0, -49/(18*eps), -58/3, eps^(-2), -17/48, 
  -35/(4*eps), -17/12, 1/(2*eps^2), 17/96, 14/eps, 17/8, -113/(18*eps), 
  -17/12, 17/48, -1/2*1/eps^3, -14/(3*eps), -151/12, eps^(-2), -3/16, 
  -17/(2*eps), -3/4, 1/(2*eps^2), 17/48, 51/(2*eps), 17/4, -73/(4*eps), 
  -17/4, 17/12, 1/(4*eps^2), 13/96, 17/(2*eps), 9/8, -73/(4*eps), -17/4, 
  17/8, -17/(4*eps), -3/4, 17/12, 17/48, 1/(2*eps^3), 1/(18*eps), -397/24, 
  -5/(2*eps^2), 0, -1/12*1/eps, 0, 1/(2*eps^2), 0, 5/(2*eps), 0, -7/(12*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 3/16, 11/(12*eps), 0, 
  -7/(12*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 1/12, -3/(4*eps^2), 
  1/32, 1/(4*eps^2), 13/96, 3/(4*eps^2), 13/96, -5/(2*eps), -15/(2*eps), 
  19/(3*eps), -11/(2*eps), -eps^(-1), -25/(2*eps), 0, 1/(3*eps), eps^(-1), 0, 
  -2/eps, 1/(3*eps), -5/(3*eps), 0, 0, -4/(3*eps), 0, 57/(4*eps), 5/(4*eps), 
  -9/(4*eps), 1/4, 3/4, 0, -1/4, 1/4, -1, -1/4, 0, 0, 0, 0, 0, 0, 0, 0, -3/8, 
  -1/4, 11/24, 1/4, 0, 1/2, -1/2, -5/8, 1/2, 0, 1/4, 7/8, -13/24, 0, 0, 0, 0, 
  9/8, 0, 5/8, -5/8, -3/4, -3/4, -3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/4, 
  -13/4, -13/4}, {-3/(4*eps^4), -7/(16*eps^2), -1907/2880, 2357/(12*eps), 
  1/(2*eps^3), 173/(72*eps), -12, -27/(8*eps^2), 0, 55/(18*eps), 3/8, 
  -eps^(-3), -395/(72*eps), -32/3, 4/eps^2, -1/3, -12/eps, -4/3, 0, 1/6, 
  45/(2*eps), 2, -193/(18*eps), -4/3, 1/3, -1/2*1/eps^3, -595/(72*eps), 
  -253/6, 3/eps^2, 1/2, -23/(2*eps), -1, -1/4*1/eps^2, 1/3, 40/eps, 4, 
  -97/(3*eps), -4, 4/3, 3/(8*eps^2), 1/6, 29/(2*eps), 0, -97/(3*eps), -4, 2, 
  -73/(9*eps), 2, 4/3, -1/6, -eps^(-3), -29/(18*eps), -55/6, -21/(4*eps^2), 
  0, -5/(6*eps), 0, 1/(4*eps^2), 0, 5/eps, 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -5/(2*eps^2), -3/4, -5/(6*eps), 0, 1/(6*eps), 0, 0, 0, 0, 
  0, 0, -2/(9*eps), 0, 0, 0, 1/3, -7/(8*eps^2), 5/24, -1/8*1/eps^2, -5/24, 
  13/(8*eps^2), 7/24, -19/(6*eps), -23/(2*eps), 29/(3*eps), -7/eps, 3/eps, 
  -15/eps, 7/eps, -8/(3*eps), 4/eps, 0, -8/eps, -2/(3*eps), -2/eps, 
  -4/(3*eps), 0, -4/(3*eps), 4/(3*eps), 53/(2*eps), 5/(2*eps), -1/2*1/eps, 0, 
  2, 4, -1, 1, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 3/2, 1/2, 0, 0, 7, -4, 
  1/2, 4, 0, 1, -11/2, 5/6, 0, 0, 0, 0, -9/2, 0, 3/2, -3/2, 3, 2, 3/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -5, 5, -7}, {5/(4*eps^4), 11/(24*eps^2), 0, 
  329/(36*eps), -3/(2*eps^3), -11/(18*eps), 0, 2/eps^2, 0, 37/(36*eps), 0, 
  5/(2*eps^3), 1/(18*eps), 0, -3/eps^2, 0, -17/(4*eps), 0, eps^(-2), 0, 
  2/eps, 0, 5/(18*eps), 0, 0, eps^(-3), -1/3*1/eps, 0, -4/eps^2, 0, 
  -5/(2*eps), 0, 2/eps^2, 0, 9/(2*eps), 0, 5/(4*eps), 0, 0, eps^(-2), 0, 
  -3/(2*eps), 0, 5/(4*eps), 0, 0, 5/(4*eps), 0, 0, 0, 3/(2*eps^3), 7/(9*eps), 
  0, 3/eps^2, 0, -11/(12*eps), 0, 0, 0, -1/2*1/eps, 0, -5/(12*eps), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 1/(12*eps), 0, -5/(12*eps), 0, 
  0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 0, 0, 0, 0, 3/(2*eps^2), 0, -eps^(-2), 0, 
  -5/(2*eps), -5/(2*eps), 2/eps, -5/(2*eps), -4/eps, -11/(2*eps), -7/eps, 
  5/(3*eps), -5/(3*eps), 0, 5/eps, -1/3*1/eps, 5/(3*eps), 4/(3*eps), 0, 0, 
  -4/(3*eps), 3/(4*eps), 7/(4*eps), 5/(4*eps), 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -3/(8*eps^2), 0, 6139/(36*eps), 0, 13/(6*eps), 0, -2/eps^2, 
  0, 35/(12*eps), 0, -1/2*1/eps^3, -169/(36*eps), 0, 3/eps^2, 0, -49/(4*eps), 
  0, -1/2*1/eps^2, 0, 21/eps, 0, -169/(18*eps), 0, 0, -1/2*1/eps^3, 
  -139/(18*eps), 0, eps^(-2), 0, -11/eps, 0, -eps^(-2), 0, 75/(2*eps), 0, 
  -331/(12*eps), 0, 0, 0, 0, 25/(2*eps), 0, -331/(12*eps), 0, 0, 
  -241/(36*eps), 0, 0, 0, 0, -23/(36*eps), 0, -3/eps^2, 0, -5/(4*eps), 0, 0, 
  0, 9/(2*eps), 0, -7/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(2*eps^2), 0, -3/(4*eps), 0, -7/(12*eps), 0, 0, 0, 0, 0, 0, -4/(9*eps), 
  0, 0, 0, 0, -1/2*1/eps^2, 0, 1/(2*eps^2), 0, eps^(-2), 0, -19/(6*eps), 
  -23/(2*eps), 25/(3*eps), -13/(2*eps), 2/eps, -33/(2*eps), 5/eps, 
  -2/(3*eps), 2/eps, 0, -6/eps, 0, -4/(3*eps), 0, 0, -4/(3*eps), 0, 
  89/(4*eps), 9/(4*eps), -1/4*1/eps, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 397/(18*eps), 0, 4/(9*eps), 0, 1/(8*eps^2), 0, 
  -1/9*1/eps, 0, 0, -5/(6*eps), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, -1/3*1/eps, 
  0, 0, 0, -11/(12*eps), 0, 0, 0, -eps^(-1), 0, 1/(4*eps^2), 0, eps^(-1), 0, 
  -eps^(-1), 0, 0, 1/(8*eps^2), 0, eps^(-1), 0, -eps^(-1), 0, 0, -1/3*1/eps, 
  0, 0, 0, 0, -2/(9*eps), 0, 1/(4*eps^2), 0, -4/(3*eps), 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 
  0, -1/8*1/eps^2, 0, -eps^(-1), -eps^(-1), 2/(3*eps), 0, 0, -eps^(-1), 
  3/eps, -eps^(-1), 1/(3*eps), 0, -eps^(-1), 1/(3*eps), 1/(3*eps), 0, 0, 
  2/(3*eps), 0, 2/eps, eps^(-1), eps^(-1), 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), 3/(8*eps^2), 0, -1213/(12*eps), -3/(2*eps^3), -2/eps, 0, 
  7/(2*eps^2), 0, -43/(12*eps), 0, 1/(2*eps^3), 3/eps, 0, -3/eps^2, 0, 
  35/(4*eps), 0, 1/(2*eps^2), 0, -14/eps, 0, 13/(2*eps), 0, 0, eps^(-3), 
  79/(18*eps), 0, -4/eps^2, 0, 19/(2*eps), 0, 2/eps^2, 0, -51/(2*eps), 0, 
  223/(12*eps), 0, 0, eps^(-2), 0, -19/(2*eps), 0, 223/(12*eps), 0, 0, 
  157/(36*eps), 0, 0, 0, -1/2*1/eps^3, -1/18*1/eps, 0, 3/eps^2, 0, 
  -5/(4*eps), 0, -eps^(-2), 0, -5/(2*eps), 0, 11/(12*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -5/(4*eps), 0, 11/(12*eps), 0, 0, 0, 
  0, 0, 0, -4/(9*eps), 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, 13/(6*eps), 
  11/(2*eps), -16/(3*eps), 11/(2*eps), 0, 21/(2*eps), eps^(-1), 1/(3*eps), 
  -5/(3*eps), 0, 5/eps, -eps^(-1), 7/(3*eps), 0, 0, 4/(3*eps), 0, 
  -53/(4*eps), -9/(4*eps), 13/(4*eps), 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 124/(3*eps), 0, 2/(3*eps), 0, eps^(-2), 0, 11/(3*eps), 0, 0, 
  -4/(3*eps), 0, 0, 0, -8/eps, 0, 0, 0, 8/eps, 0, -8/(3*eps), 0, 0, 0, 
  -8/(3*eps), 0, 0, 0, -10/eps, 0, 0, 0, 16/eps, 0, -8/eps, 0, 0, 0, 0, 
  8/eps, 0, -8/eps, 0, 0, -8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/eps, 8/(3*eps), 0, -8/eps, 
  -8/eps, 8/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/eps, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 5/(24*eps^2), -13/480, -232/(9*eps), -1/2*1/eps^3, -2/(3*eps), -26/3, 
  -1/4*1/eps^2, -1/24, -1/4*1/eps, -1/12, 0, 59/(72*eps), 4/3, 0, -1/12, 
  13/(4*eps), -1/3, 1/(2*eps^2), 1/24, -9/(2*eps), 1/2, 11/(9*eps), -1/3, 
  1/12, 0, 3/(2*eps), -25/6, 0, 1/12, 2/eps, 1/3, 3/(2*eps^2), 1/12, -9/eps, 
  1, 13/(4*eps), -1, 1/3, 3/(4*eps^2), -1/24, -2/eps, -1/2, 13/(4*eps), -1, 
  1/2, 1/(4*eps), 1/3, 1/3, 1/12, 0, -5/(9*eps), 16/3, -1/2*1/eps^2, 0, 
  5/(4*eps), 0, -1/2*1/eps^2, 0, 0, 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/12, 5/(4*eps), 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 
  8/(9*eps), 0, 0, 0, -1/6, -3/(4*eps^2), 1/24, 1/(4*eps^2), -1/8, 
  -1/4*1/eps^2, 1/8, 3/(2*eps), 2/eps, -5/(6*eps), 5/(2*eps), 0, 9/(2*eps), 
  3/eps, -7/(6*eps), 7/(6*eps), 0, 2/eps, -3/(2*eps), 1/(6*eps), -4/(3*eps), 
  0, 0, 4/(3*eps), -9/(4*eps), 3/(4*eps), -3/(4*eps), 0, 0, 0, 0, 0, -1, -1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 1/6, 0, 0, 0, 0, -1/2, 0, 0, -1/2, 0, 1/2, 
  0, 0, 0, 0, -1/2, 0, 1/2, -1/2, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, 3, -3}, {0, 5/(24*eps^2), 0, 556/(9*eps), -1/2*1/eps^3, 7/(6*eps), 0, 
  -1/4*1/eps^2, 0, 7/(4*eps), 0, 0, -149/(72*eps), 0, 0, 0, -19/(4*eps), 0, 
  1/(2*eps^2), 0, 15/(2*eps), 0, -29/(9*eps), 0, 0, 0, -31/(9*eps), 0, 0, 0, 
  -6/eps, 0, 3/(2*eps^2), 0, 13/eps, 0, -113/(12*eps), 0, 0, 3/(4*eps^2), 0, 
  6/eps, 0, -113/(12*eps), 0, 0, -95/(36*eps), 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, 0, -3/(4*eps), 0, -1/2*1/eps^2, 0, 2/eps, 0, -1/4*1/eps, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps), 0, -1/4*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 
  0, -11/(6*eps), -6/eps, 23/(6*eps), -3/(2*eps), 0, -15/(2*eps), 7/eps, 
  -1/2*1/eps, 1/(2*eps), 0, -2/eps, 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 
  39/(4*eps), 3/(4*eps), -3/(4*eps), 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -3/(8*eps^2), 0, -587/(12*eps), 1/(2*eps^3), -37/(72*eps), 0, 
  1/(2*eps^2), 0, -29/(18*eps), 0, 1/(2*eps^3), 121/(72*eps), 0, -eps^(-2), 
  0, 7/(2*eps), 0, -1/2*1/eps^2, 0, -11/(2*eps), 0, 53/(18*eps), 0, 0, 0, 
  185/(72*eps), 0, 0, 0, 9/(2*eps), 0, -2/eps^2, 0, -9/eps, 0, 55/(6*eps), 0, 
  0, -eps^(-2), 0, -9/(2*eps), 0, 55/(6*eps), 0, 0, 55/(18*eps), 0, 0, 0, 
  -1/2*1/eps^3, 17/(36*eps), 0, eps^(-2), 0, -1/3*1/eps, 0, eps^(-2), 0, 
  -2/eps, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 
  0, -1/3*1/eps, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, -11/(9*eps), 0, 0, 0, 0, 
  eps^(-2), 0, 0, 0, 0, 0, 5/(6*eps), 9/(2*eps), -11/(3*eps), 0, 0, 4/eps, 
  -9/eps, 4/(3*eps), -4/(3*eps), 0, 0, 4/(3*eps), 0, 4/(3*eps), 0, 0, 
  -4/(3*eps), -10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 10/(3*eps), 0, 
  1/(18*eps), 0, -1/8*1/eps^2, 0, -1/18*1/eps, 0, 0, 1/(9*eps), 0, 0, 0, 
  3/(2*eps), 0, 0, 0, -eps^(-1), 0, 2/(9*eps), 0, 0, 0, -1/18*1/eps, 0, 0, 0, 
  0, 0, 1/(4*eps^2), 0, -3/eps, 0, 7/(6*eps), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  7/(6*eps), 0, 0, 1/(18*eps), 0, 0, 0, 0, -7/(36*eps), 0, -1/4*1/eps^2, 0, 
  -1/6*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, -1/6*1/eps, 0, -1/2*1/eps, 0, 0, 0, 
  0, 0, 0, -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, 1/(3*eps), 0, -1/3*1/eps, eps^(-1), 0, 0, 3/eps, 0, 0, 0, 
  0, -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, -1/2*1/eps, 1/(2*eps), 1/(2*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/8*1/eps^2, 0, 263/(3*eps), -1/2*1/eps^3, 8/(9*eps), 0, 
  1/(4*eps^2), 0, 29/(18*eps), 0, 0, -83/(36*eps), 0, 0, 0, -11/(2*eps), 0, 
  0, 0, 9/eps, 0, -34/(9*eps), 0, 0, 1/(2*eps^3), -32/(9*eps), 0, -eps^(-2), 
  0, -11/(2*eps), 0, 1/(2*eps^2), 0, 16/eps, 0, -34/(3*eps), 0, 0, 
  3/(4*eps^2), 0, 5/eps, 0, -34/(3*eps), 0, 0, -22/(9*eps), 0, 0, 0, 
  -1/2*1/eps^3, -25/(36*eps), 0, -1/2*1/eps^2, 0, -7/(6*eps), 0, 
  -1/2*1/eps^2, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), 0, -5/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -8/(9*eps), 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, -5/(3*eps), -6/eps, 
  11/(3*eps), -3/eps, 0, -8/eps, 2/eps, -eps^(-1), eps^(-1), 0, -3/eps, 
  -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, 10/eps, eps^(-1), 2/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, -1/2*1/eps^3, 0, 0, 
  eps^(-2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -5/(4*eps^2), 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, eps^(-1), 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(2*eps^3), 0, 0, 
  -eps^(-2), 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(2*eps^2), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 0, 0, -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 1/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 28/3, 0, 1/6, -eps^(-1), 2/3, 0, 
  -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/3*1/eps, 31/3, 0, 1/6, 
  -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, -1/12, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2, 0, 0}, {1/(4*eps^4), 1/(24*eps^2), -19/480, 
  -8/(3*eps), -1/2*1/eps^3, -1/12*1/eps, 16/3, 1/(2*eps^2), 1/12, -1/3*1/eps, 
  1/6, 1/(2*eps^3), 1/(12*eps), -16/3, -eps^(-2), -1/6, eps^(-1), -2/3, 
  1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 1/(2*eps^3), 
  1/(12*eps), -16/3, -eps^(-2), -1/6, eps^(-1), -2/3, eps^(-2), 1/6, -2/eps, 
  2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, eps^(-1), -2, 1, 
  1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(6*eps), -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 
  eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 0, 0, 
  eps^(-1), -2, 1, 1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, -1/6*1/eps, 28/3, 1/(2*eps^2), 
  1/12, -1/3*1/eps, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), -1/6, eps^(-1), -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 1, 
  0, 0, 0, 0, -2/3, 0, 0, 0, -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 0, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, 
  -1/12*1/eps, 16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 
  16/3, -1/8*1/eps^2, 1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, 
  -3/(2*eps), -2/3, 0, 1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, 
  -47/(36*eps), -16/3, 0, -1/6, -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, 
  -23/(6*eps), -2, 2/3, 1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, 
  -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 
  0, 0, 0, -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 
  1/(8*eps^2), 0, -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, 
  eps^(-1), -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 7/(2*eps), 
  1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 
  0, 0, -5/(9*eps), 0, 0, 17/(18*eps), 0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 
  14/(9*eps), 0, 0, 0, 5/(4*eps), 0, 0, 0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 
  0, 0, 0, 0, -2/eps, 0, 5/eps, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(3*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 2/eps, 0, 3/eps, 2/eps, 1/(3*eps), 
  -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, -4/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 
  0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -2/eps^2, -1/3, 
  eps^(-1), -1/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -2/eps, 1, 0, 0, 0, 
  4/(3*eps), -4/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 
  1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 
  0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, -707/1440, 1039/(36*eps), 0, 13/(36*eps), -1/2, -2/eps^2, 
  3/32, 35/(36*eps), 3/16, 0, -13/(18*eps), -58/3, eps^(-2), -17/48, 
  -15/(4*eps), -17/12, 1/(2*eps^2), 17/96, 6/eps, 17/8, -53/(18*eps), -17/12, 
  17/48, 1/(2*eps^3), -35/(36*eps), -385/24, 3/(2*eps^2), -3/16, -2/eps, 
  -3/4, -1/2*1/eps^2, 17/48, 23/(2*eps), 17/4, -103/(12*eps), -17/4, 17/12, 
  0, 9/32, 3/eps, 9/8, -103/(12*eps), -17/4, 17/8, -67/(36*eps), -3/4, 17/12, 
  13/48, -1/2*1/eps^3, 1/(36*eps), -157/12, -3/eps^2, 0, 5/(12*eps), 0, 
  3/(2*eps^2), 0, 1/(2*eps), 0, -1/4*1/eps, 0, 0, 1/(2*eps^2), 0, eps^(-1), 
  0, 0, 0, 0, 1/(2*eps), 0, 0, 0, -3/(4*eps^2), 1/24, 5/(12*eps), 0, 
  -1/4*1/eps, 0, 0, 1/(2*eps), 0, 0, 0, 1/(18*eps), 0, 0, 0, 1/6, 
  1/(4*eps^2), 13/96, -3/(4*eps^2), 1/32, 3/(4*eps^2), 13/96, -1/6*1/eps, 
  -3/(2*eps), 2/eps, -7/(2*eps), 0, -3/(2*eps), -4/eps, 0, 4/(3*eps), 
  -eps^(-1), -3/eps, 1/(3*eps), -5/(3*eps), 0, 0, -4/(3*eps), 0, 21/(4*eps), 
  1/(4*eps), -13/(4*eps), 0, 0, 0, -1/4, 0, 0, 0, 1/4, 3/4, 1/4, -1, -1/4, 0, 
  0, 0, 1/4, 7/8, -13/24, 0, 0, 0, 0, 9/8, 1/2, 0, -3/8, -1/4, 11/24, 1/4, 0, 
  1/2, -1/2, -5/8, 0, 5/8, -5/8, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, -3/4, -3/4, 0, 
  0, 0, -13/4, -3/4, -13/4}, {-3/(4*eps^4), -7/(16*eps^2), -1907/2880, 
  110/(3*eps), 1/(2*eps^3), 11/(72*eps), -12, -27/(8*eps^2), 0, -25/(36*eps), 
  3/8, -eps^(-3), -71/(72*eps), -32/3, 4/eps^2, -1/3, -3/(4*eps), -4/3, 0, 
  1/6, 9/(2*eps), 2, -29/(9*eps), -4/3, 1/3, -3/(2*eps^3), -7/(8*eps), 
  -103/6, 3/(2*eps^2), 0, 7/(2*eps), -3/2, -15/(4*eps^2), 1/3, 9/(2*eps), 4, 
  -21/(4*eps), -4, 4/3, -5/(8*eps^2), -1/12, -7/(2*eps), 9/4, -13/(4*eps), 
  -4, 2, 11/(12*eps), -3/2, 4/3, 17/24, 0, -3/(4*eps), -205/6, -15/(4*eps^2), 
  1/2, -1/12*1/eps, 1/2, 15/(4*eps^2), 0, 9/(2*eps), 0, -53/(12*eps), 0, 0, 
  -3/(2*eps^2), -1/2, 3/eps, -3/2, -4/eps, 0, 0, -3/(2*eps), 3/2, 0, -1/2, 0, 
  0, 35/(12*eps), -3/4, -29/(12*eps), 0, 0, -3/(2*eps), 3/2, 0, -3/4, 
  1/(2*eps), 1/2, 0, -1/2, 29/24, -1/8*1/eps^2, 1/8, -7/(8*eps^2), -1/8, 
  13/(8*eps^2), 7/24, -2/eps, 2/eps, 8/(3*eps), -5/(2*eps), 0, -3/(2*eps), 
  -2/eps, 2/(3*eps), 2/eps, 3/eps, eps^(-1), -2/(3*eps), -2/(3*eps), 
  4/(3*eps), 0, -8/(3*eps), -4/(3*eps), 3/(4*eps), 23/(4*eps), -11/(4*eps), 
  0, 0, 4, -1, 0, 0, 0, 0, 2, 1, -4, -1, 0, 0, 0, 1, -3/2, -1/2, 0, 0, 0, 0, 
  -9/2, 4, 0, -1, -5/2, 11/6, 0, 0, 7, -4, 1/2, 0, 3/2, -3/2, 0, 0, 3/2, 0, 
  0, 0, 0, 0, 0, 3, 2, 0, 0, 0, -3, 3, -7}, {5/(4*eps^4), 11/(24*eps^2), 0, 
  329/(36*eps), -3/(2*eps^3), -11/(18*eps), 0, 2/eps^2, 0, 37/(36*eps), 0, 
  5/(2*eps^3), 1/(18*eps), 0, -3/eps^2, 0, -17/(4*eps), 0, eps^(-2), 0, 
  2/eps, 0, 5/(18*eps), 0, 0, 3/eps^3, 5/(18*eps), 0, -eps^(-2), 0, -4/eps, 
  0, 3/eps^2, 0, 21/(2*eps), 0, -49/(12*eps), 0, 0, 0, 0, 5/eps, 0, 
  -85/(12*eps), 0, 0, -109/(36*eps), 0, 0, 0, -1/2*1/eps^3, 1/(6*eps), 0, 0, 
  0, 7/(12*eps), 0, -eps^(-2), 0, -13/(2*eps), 0, 59/(12*eps), 0, 0, 3/eps^2, 
  0, -3/eps, 0, 6/eps, 0, 0, 5/(2*eps), 0, 0, 0, -eps^(-2), 0, -41/(12*eps), 
  0, 23/(12*eps), 0, 0, 5/(2*eps), 0, 0, 0, -7/(6*eps), 0, 0, 0, 0, 
  3/(2*eps^2), 0, 0, 0, -eps^(-2), 0, 5/(6*eps), -5/(2*eps), 0, -5/(2*eps), 
  0, 5/(2*eps), -7/eps, -5/(3*eps), 1/(3*eps), -4/eps, -3/eps, -1/3*1/eps, 
  1/(3*eps), -4/(3*eps), 0, 4/(3*eps), 4/(3*eps), 27/(4*eps), -17/(4*eps), 
  5/(4*eps), 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -3/(8*eps^2), 0, -251/(36*eps), 0, 
  -1/3*1/eps, 0, -2/eps^2, 0, -5/(4*eps), 0, -1/2*1/eps^3, 11/(36*eps), 0, 
  3/eps^2, 0, 1/(4*eps), 0, -1/2*1/eps^2, 0, eps^(-1), 0, -19/(18*eps), 0, 0, 
  0, 5/(4*eps), 0, eps^(-2), 0, 5/eps, 0, -3/eps^2, 0, 1/(2*eps), 0, 
  -7/(4*eps), 0, 0, -1/2*1/eps^2, 0, -9/(2*eps), 0, -3/(4*eps), 0, 0, 
  13/(12*eps), 0, 0, 0, -1/2*1/eps^3, -4/(9*eps), 0, -3/eps^2, 0, 1/(4*eps), 
  0, 2/eps^2, 0, 3/(2*eps), 0, -17/(12*eps), 0, 0, 0, 0, 2/eps, 0, -2/eps, 0, 
  0, -1/2*1/eps, 0, 0, 0, -eps^(-2), 0, 7/(4*eps), 0, -5/(12*eps), 0, 0, 
  -1/2*1/eps, 0, 0, 0, 5/(18*eps), 0, 0, 0, 0, 1/(2*eps^2), 0, -1/2*1/eps^2, 
  0, eps^(-2), 0, 1/(2*eps), 7/(2*eps), -1/3*1/eps, -3/(2*eps), 0, 5/(2*eps), 
  -5/eps, 2/(3*eps), 2/(3*eps), 2/eps, 0, 0, -4/(3*eps), 0, 0, -4/(3*eps), 0, 
  -9/(4*eps), 7/(4*eps), -11/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, -121/(9*eps), 0, -1/18*1/eps, 0, 1/(8*eps^2), 0, 
  -17/(18*eps), 0, 0, 1/(6*eps), 0, 0, 0, 5/(2*eps), 0, 0, 0, -3/eps, 0, 
  4/(3*eps), 0, 0, 0, 13/(18*eps), -5, 0, 0, 2/eps, 0, -1/4*1/eps^2, 0, 
  -6/eps, 0, 23/(6*eps), 0, 0, -1/8*1/eps^2, 1/6, -2/eps, 0, 23/(6*eps), 0, 
  0, 17/(18*eps), 0, 0, 0, 0, -1/36*1/eps, 5, 1/(4*eps^2), 0, -5/(6*eps), 0, 
  1/(4*eps^2), 0, 0, 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, -5/(6*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, -2/(9*eps), 
  0, 0, 0, 0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 
  -1/3*1/eps, 2/eps, -eps^(-1), eps^(-1), 0, 2/eps, eps^(-1), -2/(3*eps), 0, 
  0, eps^(-1), 1/(3*eps), 1/(3*eps), 0, 0, 2/(3*eps), 0, -5/(2*eps), 
  1/(2*eps), 1/(2*eps), 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 0}, {1/(4*eps^4), 3/(8*eps^2), 0, 
  -1213/(12*eps), -3/(2*eps^3), -2/eps, 0, 7/(2*eps^2), 0, -43/(12*eps), 0, 
  1/(2*eps^3), 3/eps, 0, -3/eps^2, 0, 35/(4*eps), 0, 1/(2*eps^2), 0, -14/eps, 
  0, 13/(2*eps), 0, 0, eps^(-3), 79/(18*eps), 0, -4/eps^2, 0, 19/(2*eps), 0, 
  2/eps^2, 0, -51/(2*eps), 0, 223/(12*eps), 0, 0, eps^(-2), 0, -19/(2*eps), 
  0, 223/(12*eps), 0, 0, 157/(36*eps), 0, 0, 0, -1/2*1/eps^3, -1/18*1/eps, 0, 
  3/eps^2, 0, -5/(4*eps), 0, -eps^(-2), 0, -5/(2*eps), 0, 11/(12*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -5/(4*eps), 0, 
  11/(12*eps), 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), 0, 13/(6*eps), 11/(2*eps), -16/(3*eps), 11/(2*eps), 0, 
  21/(2*eps), eps^(-1), 1/(3*eps), -5/(3*eps), 0, 5/eps, -eps^(-1), 
  7/(3*eps), 0, 0, 4/(3*eps), 0, -53/(4*eps), -9/(4*eps), 13/(4*eps), 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, -728/(3*eps), 0, -10/(3*eps), 0, eps^(-2), 0, -3/eps, 0, 0, 
  20/(3*eps), 0, 0, 0, 12/eps, 0, 0, 0, -24/eps, 0, 32/(3*eps), 0, 0, 0, 
  94/(9*eps), 0, -2/eps^2, 0, 13/eps, 0, 0, 0, -40/eps, 0, 92/(3*eps), 0, 0, 
  eps^(-2), 0, -13/eps, 0, 92/(3*eps), 0, 0, 59/(9*eps), 0, 0, 0, 0, 
  14/(9*eps), 0, 2/eps^2, 0, 5/eps, 0, 0, 0, -8/eps, 0, 4/(3*eps), 0, 0, 
  -2/eps^2, 0, -2/eps, 0, 0, 0, 0, eps^(-1), 0, 0, 0, eps^(-2), 0, 3/eps, 0, 
  4/(3*eps), 0, 0, eps^(-1), 0, 0, 0, 7/(9*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 16/(3*eps), 16/eps, -32/(3*eps), 8/eps, 0, 24/eps, -8/eps, 8/(3*eps), 
  -8/(3*eps), -8/eps, 8/eps, 0, 0, 0, 0, 0, 0, -28/eps, -4/eps, -4/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 5/(24*eps^2), -13/480, -1567/(36*eps), -1/2*1/eps^3, -11/(12*eps), 
  -26/3, -1/4*1/eps^2, -1/24, -2/(3*eps), -1/12, 0, 95/(72*eps), 4/3, 0, 
  -1/12, 9/(2*eps), -1/3, 1/(2*eps^2), 1/24, -13/(2*eps), 1/2, 37/(18*eps), 
  -1/3, 1/12, 1/(2*eps^3), 23/(12*eps), 14, 0, 1/12, 7/(2*eps), 1/3, 
  -1/2*1/eps^2, 1/12, -25/(2*eps), 1, 9/eps, -1, 1/3, 1/(4*eps^2), -1/8, 
  -7/(2*eps), -1/2, 9/eps, -1, 1/2, 7/(3*eps), 1/3, 1/3, -1/4, -1/2*1/eps^3, 
  -1/18*1/eps, -77/6, -1/2*1/eps^2, 0, 3/(2*eps), 0, 3/(2*eps^2), 0, 
  -1/2*1/eps, 0, -17/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 0, 3/(2*eps), 0, -17/(6*eps), 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 
  0, 0, 1/6, 1/(4*eps^2), -1/8, -3/(4*eps^2), 1/24, -1/4*1/eps^2, 1/8, 0, 
  7/(2*eps), -7/(6*eps), 3/eps, 0, 6/eps, 2/eps, 5/(6*eps), 1/(2*eps), 0, 
  3/eps, -3/(2*eps), 3/(2*eps), 4/(3*eps), 0, -4/(3*eps), -4/(3*eps), -6/eps, 
  2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, -1/2, 0, 
  1/2, 0, 0, 0, 0, -1/2, 0, 0, 0, -1/2, 1/6, 0, 0, 0, 0, -1/2, 0, 1/2, -1/2, 
  0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, -1, -3}, 
 {0, 5/(24*eps^2), 0, -3527/(36*eps), -1/2*1/eps^3, -13/(12*eps), 0, 
  -1/4*1/eps^2, 0, -2/eps, 0, 0, 175/(72*eps), 0, 0, 0, 13/(2*eps), 0, 
  1/(2*eps^2), 0, -21/(2*eps), 0, 77/(18*eps), 0, 0, 1/(2*eps^3), 
  53/(12*eps), 0, 0, 0, 15/(2*eps), 0, -1/2*1/eps^2, 0, -37/(2*eps), 0, 
  13/eps, 0, 0, 1/(4*eps^2), 0, -15/(2*eps), 0, 13/eps, 0, 0, 11/(3*eps), 0, 
  0, 0, -1/2*1/eps^3, 7/(18*eps), 0, -1/2*1/eps^2, 0, 3/(2*eps), 0, 
  3/(2*eps^2), 0, -5/(2*eps), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps^2), 0, 3/(2*eps), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  4/(9*eps), 0, 0, 0, 0, 1/(4*eps^2), 0, -3/(4*eps^2), 0, -1/4*1/eps^2, 0, 
  2/eps, 15/(2*eps), -9/(2*eps), 3/eps, 0, 10/eps, -2/eps, 1/(6*eps), 
  -1/6*1/eps, 0, 3/eps, 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, -12/eps, 0, 
  -3/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -3/(8*eps^2), 0, 665/(6*eps), 
  1/(2*eps^3), 125/(72*eps), 0, 1/(2*eps^2), 0, 77/(36*eps), 0, 1/(2*eps^3), 
  -203/(72*eps), 0, -eps^(-2), 0, -31/(4*eps), 0, -1/2*1/eps^2, 0, 
  25/(2*eps), 0, -41/(9*eps), 0, 0, -eps^(-3), -379/(72*eps), 0, 0, 0, 
  -9/eps, 0, 2/eps^2, 0, 45/(2*eps), 0, -199/(12*eps), 0, 0, -eps^(-2), 0, 
  9/eps, 0, -199/(12*eps), 0, 0, -193/(36*eps), 0, 0, 0, 1/(2*eps^3), 
  1/(18*eps), 0, eps^(-2), 0, -31/(12*eps), 0, -3/eps^2, 0, 5/(2*eps), 0, 
  35/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  -31/(12*eps), 0, 35/(12*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 0, 0, 
  0, eps^(-2), 0, 0, 0, -5/(3*eps), -9/eps, 14/(3*eps), -9/(2*eps), 0, 
  -27/(2*eps), 0, -2/(3*eps), -2/(3*eps), 0, -5/eps, 4/(3*eps), -4/(3*eps), 
  -4/(3*eps), 0, 4/(3*eps), 4/(3*eps), 63/(4*eps), -13/(4*eps), 9/(4*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, 0, -193/(6*eps), 0, -4/(9*eps), 0, -1/8*1/eps^2, 
  0, -8/(9*eps), 0, 0, 10/(9*eps), 0, 0, 0, 4/eps, 0, 0, 0, -5/eps, 0, 
  17/(9*eps), 0, 0, 0, 19/(12*eps), 0, 0, 0, 3/eps, 0, -1/4*1/eps^2, 0, 
  -10/eps, 0, 6/eps, 0, 0, -1/8*1/eps^2, 0, -3/eps, 0, 6/eps, 0, 0, 
  4/(3*eps), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 1/(3*eps), 0, 1/(4*eps^2), 0, 
  0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 
  0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, eps^(-1), 3/eps, -2/eps, 2/eps, 0, 4/eps, 
  eps^(-1), 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 
  0, 0, -5/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, -1/8*1/eps^2, 0, -113/(6*eps), 
  -1/2*1/eps^3, -11/(18*eps), 0, 1/(4*eps^2), 0, -8/(9*eps), 0, 0, 
  25/(36*eps), 0, 0, 0, 2/eps, 0, 0, 0, -3/eps, 0, 11/(9*eps), 0, 0, 0, 
  5/(4*eps), 0, -eps^(-2), 0, 3/eps, 0, -1/2*1/eps^2, 0, -5/eps, 0, 
  7/(2*eps), 0, 0, -1/4*1/eps^2, 0, -7/(2*eps), 0, 7/(2*eps), 0, 0, 
  7/(6*eps), 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 5/(6*eps), 0, 1/(2*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(3*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 3/eps, -eps^(-1), 0, 0, 3/eps, 
  -4/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 
  0, -7/(2*eps), -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, -71/(2*eps), 0, -1/2*1/eps, 0, 1/(8*eps^2), 0, 
  -5/(6*eps), 0, -1/2*1/eps^3, eps^(-1), 0, eps^(-2), 0, 5/(2*eps), 0, 
  -3/(4*eps^2), 0, -4/eps, 0, 5/(3*eps), 0, 0, 0, 11/(6*eps), 0, 0, 0, 3/eps, 
  0, -5/(4*eps^2), 0, -8/eps, 0, 11/(2*eps), 0, 0, -1/8*1/eps^2, 0, -3/eps, 
  0, 6/eps, 0, 0, 3/(2*eps), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 1/(2*eps), 0, 
  -1/4*1/eps^2, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 
  0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, eps^(-1), 3/eps, -2/eps, 2/eps, 0, 
  4/eps, -eps^(-1), 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, -11/(2*eps), 
  1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, 71/(2*eps), 0, 
  1/(2*eps), 0, -1/4*1/eps^2, 0, 5/(6*eps), 0, 1/(2*eps^3), -eps^(-1), 0, 
  -eps^(-2), 0, -5/(2*eps), 0, eps^(-2), 0, 4/eps, 0, -5/(3*eps), 0, 0, 0, 
  -11/(6*eps), 0, 0, 0, -3/eps, 0, 3/(2*eps^2), 0, 8/eps, 0, -11/(2*eps), 0, 
  0, 1/(4*eps^2), 0, 3/eps, 0, -6/eps, 0, 0, -3/(2*eps), 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, 0, -1/2*1/eps, 0, 1/(2*eps^2), 0, 0, 0, 1/(2*eps), 0, 0, 0, 
  0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 
  -eps^(-1), -3/eps, 2/eps, -2/eps, 0, -4/eps, 2/eps, 0, 0, 0, -eps^(-1), 0, 
  0, 0, 0, 0, 0, 11/(2*eps), -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, -91/(3*eps), 0, -5/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, -1/2*1/eps, -1/6, 0, 5/(6*eps), 28/3, 0, 1/6, 3/(2*eps), 2/3, 0, 
  -1/12, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 16/3, 0, 1/6, 
  2/eps, 2/3, -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, -2/3, 
  -1/8*1/eps^2, -1/12, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, -2/3, 
  -1/6, 0, 7/(36*eps), 5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 2/(9*eps), 0, 
  0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 2/(3*eps), 
  2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1/3, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
  0}, {1/(4*eps^4), 1/(24*eps^2), -19/480, -8/(3*eps), -1/2*1/eps^3, 
  -1/12*1/eps, 16/3, 1/(2*eps^2), 1/12, -1/3*1/eps, 1/6, 1/(2*eps^3), 
  1/(12*eps), -16/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 1/(2*eps^3), 1/(12*eps), -16/3, 
  -eps^(-2), -1/6, eps^(-1), -2/3, eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 
  2/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 
  2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), 
  -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 
  1/(3*eps), -2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, 
  eps^(-1), -2, 2/3, 0, 0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, 0, 1/(6*eps), 
  -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, 0, 
  0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 
  -1/6*1/eps, 28/3, 1/(2*eps^2), 1/12, -1/3*1/eps, 1/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, eps^(-1), -2/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), 1, 0, 0, 0, 0, -2/3, 0, 0, 0, -1/6*1/eps, 28/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 
  0, 0, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, -1/12*1/eps, 16/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 
  -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, -1/12*1/eps, 16/3, 
  -1/8*1/eps^2, 1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, 
  eps^(-1), -2/3, 0, 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), 
  -31/3, 0, -1/6, eps^(-1), -2/3, -1/4*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 
  2/3, -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 
  2/3, 1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, eps^(-1), 
  -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 
  0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 
  0, -5/(9*eps), 0, 0, 17/(18*eps), 0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 
  14/(9*eps), 0, 0, 0, 5/(4*eps), 0, 0, 0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 
  0, 0, 0, 0, -2/eps, 0, 5/eps, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(3*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 2/eps, 0, 3/eps, 2/eps, 1/(3*eps), 
  -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, -4/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 
  0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), 
  -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, -1/2*1/eps, 
  1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, eps^(-3), 1/(6*eps), -14/3, 
  -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 
  -eps^(-1), 1/2, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 
  eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, 
  -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, 
  -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, -1/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/8*1/eps^2, -349/2880, -713/(36*eps), -1/2*1/eps^3, 
  -1/8*1/eps, 25/6, eps^(-2), 1/96, -1/6*1/eps, 1/48, 1/(2*eps^3), 
  37/(72*eps), -6, -eps^(-2), 1/16, -eps^(-1), 1/4, -1/2*1/eps^2, -1/32, 
  -1/2*1/eps, -3/8, 17/(18*eps), 1/4, -1/16, 0, 3/(8*eps), -12, -eps^(-2), 
  -1/48, 1/(2*eps), -1/12, -3/(2*eps^2), -1/16, 0, -3/4, 3/eps, 3/4, -1/4, 
  -3/(4*eps^2), 37/96, -3/(2*eps), 1/8, 3/eps, 3/4, -3/8, 4/(3*eps), -1/12, 
  -1/4, -1/16, 0, 8/(9*eps), 63/8, 3/(2*eps^2), 0, -1/2*1/eps, 0, 
  1/(2*eps^2), 0, -eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps^2), -7/48, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  -5/(9*eps), 0, 0, 0, 0, 3/(4*eps^2), 23/96, 1/(4*eps^2), -7/96, 
  -3/(4*eps^2), -7/96, -1/2*1/eps, 1/(2*eps), -eps^(-1), -eps^(-1), 
  -eps^(-1), -eps^(-1), -6/eps, 5/(3*eps), -5/(3*eps), 0, 2/eps, eps^(-1), 
  1/(3*eps), 4/(3*eps), 0, 0, -4/(3*eps), -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 
  1/4, -1/4, -1, 1/4, -1/4, 2, 3/4, 0, 0, 0, 0, 0, 0, 0, 0, 7/8, 5/2, -41/24, 
  -3/4, 0, -3/2, 3/2, 19/8, -5/2, 0, 0, -7/8, 7/24, 0, 0, 0, 0, 1/8, 0, -3/8, 
  3/8, 1/4, 1/4, -3/8, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -23/4, 7/4, 7/4}, 
 {-3/(4*eps^4), -7/(16*eps^2), -2059/2880, -745/(4*eps), 1/(2*eps^3), 
  -95/(36*eps), 34, 25/(8*eps^2), 3/8, -187/(36*eps), 9/8, -eps^(-3), 
  50/(9*eps), -112/3, 0, -5/12, 59/(4*eps), -5/3, -5/(2*eps^2), 5/24, 
  -24/eps, 5/2, 197/(18*eps), -5/3, 5/12, -1/2*1/eps^3, 25/(3*eps), -437/6, 
  -eps^(-2), -1/4, 33/(2*eps), -4, -21/(4*eps^2), 5/12, -87/(2*eps), 5, 
  129/(4*eps), -5, 5/3, -17/(8*eps^2), 29/24, -31/(2*eps), 9/2, 129/(4*eps), 
  -5, 5/2, 95/(12*eps), -1, 5/3, -1/12, -eps^(-3), 5/(12*eps), 77/3, 
  15/(4*eps^2), 0, 5/(12*eps), 0, 1/(4*eps^2), 0, -9/(2*eps), 0, 7/(12*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -19/(12*eps), 0, 7/(12*eps), 
  0, 0, 0, 0, 0, 0, -5/(3*eps), 0, 0, 0, -1/3, 13/(8*eps^2), 2/3, 
  -1/8*1/eps^2, -1/6, -7/(8*eps^2), -1/6, 9/(2*eps), 29/(2*eps), -12/eps, 
  19/(2*eps), 3/eps, 41/(2*eps), -5/eps, 5/(3*eps), -3/eps, 0, 5/eps, 
  1/(3*eps), 7/(3*eps), 4/(3*eps), 0, 4/(3*eps), -4/(3*eps), -117/(4*eps), 
  -9/(4*eps), 13/(4*eps), 0, -2, -4, 1, -1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  5/2, 15/2, -5, 3, 4, -1, 4, 10, -4, 0, -1, 1, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -16, 4, 4}, 
 {5/(4*eps^4), 11/(24*eps^2), -233/720, 5729/(36*eps), -1/2*1/eps^3, 
  137/(72*eps), -8, -2/eps^2, 0, 38/(9*eps), 0, 3/(2*eps^3), -37/(8*eps), 
  -32/3, eps^(-2), -1/3, -29/(2*eps), -4/3, eps^(-2), 1/6, 43/(2*eps), 2, 
  -55/(6*eps), -4/3, 1/3, 0, -175/(24*eps), 1/3, 0, 0, -29/(2*eps), 0, 
  2/eps^2, 1/3, 39/eps, 4, -53/(2*eps), -4, 4/3, eps^(-2), -1/3, 25/(2*eps), 
  0, -53/(2*eps), -4, 2, -37/(6*eps), 0, 4/3, 1/3, 5/(2*eps^3), 13/(36*eps), 
  -77/3, -eps^(-2), 0, -4/(3*eps), 0, 0, 0, 4/eps, 0, -eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 5/(3*eps), 0, -eps^(-1), 0, 0, 0, 
  0, 0, 0, 11/(9*eps), 0, 0, 0, 1/3, -eps^(-2), -1/6, 3/(2*eps^2), 1/6, 0, 
  1/6, -11/(2*eps), -25/(2*eps), 11/eps, -8/eps, -4/eps, -20/eps, eps^(-1), 
  0, 4/(3*eps), 0, 0, -2/(3*eps), -2/(3*eps), 0, 0, -4/(3*eps), 0, 24/eps, 
  4/eps, -2/eps, 1, 2, 4, -1, 1, -4, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -3, 2, 
  0, 0, 4, -4, -4, 4, 0, 1, -1, -2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4, -4, -4}, {-1/4*1/eps^4, -3/(8*eps^2), 
  233/720, -2417/(36*eps), -1/2*1/eps^3, -89/(72*eps), 8, 2/eps^2, 0, 
  -17/(9*eps), 0, 0, 55/(24*eps), 32/3, 0, 1/3, 7/(2*eps), 4/3, -3/(2*eps^2), 
  -1/6, -15/(2*eps), -2, 23/(6*eps), 4/3, -1/3, 0, 67/(24*eps), -1/3, 
  -2/eps^2, 0, 13/(2*eps), 0, -3/eps^2, -1/3, -13/eps, -4, 23/(2*eps), 4, 
  -4/3, -eps^(-2), 1/3, -13/(2*eps), 0, 23/(2*eps), 4, -2, 19/(6*eps), 0, 
  -4/3, -1/3, -1/2*1/eps^3, 17/(36*eps), 77/3, 2/eps^2, 0, 1/(3*eps), 0, 0, 
  0, -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  -2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -11/(9*eps), 0, 0, 0, -1/3, eps^(-2), 
  1/6, 1/(2*eps^2), -1/6, -1/2*1/eps^2, -1/6, 3/(2*eps), 9/(2*eps), 
  -13/(3*eps), 3/eps, 2/eps, 6/eps, -5/eps, 2/eps, -2/eps, 0, 2/eps, 
  2/(3*eps), 2/(3*eps), 4/(3*eps), 0, 0, -4/(3*eps), -11/eps, -eps^(-1), 
  eps^(-1), 0, -1, -4, 1, -1, 4, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 3, -2, 0, 1, 
  -4, 4, 4, -4, 0, -1, 1, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -4, 4, 4}, {0, 1/(16*eps^2), 409/2880, -695/(18*eps), 
  0, -5/(6*eps), -29/3, 1/(8*eps^2), -5/48, -2/(3*eps), -5/24, 0, 
  23/(18*eps), 10, 0, 1/8, 3/eps, 1/2, 0, -1/16, -5/eps, -3/4, 17/(9*eps), 
  1/2, -1/8, 0, 77/(36*eps), 33/4, 0, 5/24, 3/eps, 5/6, 1/(4*eps^2), -1/8, 
  -9/eps, -3/2, 16/(3*eps), 3/2, -1/2, 1/(8*eps^2), -13/48, -3/eps, -5/4, 
  16/(3*eps), 3/2, -3/4, 10/(9*eps), 5/6, -1/2, -1/8, 0, -5/(18*eps), 8/3, 
  1/(4*eps^2), 0, eps^(-1), 0, -1/4*1/eps^2, 0, -eps^(-1), 0, 1/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/24, eps^(-1), 0, 1/(3*eps), 0, 0, 
  0, 0, 0, 0, 4/(9*eps), 0, 0, 0, -1/12, -1/8*1/eps^2, -1/16, 1/(8*eps^2), 
  -1/16, -1/8*1/eps^2, 1/16, 5/(3*eps), 3/eps, -2/eps, 2/eps, 0, 5/eps, 
  -eps^(-1), -1/3*1/eps, 1/(3*eps), 0, eps^(-1), -eps^(-1), 1/(3*eps), 
  -2/(3*eps), 0, 0, 2/(3*eps), -5/eps, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -5/4, 5/12, 0, 0, 0, 0, -5/4, 1, 0, -1/4, 0, 1/4, 0, 
  0, 0, 0, -5/4, 0, 1/4, -1/4, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/2, 3/2, -3/2}, {1/(4*eps^4), 3/(8*eps^2), 0, 587/(12*eps), -1/2*1/eps^3, 
  37/(72*eps), 0, -1/2*1/eps^2, 0, 29/(18*eps), 0, -1/2*1/eps^3, 
  -121/(72*eps), 0, eps^(-2), 0, -7/(2*eps), 0, 1/(2*eps^2), 0, 11/(2*eps), 
  0, -53/(18*eps), 0, 0, 0, -185/(72*eps), 0, 0, 0, -9/(2*eps), 0, 2/eps^2, 
  0, 9/eps, 0, -55/(6*eps), 0, 0, eps^(-2), 0, 9/(2*eps), 0, -55/(6*eps), 0, 
  0, -55/(18*eps), 0, 0, 0, 1/(2*eps^3), -17/(36*eps), 0, -eps^(-2), 0, 
  1/(3*eps), 0, -eps^(-2), 0, 2/eps, 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps^2), 0, 1/(3*eps), 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 
  11/(9*eps), 0, 0, 0, 0, -eps^(-2), 0, 0, 0, 0, 0, -5/(6*eps), -9/(2*eps), 
  11/(3*eps), 0, 0, -4/eps, 9/eps, -4/(3*eps), 4/(3*eps), 0, 0, -4/(3*eps), 
  0, -4/(3*eps), 0, 0, 4/(3*eps), 10/eps, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 124/(3*eps), 0, 2/(3*eps), 0, eps^(-2), 0, 11/(3*eps), 0, 0, 
  -4/(3*eps), 0, 0, 0, -8/eps, 0, 0, 0, 8/eps, 0, -8/(3*eps), 0, 0, 0, 
  -8/(3*eps), 0, 0, 0, -10/eps, 0, 0, 0, 16/eps, 0, -8/eps, 0, 0, 0, 0, 
  8/eps, 0, -8/eps, 0, 0, -8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -8/eps, 8/(3*eps), 0, -8/eps, 
  -8/eps, 8/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8/eps, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 5/(24*eps^2), -599/2880, -232/(9*eps), -1/2*1/eps^3, -7/(18*eps), -2, 
  5/(4*eps^2), 0, -61/(36*eps), 0, 0, 13/(24*eps), -20/3, -eps^(-2), -1/12, 
  17/(4*eps), -1/3, 0, 1/24, -11/(2*eps), 1/2, 8/(3*eps), -1/3, 1/12, 0, 
  11/(9*eps), -113/12, -eps^(-2), 0, 3/eps, 0, 1/(2*eps^2), 1/12, -11/eps, 1, 
  91/(12*eps), -1, 1/3, 1/(4*eps^2), 1/6, -3/eps, 0, 91/(12*eps), -1, 1/2, 
  61/(36*eps), 0, 1/3, 1/12, 0, -5/(18*eps), -35/12, 3/(2*eps^2), 0, 
  -25/(12*eps), 0, -1/2*1/eps^2, 0, 0, 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, -25/(12*eps), 0, 5/(12*eps), 0, 0, 0, 0, 
  0, 0, -5/(9*eps), 0, 0, 0, 1/12, -1/4*1/eps^2, 1/8, 1/(4*eps^2), -1/24, 
  -3/(4*eps^2), 1/24, 1/(6*eps), 2/eps, -13/(6*eps), 5/(2*eps), 0, 9/(2*eps), 
  3/eps, -7/(6*eps), -1/6*1/eps, 0, 2/eps, -1/6*1/eps, 3/(2*eps), 0, 0, 
  4/(3*eps), 0, -21/(4*eps), 3/(4*eps), 9/(4*eps), 0, 0, 1, 1/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/4, 3/4, -1/2, 0, 0, 0, 0, 1, -1, 0, -1/4, 1/4, 1/6, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 1, 
  -1}, {0, 5/(24*eps^2), 33/320, -536/(9*eps), -1/2*1/eps^3, -10/(9*eps), 
  -38/3, 5/(4*eps^2), -1/6, -29/(36*eps), -1/3, 0, 15/(8*eps), 12, -eps^(-2), 
  1/4, 9/(4*eps), 1, 0, -1/8, -11/(2*eps), -3/2, 8/(3*eps), 1, -1/4, 0, 
  43/(18*eps), 45/4, -eps^(-2), 1/3, 3/eps, 4/3, 1/(2*eps^2), -1/4, -9/eps, 
  -3, 91/(12*eps), 3, -1, 1/(4*eps^2), -1/3, -3/eps, -2, 91/(12*eps), 3, 
  -3/2, 61/(36*eps), 4/3, -1, -1/4, 0, 1/(6*eps), -35/12, 3/(2*eps^2), 0, 
  7/(12*eps), 0, -1/2*1/eps^2, 0, -2/eps, 0, 5/(12*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 7/(12*eps), 0, 5/(12*eps), 0, 0, 0, 0, 
  0, 0, 1/(3*eps), 0, 0, 0, 1/12, -1/4*1/eps^2, -1/24, 1/(4*eps^2), -1/24, 
  -3/(4*eps^2), 1/24, 13/(6*eps), 2/eps, -17/(6*eps), 5/(2*eps), 0, 
  9/(2*eps), -eps^(-1), 5/(6*eps), -5/(6*eps), 0, 2/eps, -5/(6*eps), 
  5/(6*eps), 0, 0, 0, 0, -29/(4*eps), -5/(4*eps), 1/(4*eps), 0, 0, -1, 1/2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/4, -5/4, 1/6, 0, 0, 0, 0, -1, 1, 0, 
  -1/4, 1/4, 1/6, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 1, -1}, {-1/4*1/eps^4, -3/(8*eps^2), 0, 1213/(12*eps), 
  3/(2*eps^3), 2/eps, 0, -7/(2*eps^2), 0, 43/(12*eps), 0, -1/2*1/eps^3, 
  -3/eps, 0, 3/eps^2, 0, -35/(4*eps), 0, -1/2*1/eps^2, 0, 14/eps, 0, 
  -13/(2*eps), 0, 0, -eps^(-3), -79/(18*eps), 0, 4/eps^2, 0, -19/(2*eps), 0, 
  -2/eps^2, 0, 51/(2*eps), 0, -223/(12*eps), 0, 0, -eps^(-2), 0, 19/(2*eps), 
  0, -223/(12*eps), 0, 0, -157/(36*eps), 0, 0, 0, 1/(2*eps^3), 1/(18*eps), 0, 
  -3/eps^2, 0, 5/(4*eps), 0, eps^(-2), 0, 5/(2*eps), 0, -11/(12*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 5/(4*eps), 0, 
  -11/(12*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 0, -13/(6*eps), -11/(2*eps), 16/(3*eps), -11/(2*eps), 0, 
  -21/(2*eps), -eps^(-1), -1/3*1/eps, 5/(3*eps), 0, -5/eps, eps^(-1), 
  -7/(3*eps), 0, 0, -4/(3*eps), 0, 53/(4*eps), 9/(4*eps), -13/(4*eps), 0, 0, 
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 
  0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, eps^(-1), -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, -1/2*1/eps^3, 0, 0, eps^(-2), 0, 0, 0, -eps^(-2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*eps^2), 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 
  -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 172/(3*eps), -1/2*1/eps^3, 
  17/(36*eps), 0, 3/(8*eps^2), 0, 10/(9*eps), 0, 0, -53/(36*eps), 0, 0, 0, 
  -4/eps, 0, 0, 0, 6/eps, 0, -22/(9*eps), 0, 0, 1/(2*eps^3), -9/(4*eps), 0, 
  -eps^(-2), 0, -7/(2*eps), 0, 1/(4*eps^2), 0, 11/eps, 0, -15/(2*eps), 0, 0, 
  5/(8*eps^2), 0, 3/eps, 0, -15/(2*eps), 0, 0, -3/(2*eps), 0, 0, 0, 
  -1/2*1/eps^3, -1/2*1/eps, 0, -1/4*1/eps^2, 0, -2/(3*eps), 0, -1/4*1/eps^2, 
  0, eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, -7/(6*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 
  0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, -eps^(-1), 
  -4/eps, 7/(3*eps), -2/eps, 0, -5/eps, eps^(-1), -2/(3*eps), 2/(3*eps), 0, 
  -2/eps, -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, 13/(2*eps), 1/(2*eps), 
  3/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, -263/(3*eps), 1/(2*eps^3), 
  -8/(9*eps), 0, -1/4*1/eps^2, 0, -29/(18*eps), 0, 0, 83/(36*eps), 0, 0, 0, 
  11/(2*eps), 0, 0, 0, -9/eps, 0, 34/(9*eps), 0, 0, -1/2*1/eps^3, 32/(9*eps), 
  0, eps^(-2), 0, 11/(2*eps), 0, -1/2*1/eps^2, 0, -16/eps, 0, 34/(3*eps), 0, 
  0, -3/(4*eps^2), 0, -5/eps, 0, 34/(3*eps), 0, 0, 22/(9*eps), 0, 0, 0, 
  1/(2*eps^3), 25/(36*eps), 0, 1/(2*eps^2), 0, 7/(6*eps), 0, 1/(2*eps^2), 0, 
  -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 
  5/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 8/(9*eps), 0, 0, 0, 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 5/(3*eps), 6/eps, -11/(3*eps), 3/eps, 0, 
  8/eps, -2/eps, eps^(-1), -eps^(-1), 0, 3/eps, 1/(3*eps), -1/3*1/eps, 0, 0, 
  0, 0, -10/eps, -eps^(-1), -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 
  1/(12*eps), -16/3, 1/(8*eps^2), -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 
  28/3, 0, 1/6, -eps^(-1), 2/3, 0, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, 
  -1/6, 0, -1/3*1/eps, 31/3, 0, 1/6, -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 
  2/eps, -2, -eps^(-1), 2, -2/3, 1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 
  2, -1, -1/3*1/eps, 2/3, -2/3, -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, -1/12, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, 0, -eps^(-1), 1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, 
 {1/(4*eps^4), 1/(24*eps^2), -19/480, -8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 1/(12*eps), -16/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 
  1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 1/(6*eps), -28/3, -1/2*1/eps^2, 
  -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), -1, 0, 
  0, 0, 0, 2/3, 0, 0, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(3*eps), 0, 0, 0, 1/6, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2}, 
 {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 
  28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, 0, -1/6*1/eps, 28/3, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, -eps^(-1), 2, -2/3, -1/2*1/eps^2, -1/12, 0, 0, -eps^(-1), 2, -1, 
  -1/3*1/eps, 0, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 1/(2*eps^3), 1/(12*eps), 
  -16/3, -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, -1/2*1/eps^3, -1/12*1/eps, 
  16/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, -1/2*1/eps^3, -1/12*1/eps, 16/3, eps^(-2), 1/6, 
  -eps^(-1), 2/3, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 27/eps, 0, 13/(36*eps), 0, 0, 0, 
  5/(9*eps), 0, 0, -17/(18*eps), 0, 0, 0, -3/eps, 0, 0, 0, 4/eps, 0, 
  -14/(9*eps), 0, 0, 0, -5/(4*eps), 0, 0, 0, -2/eps, 0, 0, 0, 8/eps, 0, 
  -5/eps, 0, 0, 0, 0, 2/eps, 0, -5/eps, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, -1/3*1/eps, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/3*1/eps, 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), -2/eps, 5/(3*eps), -2/eps, 0, -3/eps, -2/eps, 
  -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 0, 0, 0, 
  4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 1/(16*eps^2), 7/45, -91/(3*eps), 0, -5/(12*eps), -16/3, 
  1/(8*eps^2), -1/12, -1/2*1/eps, -1/6, 0, 5/(6*eps), 28/3, 0, 1/6, 
  3/(2*eps), 2/3, 0, -1/12, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 
  16/3, 0, 1/6, 2/eps, 2/3, -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, 
  -2/3, -1/8*1/eps^2, -1/12, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, 
  -2/3, -1/6, 0, 7/(36*eps), 5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 2/(9*eps), 0, 
  0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 2/(3*eps), 
  2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1/3, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
  0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -eps^(-3), -1/6*1/eps, 
  14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -2/eps^2, -1/3, eps^(-1), -1/3, 0, 0, 
  0, 0, 0, 0, 0, 2/eps^2, 1/3, -2/eps, 1, 0, 0, 0, 4/(3*eps), -4/3, 0, 2/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, -6389/5760, -4001/(36*eps), 1/(2*eps^3), -23/(24*eps), 
  -1321/36, 1/(4*eps^2), 1/12, -8/(3*eps), -25/16, -1/2*1/eps^3, 
  235/(72*eps), -859/72, 0, -23/36, 10/eps, 203/72, -3/(4*eps^2), 107/576, 
  -27/(2*eps), -467/96, 49/(9*eps), 487/144, -119/144, 0, 115/(24*eps), 
  -3179/288, 0, -85/144, 17/(2*eps), 841/144, -5/(2*eps^2), 229/288, -26/eps, 
  -121/16, 18/eps, 857/96, -301/96, -3/(4*eps^2), 55/64, -17/(2*eps), 
  -721/96, 19/eps, 293/48, -61/16, 5/eps, 1031/288, -107/96, -191/288, 0, 
  8/(9*eps), -12079/288, 1/(2*eps^2), -61/144, 1/(2*eps), -59/144, 
  3/(2*eps^2), 5/32, -eps^(-1), 43/48, -7/(6*eps), -77/96, 71/288, 0, 
  167/288, 0, 5/4, 0, -35/24, 23/48, 0, -97/96, 23/96, 5/12, 1/(2*eps^2), 
  -1/576, 1/(2*eps), 61/96, -7/(6*eps), -9/16, 1/4, 0, -97/96, 23/96, 5/8, 
  -5/(9*eps), -49/288, 71/288, 5/12, -43/288, 3/(4*eps^2), 47/288, 
  -3/(4*eps^2), -1/72, 1/(4*eps^2), 29/72, 5/(2*eps), 17/(2*eps), 
  -20/(3*eps), 5/eps, 0, 10/eps, 0, 5/(3*eps), -5/(3*eps), 0, 2/eps, 
  eps^(-1), 1/(3*eps), 4/(3*eps), -eps^(-1), 0, -4/(3*eps), -35/(2*eps), 
  -1/2*1/eps, -1/2*1/eps, 0, 0, 1/8, -1/16, -1/4, -1/8, 1/4, 0, 0, -1/4, 
  -9/8, -1/4, 1/4, 3/4, -1/4, 67/96, -17/32, -25/48, -1/48, -1/48, -9/2, 1/2, 
  -73/48, 39/8, -1/4, 19/96, -101/32, 41/48, -1/48, -1/48, -9/2, 1/2, 
  -169/48, -1/4, 17/12, -17/12, -1/48, -1/48, 35/48, -1/4, 11/48, -1/48, -4, 
  0, -1/4, -1/48, -1/48, -1/4, -37/48, -37/48, -47/12, 1/3, -29/3}, 
 {-3/(4*eps^4), -7/(16*eps^2), -10081/2880, -88/eps, -1/2*1/eps^3, 
  -11/(8*eps), -1513/9, 5/(8*eps^2), -3/8, -35/(12*eps), -23/3, 0, 
  49/(24*eps), 137/18, 0, -59/36, 23/(4*eps), 269/18, 0, 77/144, -23/(2*eps), 
  -527/24, 31/(6*eps), 511/36, -241/72, -1/2*1/eps^3, 101/(24*eps), 613/72, 
  -eps^(-2), -17/18, 11/eps, 1045/36, -21/(4*eps^2), 163/72, -33/(2*eps), 
  -165/4, 61/(4*eps), 977/24, -317/24, -17/(8*eps^2), 59/48, -11/eps, 
  -925/24, 57/(4*eps), 425/12, -71/4, 59/(12*eps), 1439/72, -65/8, -269/72, 
  -eps^(-3), 5/(12*eps), -12499/72, 1/(4*eps^2), -61/36, 9/(4*eps), -59/36, 
  15/(4*eps^2), 5/8, -9/(2*eps), 43/12, -5/(4*eps), -77/24, 71/72, 0, 167/72, 
  0, 5, 0, -35/6, 23/12, 0, -97/24, 23/24, 5/3, 0, 83/144, 9/(4*eps), 61/24, 
  -13/(4*eps), -9/4, 1, 0, -97/24, 23/24, 5/2, -5/(3*eps), -49/72, 71/72, 
  5/3, -67/72, 13/(8*eps^2), -19/72, -7/(8*eps^2), -1/18, -1/8*1/eps^2, 
  67/36, 0, 10/eps, -14/(3*eps), 1/(2*eps), 0, 23/(2*eps), -14/eps, 2/eps, 
  -2/(3*eps), 0, 5/eps, 0, 4/(3*eps), 8/(3*eps), 3/eps, -4/(3*eps), 
  -8/(3*eps), -63/(4*eps), 13/(4*eps), -9/(4*eps), 0, 0, 1/2, -1/4, -1, -9/2, 
  -1, 0, 0, -1, -9/2, -1, 0, 2, -1, 43/24, -97/8, 9/4, -1/12, -1/12, -18, 2, 
  -157/12, 51/2, -1, 7/24, -65/8, 29/12, -1/12, -1/12, -18, 2, -121/12, -1, 
  20/3, -20/3, -1/12, -1/12, -1/12, -1, -1/12, -1/12, -11, -2, -1, -1/12, 
  -1/12, -1, 35/12, 23/12, 19/3, 4/3, -134/3}, 
 {5/(4*eps^4), 11/(24*eps^2), 0, -2047/(36*eps), 3/(2*eps^3), -3/(8*eps), 0, 
  0, 0, -3/(2*eps), 0, -1/2*1/eps^3, 167/(72*eps), 0, eps^(-2), 0, 
  21/(2*eps), 0, -eps^(-2), 0, -19/(2*eps), 0, 23/(9*eps), 0, 0, 0, 
  65/(24*eps), 0, 0, 0, 7/(2*eps), 0, 2/eps^2, 0, -25/eps, 0, 23/(2*eps), 0, 
  0, eps^(-2), 0, -7/(2*eps), 0, 27/(2*eps), 0, 0, 11/(6*eps), 0, 0, 0, 
  5/(2*eps^3), 13/(36*eps), 0, 0, 0, -eps^(-1), 0, -eps^(-2), 0, 4/eps, 0, 
  -4/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, -eps^(-1), 
  0, 5/(3*eps), 0, 0, 0, 0, 0, 0, 11/(9*eps), 0, 0, 0, 0, -eps^(-2), 0, 0, 0, 
  3/(2*eps^2), 0, 5/(2*eps), 7/(2*eps), -11/(3*eps), 8/eps, 0, 4/eps, 17/eps, 
  -2/(3*eps), -2/(3*eps), 0, 0, 0, 0, -4/(3*eps), -4/eps, 4/(3*eps), 
  4/(3*eps), -8/eps, -2/eps, 4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -3/(8*eps^2), 0, 
  -2375/(36*eps), 0, -37/(72*eps), 0, 1/(2*eps^2), 0, -47/(18*eps), 0, 
  -1/2*1/eps^3, 101/(72*eps), 0, eps^(-2), 0, 5/eps, 0, -eps^(-2), 0, -8/eps, 
  0, 32/(9*eps), 0, 0, 0, 77/(24*eps), 0, -eps^(-2), 0, 17/(2*eps), 0, 
  -4/eps^2, 0, -13/eps, 0, 21/(2*eps), 0, 0, -eps^(-2), 0, -17/(2*eps), 0, 
  21/(2*eps), 0, 0, 23/(6*eps), 0, 0, 0, -1/2*1/eps^3, 17/(36*eps), 0, 0, 0, 
  2/(3*eps), 0, 2/eps^2, 0, -2/eps, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*1/eps^2, 0, 2/(3*eps), 0, -4/(3*eps), 0, 0, 0, 0, 0, 0, 
  -11/(9*eps), 0, 0, 0, 0, eps^(-2), 0, -1/2*1/eps^2, 0, 1/(2*eps^2), 0, 
  1/(2*eps), 15/(2*eps), -13/(3*eps), eps^(-1), 0, 8/eps, -7/eps, 4/(3*eps), 
  -4/(3*eps), 0, 2/eps, 4/(3*eps), 0, 4/(3*eps), 2/eps, 0, -4/(3*eps), 
  -12/eps, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), -13/960, 
  -151/(9*eps), 0, -5/(9*eps), -13/3, -1/8*1/eps^2, -1/48, -4/(9*eps), -1/24, 
  0, 1/(2*eps), 2/3, 0, -1/24, eps^(-1), -1/6, 1/(4*eps^2), 1/48, -2/eps, 
  1/4, 2/(3*eps), -1/6, 1/24, 0, 11/(9*eps), -25/12, 0, 1/24, 2/eps, 1/6, 
  1/(4*eps^2), 1/24, -3/eps, 1/2, 4/(3*eps), -1/2, 1/6, 1/(8*eps^2), -1/48, 
  -2/eps, -1/4, 4/(3*eps), -1/2, 1/4, 4/(9*eps), 1/6, 1/6, 1/24, 0, 
  -5/(18*eps), 8/3, -1/4*1/eps^2, 0, 2/(3*eps), 0, 1/(4*eps^2), 0, -eps^(-1), 
  0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/24, 2/(3*eps), 
  0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, -1/12, -1/8*1/eps^2, 
  1/48, -1/8*1/eps^2, -1/16, 1/(8*eps^2), 1/16, 2/(3*eps), 2/eps, -2/(3*eps), 
  0, 0, 3/eps, -3/eps, -2/(3*eps), 2/(3*eps), 0, eps^(-1), -2/(3*eps), 0, 
  -2/(3*eps), 0, 0, 2/(3*eps), -2/eps, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4, 1/12, 0, 0, 0, 0, -1/4, 1, 0, -1/4, 0, 1/4, 0, 
  0, 0, 0, -1/4, 0, 1/4, -1/4, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2, 3/2, -3/2}, {1/(4*eps^4), 3/(8*eps^2), 0, 587/(12*eps), -1/2*1/eps^3, 
  37/(72*eps), 0, -1/2*1/eps^2, 0, 29/(18*eps), 0, -1/2*1/eps^3, 
  -121/(72*eps), 0, eps^(-2), 0, -7/(2*eps), 0, 1/(2*eps^2), 0, 11/(2*eps), 
  0, -53/(18*eps), 0, 0, 0, -185/(72*eps), 0, 0, 0, -9/(2*eps), 0, 2/eps^2, 
  0, 9/eps, 0, -55/(6*eps), 0, 0, eps^(-2), 0, 9/(2*eps), 0, -55/(6*eps), 0, 
  0, -55/(18*eps), 0, 0, 0, 1/(2*eps^3), -17/(36*eps), 0, -eps^(-2), 0, 
  1/(3*eps), 0, -eps^(-2), 0, 2/eps, 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps^2), 0, 1/(3*eps), 0, 1/(3*eps), 0, 0, 0, 0, 0, 0, 
  11/(9*eps), 0, 0, 0, 0, -eps^(-2), 0, 0, 0, 0, 0, -5/(6*eps), -9/(2*eps), 
  11/(3*eps), 0, 0, -4/eps, 9/eps, -4/(3*eps), 4/(3*eps), 0, 0, -4/(3*eps), 
  0, -4/(3*eps), 0, 0, 4/(3*eps), 10/eps, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -4793/1440, 0, 0, 0, -853/9, 0, 7/12, 0, -23/4, 0, 0, -763/18, 0, 
  -43/18, 0, 215/18, eps^(-2), 95/144, 2/eps, -491/24, -eps^(-1), 511/36, 
  -125/36, 0, 0, -2159/72, 0, -103/36, 0, 769/36, 0, 217/72, 0, -129/4, 
  -2/eps, 905/24, -317/24, 0, 47/16, 0, -649/24, 0, 317/12, -65/4, 0, 887/72, 
  -41/8, -179/72, 0, 0, -8803/72, 0, -61/36, 0, -59/36, 0, 5/8, 0, 43/12, 0, 
  -77/24, 71/72, 0, 167/72, 0, 5, 0, -35/6, 23/12, 0, -97/24, 23/24, 5/3, 0, 
  83/144, 0, 61/24, 0, -9/4, 1, 0, -97/24, 23/24, 5/2, 0, -49/72, 71/72, 5/3, 
  -115/72, 0, 23/72, 0, 5/18, 0, 31/36, 0, 0, 0, 0, 0, 0, 8/eps, 0, 0, 0, 0, 
  0, 0, 0, -8/eps, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/4, -1, -1/2, 0, 0, 0, -1, 
  -1/2, 0, 0, 0, -1, 55/24, -45/8, -5/12, -1/12, -1/12, -18, 2, -73/12, 35/2, 
  -1, 55/24, -49/8, -1/4, -1/12, -1/12, -18, 2, -73/12, -1, 8/3, -8/3, -1/12, 
  -1/12, -1/12, -1, -1/12, -1/12, -18, 2, -1, -1/12, -1/12, -1, -1/12, -1/12, 
  -23/3, -20/3, -62/3}, {0, 5/(24*eps^2), -151/1440, -535/(36*eps), 0, 
  -47/(72*eps), 0, -1/4*1/eps^2, 0, -5/(36*eps), 0, -1/2*1/eps^3, 5/(9*eps), 
  -28/3, 0, -1/6, 9/(4*eps), -2/3, 1/(2*eps^2), 1/12, -3/eps, 1, 11/(18*eps), 
  -2/3, 1/6, 0, 55/(72*eps), 16/3, 0, 0, 3/(2*eps), 0, -1/2*1/eps^2, 1/6, 
  -6/eps, 2, 55/(12*eps), -2, 2/3, 1/(4*eps^2), -1/12, -3/(2*eps), 0, 
  55/(12*eps), -2, 1, 49/(36*eps), 0, 2/3, -1/6, 0, -5/(18*eps), -28/3, 
  -1/2*1/eps^2, 0, 13/(12*eps), 0, 3/(2*eps^2), 0, 0, 0, -11/(4*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 13/(12*eps), 0, 
  -11/(4*eps), 0, 0, 0, 0, 0, 0, -5/(9*eps), 0, 0, 0, 1/6, -1/4*1/eps^2, 0, 
  -3/(4*eps^2), 1/12, 1/(4*eps^2), 0, -1/3*1/eps, 3/(2*eps), -1/6*1/eps, 
  3/(2*eps), 0, 7/(2*eps), 2/eps, 1/(2*eps), 5/(6*eps), 0, 2/eps, 
  -11/(6*eps), 11/(6*eps), 4/(3*eps), 0, -4/(3*eps), -4/(3*eps), -15/(4*eps), 
  9/(4*eps), 3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, {0, 5/(24*eps^2), -7/90, -2495/(36*eps), 
  0, -59/(72*eps), 26/3, -1/4*1/eps^2, 1/24, -53/(36*eps), 1/12, 
  -1/2*1/eps^3, 5/(3*eps), -32/3, 0, -1/12, 17/(4*eps), -1/3, 1/(2*eps^2), 
  1/24, -7/eps, 1/2, 17/(6*eps), -1/3, 1/12, 0, 235/(72*eps), -26/3, 0, 
  -1/12, 11/(2*eps), -1/3, -1/2*1/eps^2, 1/12, -12/eps, 1, 103/(12*eps), -1, 
  1/3, 1/(4*eps^2), 1/24, -11/(2*eps), 1/2, 103/(12*eps), -1, 1/2, 
  97/(36*eps), -1/3, 1/3, 1/12, 0, 1/(6*eps), 7/2, -1/2*1/eps^2, 0, 
  13/(12*eps), 0, 3/(2*eps^2), 0, -2/eps, 0, -1/12*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 13/(12*eps), 0, -1/12*1/eps, 0, 0, 
  0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, -1/4*1/eps^2, 1/8, -3/(4*eps^2), 1/24, 
  1/(4*eps^2), -1/8, 5/(3*eps), 11/(2*eps), -7/(2*eps), 3/(2*eps), 0, 
  15/(2*eps), -2/eps, -1/6*1/eps, 1/(6*eps), 0, 2/eps, 1/(6*eps), -1/6*1/eps, 
  0, 0, 0, 0, -39/(4*eps), 1/(4*eps), -5/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 1/2, 0, -1/2, 0, 0, 0, 0, 1/2, 0, 0, 0, 1/2, -1/6, 0, 0, 
  0, 0, 1/2, 0, -1/2, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3, 
  -1, 3}, {-1/4*1/eps^4, -3/(8*eps^2), 0, 665/(6*eps), 1/(2*eps^3), 
  125/(72*eps), 0, 1/(2*eps^2), 0, 77/(36*eps), 0, 1/(2*eps^3), 
  -203/(72*eps), 0, -eps^(-2), 0, -31/(4*eps), 0, -1/2*1/eps^2, 0, 
  25/(2*eps), 0, -41/(9*eps), 0, 0, -eps^(-3), -379/(72*eps), 0, 0, 0, 
  -9/eps, 0, 2/eps^2, 0, 45/(2*eps), 0, -199/(12*eps), 0, 0, -eps^(-2), 0, 
  9/eps, 0, -199/(12*eps), 0, 0, -193/(36*eps), 0, 0, 0, 1/(2*eps^3), 
  1/(18*eps), 0, eps^(-2), 0, -31/(12*eps), 0, -3/eps^2, 0, 5/(2*eps), 0, 
  35/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  -31/(12*eps), 0, 35/(12*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 0, 0, 
  0, eps^(-2), 0, 0, 0, -5/(3*eps), -9/eps, 14/(3*eps), -9/(2*eps), 0, 
  -27/(2*eps), 0, -2/(3*eps), -2/(3*eps), 0, -5/eps, 4/(3*eps), -4/(3*eps), 
  -4/(3*eps), 0, 4/(3*eps), 4/(3*eps), 63/(4*eps), -13/(4*eps), 9/(4*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, 0, -31/(6*eps), 0, -1/12*1/eps, 0, -1/8*1/eps^2, 
  0, -1/3*1/eps, 0, 0, 1/(6*eps), 0, 0, 0, eps^(-1), 0, 0, 0, -eps^(-1), 0, 
  1/(3*eps), 0, 0, 0, 1/(3*eps), 0, 0, 0, eps^(-1), 0, -1/4*1/eps^2, 0, 
  -2/eps, 0, eps^(-1), 0, 0, -1/8*1/eps^2, 0, -eps^(-1), 0, eps^(-1), 0, 0, 
  1/(3*eps), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 
  eps^(-1), -1/3*1/eps, 0, 0, 2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0}, {0, -1/8*1/eps^2, 0, 23/(2*eps), -1/2*1/eps^3, 
  0, 0, 1/(4*eps^2), 0, -2/(3*eps), 0, 0, -1/3*1/eps, 0, 0, 0, 1/(2*eps), 0, 
  0, 0, 1/(2*eps), 0, -1/3*1/eps, 0, 0, 0, -1/4*1/eps, 0, -eps^(-2), 0, 
  2/eps, 0, -1/2*1/eps^2, 0, 0, 0, -eps^(-1), 0, 0, -1/4*1/eps^2, 0, -2/eps, 
  0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 
  1/(4*eps^2), 0, -eps^(-1), eps^(-1), 2/(3*eps), -eps^(-1), 0, 0, -2/eps, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 313/(6*eps), -1/2*1/eps^3, 7/(12*eps), 0, 3/(8*eps^2), 
  0, 1/(2*eps), 0, 0, -3/(2*eps), 0, 0, 0, -3/eps, 0, 0, 0, 11/(2*eps), 0, 
  -7/(3*eps), 0, 0, 1/(2*eps^3), -23/(12*eps), 0, -eps^(-2), 0, -2/eps, 0, 
  1/(4*eps^2), 0, 9/eps, 0, -7/eps, 0, 0, 5/(8*eps^2), 0, 2/eps, 0, 
  -13/(2*eps), 0, 0, -7/(6*eps), 0, 0, 0, -1/2*1/eps^3, -1/2*1/eps, 0, 
  -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, -1/2*1/eps, 0, -1/2*1/eps, 
  0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -eps^(-1), -3/eps, 2/eps, -2/eps, 0, -4/eps, eps^(-1), 
  -eps^(-1), eps^(-1), 0, -2/eps, 0, 0, 0, 0, 0, 0, 11/(2*eps), 3/(2*eps), 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, -165/(2*eps), 1/(2*eps^3), 
  -eps^(-1), 0, -1/4*1/eps^2, 0, -eps^(-1), 0, 0, 7/(3*eps), 0, 0, 0, 
  9/(2*eps), 0, 0, 0, -17/(2*eps), 0, 11/(3*eps), 0, 0, -1/2*1/eps^3, 
  29/(9*eps), 0, eps^(-2), 0, 4/eps, 0, -1/2*1/eps^2, 0, -14/eps, 0, 
  65/(6*eps), 0, 0, -3/(4*eps^2), 0, -4/eps, 0, 31/(3*eps), 0, 0, 19/(9*eps), 
  0, 0, 0, 1/(2*eps^3), 25/(36*eps), 0, 1/(2*eps^2), 0, eps^(-1), 0, 
  1/(2*eps^2), 0, -2/eps, 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-2), 0, eps^(-1), 0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 8/(9*eps), 0, 0, 
  0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 5/(3*eps), 5/eps, 
  -10/(3*eps), 3/eps, 0, 7/eps, -2/eps, 4/(3*eps), -4/(3*eps), 0, 3/eps, 0, 
  0, 0, 0, 0, 0, -9/eps, -2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 0, 0, 17/(18*eps), 
  0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 5/(4*eps), 0, 0, 
  0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 0, 5/eps, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 
  2/eps, 0, 3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 
  1/(3*eps), 0, 0, 0, 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 
  0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/(4*eps^4), 1/(24*eps^2), -19/480, -8/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  1/(12*eps), -16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 
  1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(6*eps), -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, 0, 0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, 0, 
  1/(6*eps), -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 
  1/6, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, {0, -1/12*1/eps^2, 13/90, 
  14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 28/3, eps^(-2), 1/6, 
  -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 
  0, -1/6*1/eps, 28/3, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, 
  -2/3, -1/2*1/eps^2, -1/12, 0, 0, -eps^(-1), 2, -1, -1/3*1/eps, 0, -2/3, 
  -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -1/12, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 
  0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 
  8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^3, -1/12*1/eps, 16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, -1/12*1/eps, 16/3, -1/8*1/eps^2, 
  1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, eps^(-1), -2/3, 0, 
  1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), -31/3, 0, -1/6, 
  eps^(-1), -2/3, -1/4*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 
  -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 
  1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, eps^(-1), 
  -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 
  0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 1/(16*eps^2), 7/45, -91/(3*eps), 0, -5/(12*eps), -16/3, 
  1/(8*eps^2), -1/12, -1/2*1/eps, -1/6, 0, 5/(6*eps), 28/3, 0, 1/6, 
  3/(2*eps), 2/3, 0, -1/12, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 
  16/3, 0, 1/6, 2/eps, 2/3, -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, 
  -2/3, -1/8*1/eps^2, -1/12, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, 
  -2/3, -1/6, 0, 7/(36*eps), 5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 2/(9*eps), 0, 
  0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 2/(3*eps), 
  2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1/3, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
  0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, -1/3*1/eps, 
  28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 1/(6*eps), -14/3, -2/eps^2, 
  -1/3, 2/eps, -4/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 
  2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 2/eps^2, 1/3, 
  -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 1/3, -4/eps, 4, 2/eps, -4, 1, 
  4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 
  1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 
  0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, -eps^(-3), -1/6*1/eps, 32/3, 
  2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 2/eps, -2, -2/(3*eps), 4/3, 
  -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, -2/eps^2, 
  -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), -1/6, 2/eps, -2, -2/eps, 4, 
  -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/8*1/eps^2, -349/2880, 301/(9*eps), -1/2*1/eps^3, 
  5/(8*eps), 25/6, eps^(-2), 1/96, 13/(12*eps), 1/48, 1/(2*eps^3), 
  -71/(72*eps), -6, -eps^(-2), 1/16, -19/(4*eps), 1/4, -1/2*1/eps^2, -1/32, 
  11/(2*eps), -3/8, -14/(9*eps), 1/4, -1/16, 1/(2*eps^3), -109/(72*eps), 
  209/24, -1/2*1/eps^2, -1/48, -9/(2*eps), -1/12, 3/(2*eps^2), -1/16, 
  25/(2*eps), -3/4, -91/(12*eps), 3/4, -1/4, 0, -29/96, 9/(2*eps), 1/8, 
  -103/(12*eps), 3/4, -3/8, -91/(36*eps), -1/12, -1/4, 1/48, -1/2*1/eps^3, 
  1/(36*eps), -77/6, eps^(-2), 0, -3/(4*eps), 0, -5/(2*eps^2), 0, -3/(2*eps), 
  0, 35/(12*eps), 0, 0, 1/(2*eps^2), 0, -eps^(-1), 0, 2/eps, 0, 0, 1/(2*eps), 
  0, 0, 0, -3/(4*eps^2), 13/24, -7/(4*eps), 0, 23/(12*eps), 0, 0, 1/(2*eps), 
  0, 0, 0, 1/(18*eps), 0, 0, 0, -1/12, 1/(4*eps^2), -5/32, 3/(4*eps^2), 
  31/96, -3/(4*eps^2), -7/96, 1/(3*eps), -4/eps, eps^(-1), -5/(2*eps), 0, 
  -7/(2*eps), -3/eps, -2/(3*eps), -2/(3*eps), -eps^(-1), -3/eps, eps^(-1), 
  -eps^(-1), -4/(3*eps), 0, 4/(3*eps), 4/(3*eps), 27/(4*eps), -13/(4*eps), 
  1/(4*eps), 0, 0, -1, 1/4, 0, 0, 0, 1/4, -1/4, -1/4, 2, 3/4, 0, 0, 0, 0, 
  -15/8, 5/8, 0, 0, 0, 0, 1/8, -5/2, 0, 7/8, 7/2, -49/24, -3/4, 0, -3/2, 3/2, 
  19/8, 0, -3/8, 3/8, 0, 0, -3/8, 0, 0, 0, 0, 0, 0, 1/4, 1/4, 0, 0, 0, 15/4, 
  -31/4, 7/4}, {-3/(4*eps^4), -7/(16*eps^2), -2059/2880, -35/(4*eps), 
  1/(2*eps^3), -5/(36*eps), 34, 25/(8*eps^2), 3/8, -37/(36*eps), 9/8, 
  -eps^(-3), 5/(9*eps), -112/3, 0, -5/12, 9/(4*eps), -5/3, -5/(2*eps^2), 
  5/24, -4/eps, 5/2, 47/(18*eps), -5/3, 5/12, -3/(2*eps^3), 1/(3*eps), 35/3, 
  -5/(2*eps^2), -3/4, eps^(-1), -9/2, 1/(4*eps^2), 5/12, -17/(2*eps), 5, 
  27/(4*eps), -5, 5/3, -5/(8*eps^2), -7/24, -3/eps, 27/4, 27/(4*eps), -5, 
  5/2, 5/(4*eps), -9/2, 5/3, 19/24, 0, -3/(4*eps), -353/6, 21/(4*eps^2), 1/2, 
  -19/(12*eps), 1/2, -21/(4*eps^2), 0, 1/(2*eps), 0, 13/(12*eps), 0, 0, 
  -3/(2*eps^2), -1/2, -eps^(-1), -3/2, 0, 0, 0, -3/(2*eps), 3/2, 0, -1/2, 0, 
  2, -7/(12*eps), -3/4, 13/(12*eps), 0, 0, -3/(2*eps), 3/2, 0, -3/4, 
  1/(2*eps), 1/2, 0, -1/2, 13/24, -1/8*1/eps^2, -1/2, 13/(8*eps^2), 1, 
  -7/(8*eps^2), -1/6, 3/(2*eps), -1/2*1/eps, -8/(3*eps), 9/(2*eps), 0, 
  -1/2*1/eps, 5/eps, -1/3*1/eps, -7/(3*eps), 3/eps, eps^(-1), 1/(3*eps), 
  eps^(-1), -4/(3*eps), 0, 8/(3*eps), 4/(3*eps), -15/(4*eps), -11/(4*eps), 
  23/(4*eps), 0, 0, -4, 1, 0, 0, 0, 0, -2, -1, 4, 1, 0, 0, 0, -1, -3, 2, 0, 
  0, 0, 0, 0, -4, 0, 5/2, 23/2, -19/3, 3, 4, -1, 4, 10, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 12, -24, 4}, {5/(4*eps^4), 11/(24*eps^2), 
  -233/720, -11/(18*eps), -1/2*1/eps^3, -25/(72*eps), -8, -2/eps^2, 0, 
  17/(36*eps), 0, 3/(2*eps^3), -1/8*1/eps, -32/3, eps^(-2), -1/3, 
  -13/(4*eps), -4/3, eps^(-2), 1/6, 7/(2*eps), 2, -5/(3*eps), -4/3, 1/3, 
  3/eps^3, 83/(72*eps), -113/3, 3/eps^2, 0, -1/2*1/eps, 0, -eps^(-2), 1/3, 
  19/(2*eps), 4, -73/(12*eps), -4, 4/3, 0, 2/3, 7/(2*eps), 0, -85/(12*eps), 
  -4, 2, -73/(36*eps), 0, 4/3, 1/3, -1/2*1/eps^3, 1/(6*eps), 37/3, -4/eps^2, 
  0, 5/(12*eps), 0, 3/eps^2, 0, -5/(2*eps), 0, 13/(12*eps), 0, 0, 3/eps^2, 0, 
  eps^(-1), 0, 2/eps, 0, 0, 5/(2*eps), 0, 0, 0, -eps^(-2), -1, -19/(12*eps), 
  0, 1/(12*eps), 0, 0, 5/(2*eps), 0, 0, 0, -7/(6*eps), 0, 0, 0, 1/3, 
  3/(2*eps^2), 1/2, -eps^(-2), -1/2, 0, 1/6, 1/(3*eps), eps^(-1), 2/(3*eps), 
  -7/(2*eps), 0, 11/(2*eps), -8/eps, -4/(3*eps), 8/(3*eps), -4/eps, -3/eps, 
  -2/(3*eps), -2/(3*eps), 0, 0, -4/(3*eps), 0, 17/(4*eps), 5/(4*eps), 
  -17/(4*eps), 0, 0, 4, -1, 0, 0, 0, 1, 2, 1, -4, -1, 0, 0, 0, 1, 3, -2, 0, 
  0, 0, 0, 0, 4, 0, -1, -7, 10/3, 0, 0, 4, -4, -4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2, 0, 0, 0, -12, 12, -4}, {-1/4*1/eps^4, -3/(8*eps^2), 
  233/720, -125/(9*eps), -1/2*1/eps^3, -35/(72*eps), 8, 2/eps^2, 0, 
  -23/(36*eps), 0, 0, 19/(24*eps), 32/3, 0, 1/3, -1/4*1/eps, 4/3, 
  -3/(2*eps^2), -1/6, -3/(2*eps), -2, 4/(3*eps), 4/3, -1/3, 0, 23/(24*eps), 
  113/3, -2/eps^2, 0, 3/(2*eps), 0, 0, -1/3, -3/(2*eps), -4, 9/(4*eps), 4, 
  -4/3, -1/2*1/eps^2, -2/3, -5/(2*eps), 0, 7/(4*eps), 4, -2, 5/(12*eps), 0, 
  -4/3, -1/3, -1/2*1/eps^3, -4/(9*eps), -37/3, 2/eps^2, 0, 1/(12*eps), 0, 
  -3/eps^2, 0, -3/(2*eps), 0, 7/(4*eps), 0, 0, 0, 0, -eps^(-1), 0, eps^(-1), 
  0, 0, -1/2*1/eps, 0, 0, 0, -eps^(-2), 1, 1/(12*eps), 0, 5/(4*eps), 0, 0, 
  -1/2*1/eps, 0, 0, 0, 5/(18*eps), 0, 0, 0, -1/3, 1/(2*eps^2), -1/2, 
  eps^(-2), 1/2, -1/2*1/eps^2, -1/6, 2/eps, 0, -2/eps, 3/(2*eps), 0, 
  1/(2*eps), -2/eps, 0, -4/(3*eps), 2/eps, 0, 2/(3*eps), -2/(3*eps), 
  -4/(3*eps), 0, 4/(3*eps), 4/(3*eps), -7/(4*eps), -11/(4*eps), 7/(4*eps), 0, 
  0, -4, 1, 0, 0, 0, 0, -1, -1, 4, 1, 0, 0, 0, -1, -3, 2, 0, 0, 0, 0, 0, -4, 
  0, 1, 7, -10/3, 0, 1, -4, 4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 12, -12, 4}, {0, 1/(16*eps^2), 409/2880, -28/(9*eps), 0, 
  -1/3*1/eps, -29/3, 1/(8*eps^2), -5/48, 1/(6*eps), -5/24, 0, 5/(18*eps), 10, 
  0, 1/8, 1/(2*eps), 1/2, 0, -1/16, -eps^(-1), -3/4, 2/(9*eps), 1/2, -1/8, 0, 
  1/(18*eps), 37/3, 0, 5/24, 0, 5/6, -1/4*1/eps^2, -1/8, -2/eps, -3/2, 
  11/(6*eps), 3/2, -1/2, -1/8*1/eps^2, -7/48, 0, -5/4, 11/(6*eps), 3/2, -3/4, 
  5/(18*eps), 5/6, -1/2, -7/24, 0, -1/36*1/eps, -17/12, 1/(4*eps^2), 0, 
  1/(2*eps), 0, 1/(4*eps^2), 0, 0, 0, -7/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(4*eps^2), -1/6, 1/(2*eps), 0, -7/(6*eps), 0, 0, 0, 0, 0, 0, 
  -2/(9*eps), 0, 0, 0, 1/12, 1/(8*eps^2), -1/16, -1/8*1/eps^2, -1/16, 
  -1/8*1/eps^2, 1/16, -1/3*1/eps, 0, 1/(3*eps), eps^(-1), 0, 0, eps^(-1), 
  2/(3*eps), 0, 0, eps^(-1), -eps^(-1), eps^(-1), 2/(3*eps), 0, -2/(3*eps), 
  -2/(3*eps), -1/2*1/eps, 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, -1/2, 0, 0, 0, -1/4, 0, 1/4, 0, 0, 0, 0, -5/4, 1, 0, 0, -5/4, 5/12, 0, 
  0, 0, 0, -5/4, 0, 1/4, -1/4, 0, 0, 1/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/2, 3/2, -3/2}, {1/(4*eps^4), 3/(8*eps^2), 0, -665/(6*eps), -1/2*1/eps^3, 
  -125/(72*eps), 0, -1/2*1/eps^2, 0, -77/(36*eps), 0, -1/2*1/eps^3, 
  203/(72*eps), 0, eps^(-2), 0, 31/(4*eps), 0, 1/(2*eps^2), 0, -25/(2*eps), 
  0, 41/(9*eps), 0, 0, eps^(-3), 379/(72*eps), 0, 0, 0, 9/eps, 0, -2/eps^2, 
  0, -45/(2*eps), 0, 199/(12*eps), 0, 0, eps^(-2), 0, -9/eps, 0, 
  199/(12*eps), 0, 0, 193/(36*eps), 0, 0, 0, -1/2*1/eps^3, -1/18*1/eps, 0, 
  -eps^(-2), 0, 31/(12*eps), 0, 3/eps^2, 0, -5/(2*eps), 0, -35/(12*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 31/(12*eps), 0, 
  -35/(12*eps), 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 0, 0, 0, 0, -eps^(-2), 0, 
  0, 0, 5/(3*eps), 9/eps, -14/(3*eps), 9/(2*eps), 0, 27/(2*eps), 0, 
  2/(3*eps), 2/(3*eps), 0, 5/eps, -4/(3*eps), 4/(3*eps), 4/(3*eps), 0, 
  -4/(3*eps), -4/(3*eps), -63/(4*eps), 13/(4*eps), -9/(4*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -728/(3*eps), 0, -10/(3*eps), 0, eps^(-2), 0, -3/eps, 0, 0, 
  20/(3*eps), 0, 0, 0, 12/eps, 0, 0, 0, -24/eps, 0, 32/(3*eps), 0, 0, 0, 
  94/(9*eps), 0, -2/eps^2, 0, 13/eps, 0, 0, 0, -40/eps, 0, 92/(3*eps), 0, 0, 
  eps^(-2), 0, -13/eps, 0, 92/(3*eps), 0, 0, 59/(9*eps), 0, 0, 0, 0, 
  14/(9*eps), 0, 2/eps^2, 0, 5/eps, 0, 0, 0, -8/eps, 0, 4/(3*eps), 0, 0, 
  -2/eps^2, 0, -2/eps, 0, 0, 0, 0, eps^(-1), 0, 0, 0, eps^(-2), 0, 3/eps, 0, 
  4/(3*eps), 0, 0, eps^(-1), 0, 0, 0, 7/(9*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 16/(3*eps), 16/eps, -32/(3*eps), 8/eps, 0, 24/eps, -8/eps, 8/(3*eps), 
  -8/(3*eps), -8/eps, 8/eps, 0, 0, 0, 0, 0, 0, -28/eps, -4/eps, -4/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 5/(24*eps^2), -599/2880, -1567/(36*eps), -1/2*1/eps^3, 
  -23/(36*eps), -2, 5/(4*eps^2), 0, -19/(9*eps), 0, 0, 25/(24*eps), -20/3, 
  -eps^(-2), -1/12, 11/(2*eps), -1/3, 0, 1/24, -15/(2*eps), 1/2, 7/(2*eps), 
  -1/3, 1/12, 1/(2*eps^3), 23/(12*eps), -71/12, -eps^(-2), 0, 9/(2*eps), 0, 
  1/(2*eps^2), 1/12, -29/(2*eps), 1, 10/eps, -1, 1/3, 1/(4*eps^2), 1/4, 
  -9/(2*eps), 0, 10/eps, -1, 1/2, 7/(3*eps), 0, 1/3, 1/12, -1/2*1/eps^3, 
  -1/18*1/eps, -77/12, 3/(2*eps^2), 0, -11/(6*eps), 0, -1/2*1/eps^2, 0, 
  -1/2*1/eps, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 0, -11/(6*eps), 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 
  0, 0, 1/12, 1/(4*eps^2), 1/24, -1/4*1/eps^2, 1/24, -3/(4*eps^2), 1/24, 0, 
  7/(2*eps), -5/(2*eps), 3/eps, 0, 6/eps, 2/eps, -1/2*1/eps, -5/(6*eps), 0, 
  3/eps, -1/6*1/eps, 3/(2*eps), 0, 0, 4/(3*eps), 0, -6/eps, -eps^(-1), 2/eps, 
  0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 5/4, -1/6, 0, 0, 0, 0, 
  1, -1, 0, 1/4, -1/4, -1/6, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, -1, -1}, {0, 5/(24*eps^2), 33/320, -2783/(36*eps), 
  -1/2*1/eps^3, -49/(36*eps), -38/3, 5/(4*eps^2), -1/6, -11/(9*eps), -1/3, 0, 
  19/(8*eps), 12, -eps^(-2), 1/4, 7/(2*eps), 1, 0, -1/8, -15/(2*eps), -3/2, 
  7/(2*eps), 1, -1/4, 1/(2*eps^3), 37/(12*eps), 59/4, -eps^(-2), 1/3, 
  9/(2*eps), 4/3, 1/(2*eps^2), -1/4, -25/(2*eps), -3, 10/eps, 3, -1, 
  1/(4*eps^2), -1/4, -9/(2*eps), -2, 10/eps, 3, -3/2, 7/(3*eps), 4/3, -1, 
  -1/4, -1/2*1/eps^3, 7/(18*eps), -77/12, 3/(2*eps^2), 0, 5/(6*eps), 0, 
  -1/2*1/eps^2, 0, -5/(2*eps), 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(2*eps^2), 0, 5/(6*eps), 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 
  0, 0, 0, 1/12, 1/(4*eps^2), -1/8, -1/4*1/eps^2, 1/24, -3/(4*eps^2), 1/24, 
  2/eps, 7/(2*eps), -19/(6*eps), 3/eps, 0, 6/eps, -2/eps, 3/(2*eps), 
  -3/(2*eps), 0, 3/eps, -5/(6*eps), 5/(6*eps), 0, 0, 0, 0, -8/eps, -3/eps, 0, 
  0, 0, -1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, -3/4, 1/2, 0, 0, 0, 
  0, -1, 1, 0, 1/4, -1/4, -1/6, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3, -1, -1}, {-1/4*1/eps^4, -3/(8*eps^2), 0, 
  1213/(12*eps), 3/(2*eps^3), 2/eps, 0, -7/(2*eps^2), 0, 43/(12*eps), 0, 
  -1/2*1/eps^3, -3/eps, 0, 3/eps^2, 0, -35/(4*eps), 0, -1/2*1/eps^2, 0, 
  14/eps, 0, -13/(2*eps), 0, 0, -eps^(-3), -79/(18*eps), 0, 4/eps^2, 0, 
  -19/(2*eps), 0, -2/eps^2, 0, 51/(2*eps), 0, -223/(12*eps), 0, 0, -eps^(-2), 
  0, 19/(2*eps), 0, -223/(12*eps), 0, 0, -157/(36*eps), 0, 0, 0, 1/(2*eps^3), 
  1/(18*eps), 0, -3/eps^2, 0, 5/(4*eps), 0, eps^(-2), 0, 5/(2*eps), 0, 
  -11/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  5/(4*eps), 0, -11/(12*eps), 0, 0, 0, 0, 0, 0, 4/(9*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, eps^(-2), 0, -13/(6*eps), -11/(2*eps), 16/(3*eps), -11/(2*eps), 0, 
  -21/(2*eps), -eps^(-1), -1/3*1/eps, 5/(3*eps), 0, -5/eps, eps^(-1), 
  -7/(3*eps), 0, 0, -4/(3*eps), 0, 53/(4*eps), 9/(4*eps), -13/(4*eps), 0, 0, 
  0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 
  0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, 0, -71/(2*eps), 0, -1/2*1/eps, 0, 1/(4*eps^2), 0, 
  -5/(6*eps), 0, -1/2*1/eps^3, eps^(-1), 0, eps^(-2), 0, 5/(2*eps), 0, 
  -eps^(-2), 0, -4/eps, 0, 5/(3*eps), 0, 0, 0, 11/(6*eps), 0, 0, 0, 3/eps, 0, 
  -3/(2*eps^2), 0, -8/eps, 0, 11/(2*eps), 0, 0, -1/4*1/eps^2, 0, -3/eps, 0, 
  6/eps, 0, 0, 3/(2*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 1/(2*eps), 0, 
  -1/2*1/eps^2, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, eps^(-1), 3/eps, -2/eps, 2/eps, 0, 
  4/eps, -2/eps, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, -11/(2*eps), 1/(2*eps), 
  -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, -41/(3*eps), -1/2*1/eps^3, 
  -19/(36*eps), 0, 3/(8*eps^2), 0, -5/(9*eps), 0, 0, 19/(36*eps), 0, 0, 0, 
  eps^(-1), 0, 0, 0, -2/eps, 0, 8/(9*eps), 0, 0, 0, 11/(12*eps), 0, 
  -eps^(-2), 0, 2/eps, 0, -1/4*1/eps^2, 0, -3/eps, 0, 5/(2*eps), 0, 0, 
  -1/8*1/eps^2, 0, -5/(2*eps), 0, 5/(2*eps), 0, 0, 5/(6*eps), 0, 0, 0, 0, 0, 
  0, -1/4*1/eps^2, 0, 5/(6*eps), 0, 1/(4*eps^2), 0, -eps^(-1), 0, 1/(6*eps), 
  0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 
  0, 1/(8*eps^2), 0, 0, 2/eps, -2/(3*eps), 0, 0, 2/eps, -3/eps, 1/(3*eps), 
  -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, -5/(2*eps), 
  -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, 113/(6*eps), 
  1/(2*eps^3), 11/(18*eps), 0, -1/4*1/eps^2, 0, 8/(9*eps), 0, 0, 
  -25/(36*eps), 0, 0, 0, -2/eps, 0, 0, 0, 3/eps, 0, -11/(9*eps), 0, 0, 0, 
  -5/(4*eps), 0, eps^(-2), 0, -3/eps, 0, 1/(2*eps^2), 0, 5/eps, 0, 
  -7/(2*eps), 0, 0, 1/(4*eps^2), 0, 7/(2*eps), 0, -7/(2*eps), 0, 0, 
  -7/(6*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -5/(6*eps), 0, -1/2*1/eps^2, 
  0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/3*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, -3/eps, eps^(-1), 0, 
  0, -3/eps, 4/eps, -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 1/(3*eps), 
  -1/3*1/eps, 0, 0, 0, 0, 7/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, -91/(3*eps), 0, -5/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, -1/2*1/eps, -1/6, 0, 5/(6*eps), 28/3, 0, 1/6, 3/(2*eps), 2/3, 0, 
  -1/12, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 16/3, 0, 1/6, 
  2/eps, 2/3, -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, -2/3, 
  -1/8*1/eps^2, -1/12, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, -2/3, 
  -1/6, 0, 7/(36*eps), 5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), -1/6, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 2/(9*eps), 0, 
  0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 2/(3*eps), 
  2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 1/3, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 
  0}, {1/(4*eps^4), 1/(24*eps^2), -19/480, -8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 1/(12*eps), -16/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 
  1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 1/(6*eps), -28/3, 
  -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), -1, 0, 0, 0, 0, 2/3, 0, 0, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 1/6, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2}, {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/6*1/eps, 28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, 
  eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, -eps^(-1), 2, -2/3, 0, 0, 0, 0, -eps^(-1), 2, -1, 0, 0, -2/3, 0, 
  0, -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 
  0, 0, -1/6, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 
  8/(3*eps), 1/(2*eps^3), 1/(12*eps), -16/3, -1/2*1/eps^2, -1/12, 1/(3*eps), 
  -1/6, -1/2*1/eps^3, -1/12*1/eps, 16/3, eps^(-2), 1/6, -eps^(-1), 2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, -1/2*1/eps^3, 
  -1/12*1/eps, 16/3, eps^(-2), 1/6, -eps^(-1), 2/3, -eps^(-2), -1/6, 2/eps, 
  -2, -eps^(-1), 2, -2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, -eps^(-1), 2, 
  -1, -1/3*1/eps, 2/3, -2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 27/eps, 0, 13/(36*eps), 0, 0, 0, 5/(9*eps), 0, 0, -17/(18*eps), 0, 
  0, 0, -3/eps, 0, 0, 0, 4/eps, 0, -14/(9*eps), 0, 0, 0, -5/(4*eps), 0, 0, 0, 
  -2/eps, 0, 0, 0, 8/eps, 0, -5/eps, 0, 0, 0, 0, 2/eps, 0, -5/eps, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 1/(3*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), -2/eps, 5/(3*eps), 
  -2/eps, 0, -3/eps, -2/eps, -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 1/(3*eps), 
  -1/3*1/eps, 0, 0, 0, 0, 4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 1/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 28/3, 0, 1/6, -eps^(-1), 2/3, 0, 
  -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/3*1/eps, 31/3, 0, 1/6, 
  -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, -1/12, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), 
  -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, -1/2*1/eps, 
  1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, eps^(-3), 1/(6*eps), -14/3, 
  -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 
  -eps^(-1), 1/2, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 
  eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, 
  -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, 
  -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, -1/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/8*1/eps^2, 4733/5760, 118/(9*eps), 1/(2*eps^3), 
  19/(24*eps), 1633/36, 1/(4*eps^2), -1/24, 1/(4*eps), 79/48, -1/2*1/eps^3, 
  -17/(72*eps), -485/72, 0, 5/9, 5/(4*eps), -227/72, -3/(4*eps^2), -83/576, 
  1/(2*eps), 515/96, -7/(18*eps), -535/144, 131/144, -1/2*1/eps^3, 
  -19/(24*eps), 35/288, 0, 73/144, -2/eps, -889/144, 3/(2*eps^2), -205/288, 
  -3/(2*eps), 137/16, -5/(4*eps), -953/96, 111/32, 1/(4*eps^2), -149/192, 
  2/eps, 769/96, -5/(4*eps), -341/48, 69/16, -5/(4*eps), -1127/288, 139/96, 
  215/288, 1/(2*eps^3), 1/(18*eps), 11431/288, 1/(2*eps^2), 61/144, 
  -5/(4*eps), 59/144, -5/(2*eps^2), -5/32, 5/(2*eps), -43/48, 7/(12*eps), 
  77/96, -71/288, 0, -167/288, 0, -5/4, 0, 35/24, -23/48, 0, 97/96, -23/96, 
  -5/12, -1/2*1/eps^2, 25/576, -5/(4*eps), -61/96, 19/(12*eps), 9/16, -1/4, 
  0, 97/96, -23/96, -5/8, 4/(9*eps), 49/288, -71/288, -5/12, 43/288, 
  -3/(4*eps^2), 1/288, 3/(4*eps^2), 13/72, 1/(4*eps^2), -19/36, eps^(-1), 
  -2/eps, -1/3*1/eps, 3/(2*eps), 0, -7/(2*eps), 7/eps, -1/3*1/eps, -eps^(-1), 
  0, -2/eps, eps^(-1), -eps^(-1), -4/(3*eps), -eps^(-1), 4/(3*eps), 
  4/(3*eps), 7/(4*eps), -9/(4*eps), 5/(4*eps), 0, 0, -1/8, 1/16, 1/4, 9/8, 
  1/4, 0, 0, 1/4, 17/8, 3/4, 1/4, -1/4, 1/4, 5/96, 25/32, -5/16, 1/48, 1/48, 
  9/2, -1/2, 73/48, -63/8, 1/4, 53/96, 109/32, -27/16, 1/48, 1/48, 9/2, -1/2, 
  169/48, 1/4, -23/12, 23/12, 1/48, 1/48, 37/48, 1/4, -35/48, 1/48, 3, 1, 
  1/4, 1/48, 1/48, 1/4, 13/48, 13/48, -1/12, -13/3, 38/3}, 
 {-3/(4*eps^4), -7/(16*eps^2), 12163/2880, 997/(4*eps), -1/2*1/eps^3, 
  27/(8*eps), 1441/9, 5/(8*eps^2), -7/8, 5/eps, 31/6, 0, -179/(24*eps), 
  511/18, 0, 113/36, -18/eps, -161/18, 0, -113/144, 53/(2*eps), 455/24, 
  -32/(3*eps), -511/36, 259/72, -1/2*1/eps^3, -805/(72*eps), 1151/72, 
  -eps^(-2), 31/9, -35/(2*eps), -685/36, 15/(4*eps^2), -271/72, 50/eps, 93/4, 
  -106/(3*eps), -833/24, 317/24, 3/(8*eps^2), -155/48, 35/(2*eps), 565/24, 
  -115/(3*eps), -209/12, 59/4, -97/(9*eps), -719/72, 17/8, 89/72, -eps^(-3), 
  -29/(18*eps), 13687/72, 1/(4*eps^2), 61/36, -5/(2*eps), 59/36, 
  -21/(4*eps^2), -5/8, 5/eps, -43/12, 11/(6*eps), 77/24, -71/72, 0, -167/72, 
  0, -5, 0, 35/6, -23/12, 0, 97/24, -23/24, -5/3, -5/(2*eps^2), -191/144, 
  -5/(2*eps), -61/24, 11/(6*eps), 9/4, -1, 0, 97/24, -23/24, -5/2, 
  -2/(9*eps), 49/72, -71/72, -5/3, 67/72, -7/(8*eps^2), 1/72, 13/(8*eps^2), 
  -7/36, -1/8*1/eps^2, -67/36, -25/(6*eps), -37/(2*eps), 35/(3*eps), -9/eps, 
  0, -23/eps, 5/eps, -10/(3*eps), 2/eps, 0, -8/eps, 0, -4/(3*eps), 
  -8/(3*eps), 3/eps, 4/(3*eps), 8/(3*eps), 71/(2*eps), -1/2*1/eps, 5/(2*eps), 
  0, 0, -1/2, 1/4, 1, 9/2, 1, 0, 0, 1, 9/2, 1, 0, -2, 1, -7/24, 61/8, -9/4, 
  1/12, 1/12, 18, -2, 121/12, -51/2, 1, 29/24, 29/8, -29/12, 1/12, 1/12, 18, 
  -2, 85/12, 1, -20/3, 20/3, 1/12, 1/12, 1/12, 1, 37/12, 49/12, 17, 2, 1, 
  1/12, 1/12, 1, 1/12, 25/12, -1/3, 14/3, 134/3}, 
 {5/(4*eps^4), 11/(24*eps^2), -5561/1440, -3899/(18*eps), 3/(2*eps^3), 
  -21/(8*eps), -1477/9, 0, 1/4, -21/(4*eps), -77/12, -1/2*1/eps^3, 
  491/(72*eps), -187/18, eps^(-2), -43/18, 87/(4*eps), 215/18, -eps^(-2), 
  95/144, -55/(2*eps), -491/24, 181/(18*eps), 511/36, -125/36, eps^(-3), 
  253/(24*eps), -863/72, 0, -79/36, 17/eps, 865/36, -2/eps^2, 217/72, 
  -113/(2*eps), -129/4, 141/(4*eps), 905/24, -317/24, eps^(-2), 125/48, 
  -17/eps, -745/24, 157/(4*eps), 317/12, -65/4, 41/(4*eps), 1079/72, -41/8, 
  -179/72, 3/(2*eps^3), 7/(9*eps), -12499/72, 0, -61/36, 5/(4*eps), -59/36, 
  3/eps^2, 5/8, -1/2*1/eps, 43/12, -31/(12*eps), -77/24, 71/72, 0, 167/72, 0, 
  5, 0, -35/6, 23/12, 0, -97/24, 23/24, 5/3, eps^(-2), 83/144, 5/(4*eps), 
  61/24, -19/(12*eps), -9/4, 1, 0, -97/24, 23/24, 5/2, -4/(9*eps), -49/72, 
  71/72, 5/3, -67/72, 0, -1/72, -eps^(-2), -1/18, 3/(2*eps^2), 67/36, 5/eps, 
  17/eps, -12/eps, 25/(2*eps), 0, 43/(2*eps), 8/eps, 4/(3*eps), -4/(3*eps), 
  0, 5/eps, 0, 4/(3*eps), 4/(3*eps), -4/eps, 0, -4/(3*eps), -135/(4*eps), 
  5/(4*eps), 7/(4*eps), 0, 0, 1/2, -1/4, -1, -9/2, -1, 0, 0, -1, -9/2, -1, 1, 
  2, -1, 7/24, -61/8, 9/4, -1/12, -1/12, -18, 2, -121/12, 51/2, -1, 7/24, 
  -65/8, 29/12, -1/12, -1/12, -18, 2, -121/12, -1, 20/3, -20/3, -1/12, -1/12, 
  -1/12, -1, -1/12, -1/12, -14, -2, -1, -1/12, -1/12, -1, -1/12, -25/12, 1/3, 
  4/3, -134/3}, {-1/4*1/eps^4, -3/(8*eps^2), 5561/1440, 1483/(9*eps), 0, 
  197/(72*eps), 1477/9, 1/(2*eps^2), -1/4, 101/(36*eps), 77/12, -1/2*1/eps^3, 
  -367/(72*eps), 187/18, eps^(-2), 43/18, -45/(4*eps), -215/18, -eps^(-2), 
  -95/144, 18/eps, 491/24, -131/(18*eps), -511/36, 125/36, -1/2*1/eps^3, 
  -547/(72*eps), 863/72, -eps^(-2), 79/36, -11/eps, -865/36, eps^(-2), 
  -217/72, 65/(2*eps), 129/4, -277/(12*eps), -905/24, 317/24, 0, -125/48, 
  11/eps, 745/24, -295/(12*eps), -317/12, 65/4, -241/(36*eps), -1079/72, 
  41/8, 179/72, 0, -23/(36*eps), 12499/72, 0, 61/36, -31/(12*eps), 59/36, 
  -3/eps^2, -5/8, 9/(2*eps), -43/12, 3/(4*eps), 77/24, -71/72, 0, -167/72, 0, 
  -5, 0, 35/6, -23/12, 0, 97/24, -23/24, -5/3, -3/(2*eps^2), -83/144, 
  -31/(12*eps), -61/24, 5/(4*eps), 9/4, -1, 0, 97/24, -23/24, -5/2, 
  -4/(9*eps), 49/72, -71/72, -5/3, 67/72, -1/2*1/eps^2, 1/72, eps^(-2), 1/18, 
  1/(2*eps^2), -67/36, -8/(3*eps), -12/eps, 20/(3*eps), -11/(2*eps), 0, 
  -33/(2*eps), 6/eps, -2/eps, 2/(3*eps), 0, -6/eps, 4/(3*eps), -4/(3*eps), 
  -4/(3*eps), 2/eps, 4/(3*eps), 4/(3*eps), 87/(4*eps), -1/4*1/eps, 9/(4*eps), 
  0, 0, -1/2, 1/4, 1, 9/2, 1, 0, 0, 1, 9/2, 1, 0, -1, 1, -7/24, 61/8, -9/4, 
  1/12, 1/12, 18, -2, 121/12, -51/2, 1, -7/24, 65/8, -29/12, 1/12, 1/12, 18, 
  -2, 121/12, 1, -20/3, 20/3, 1/12, 1/12, 1/12, 1, 1/12, 13/12, 14, 2, 1, 
  1/12, 1/12, 1, 1/12, 13/12, -1/3, -4/3, 134/3}, 
 {0, 1/(16*eps^2), -13/960, 488/(9*eps), 0, 4/(9*eps), -13/3, -1/8*1/eps^2, 
  -1/48, 11/(9*eps), -1/24, 0, -3/(2*eps), 2/3, 0, -1/24, -4/eps, -1/6, 
  1/(4*eps^2), 1/48, 6/eps, 1/4, -8/(3*eps), -1/6, 1/24, 0, -5/(2*eps), 7, 0, 
  1/24, -4/eps, 1/6, 1/(4*eps^2), 1/24, 11/eps, 1/2, -7/eps, -1/2, 1/6, 
  1/(8*eps^2), -1/16, 4/eps, -1/4, -7/eps, -1/2, 1/4, -5/(3*eps), 1/6, 1/6, 
  -1/8, 0, -2/(9*eps), -77/12, -1/4*1/eps^2, 0, -1/3*1/eps, 0, 1/(4*eps^2), 
  0, eps^(-1), 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/3*1/eps, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, -4/(9*eps), 0, 0, 0, 1/12, 
  -1/8*1/eps^2, -1/16, -1/8*1/eps^2, 1/48, 1/(8*eps^2), 1/16, -2/eps, -4/eps, 
  10/(3*eps), -2/eps, 0, -5/eps, eps^(-1), 0, 2/(3*eps), 0, -eps^(-1), 
  -2/(3*eps), 2/(3*eps), 2/(3*eps), 0, -2/(3*eps), -2/(3*eps), 7/eps, 
  eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1/2, 0, 0, 0, -1/4, 
  0, 1/4, 0, 0, 0, 0, -1/4, 1, 0, 0, -1/4, 1/12, 0, 0, 0, 0, -1/4, 0, 1/4, 
  -1/4, 0, 0, -3/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, -3/2}, 
 {1/(4*eps^4), 3/(8*eps^2), 0, -665/(6*eps), -1/2*1/eps^3, -125/(72*eps), 0, 
  -1/2*1/eps^2, 0, -77/(36*eps), 0, -1/2*1/eps^3, 203/(72*eps), 0, eps^(-2), 
  0, 31/(4*eps), 0, 1/(2*eps^2), 0, -25/(2*eps), 0, 41/(9*eps), 0, 0, 
  eps^(-3), 379/(72*eps), 0, 0, 0, 9/eps, 0, -2/eps^2, 0, -45/(2*eps), 0, 
  199/(12*eps), 0, 0, eps^(-2), 0, -9/eps, 0, 199/(12*eps), 0, 0, 
  193/(36*eps), 0, 0, 0, -1/2*1/eps^3, -1/18*1/eps, 0, -eps^(-2), 0, 
  31/(12*eps), 0, 3/eps^2, 0, -5/(2*eps), 0, -35/(12*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 31/(12*eps), 0, -35/(12*eps), 0, 0, 0, 
  0, 0, 0, -4/(9*eps), 0, 0, 0, 0, 0, 0, -eps^(-2), 0, 0, 0, 5/(3*eps), 
  9/eps, -14/(3*eps), 9/(2*eps), 0, 27/(2*eps), 0, 2/(3*eps), 2/(3*eps), 0, 
  5/eps, -4/(3*eps), 4/(3*eps), 4/(3*eps), 0, -4/(3*eps), -4/(3*eps), 
  -63/(4*eps), 13/(4*eps), -9/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -4793/1440, 0, 0, 0, -853/9, 0, 7/12, 0, -23/4, 0, 0, -763/18, 0, 
  -43/18, 0, 215/18, eps^(-2), 95/144, 2/eps, -491/24, -eps^(-1), 511/36, 
  -125/36, 0, 0, -2159/72, 0, -103/36, 0, 769/36, 0, 217/72, 0, -129/4, 
  -2/eps, 905/24, -317/24, 0, 47/16, 0, -649/24, 0, 317/12, -65/4, 0, 887/72, 
  -41/8, -179/72, 0, 0, -8803/72, 0, -61/36, 0, -59/36, 0, 5/8, 0, 43/12, 0, 
  -77/24, 71/72, 0, 167/72, 0, 5, 0, -35/6, 23/12, 0, -97/24, 23/24, 5/3, 0, 
  83/144, 0, 61/24, 0, -9/4, 1, 0, -97/24, 23/24, 5/2, 0, -49/72, 71/72, 5/3, 
  -115/72, 0, 23/72, 0, 5/18, 0, 31/36, 0, 0, 0, 0, 0, 0, 8/eps, 0, 0, 0, 0, 
  0, 0, 0, -8/eps, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/4, -1, -1/2, 0, 0, 0, -1, 
  -1/2, 0, 0, 0, -1, 55/24, -45/8, -5/12, -1/12, -1/12, -18, 2, -73/12, 35/2, 
  -1, 55/24, -49/8, -1/4, -1/12, -1/12, -18, 2, -73/12, -1, 8/3, -8/3, -1/12, 
  -1/12, -1/12, -1, -1/12, -1/12, -18, 2, -1, -1/12, -1/12, -1, -1/12, -1/12, 
  -23/3, -20/3, -62/3}, {0, 5/(24*eps^2), -151/1440, -535/(36*eps), 0, 
  -47/(72*eps), 0, -1/4*1/eps^2, 0, -5/(36*eps), 0, -1/2*1/eps^3, 5/(9*eps), 
  -28/3, 0, -1/6, 9/(4*eps), -2/3, 1/(2*eps^2), 1/12, -3/eps, 1, 11/(18*eps), 
  -2/3, 1/6, 0, 25/(24*eps), -28/3, 0, 0, 3/(2*eps), 0, 3/(2*eps^2), 1/6, 
  -6/eps, 2, 5/(4*eps), -2, 2/3, 3/(4*eps^2), 1/12, -3/(2*eps), 0, 5/(4*eps), 
  -2, 1, -1/12*1/eps, 0, 2/3, 1/6, 0, -5/(9*eps), 16/3, -1/2*1/eps^2, 0, 
  13/(12*eps), 0, -1/2*1/eps^2, 0, 0, 0, 7/(12*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/12, 13/(12*eps), 0, 7/(12*eps), 0, 0, 0, 0, 0, 0, 
  8/(9*eps), 0, 0, 0, -1/6, -3/(4*eps^2), 1/12, -1/4*1/eps^2, 0, 1/(4*eps^2), 
  0, eps^(-1), 3/(2*eps), -1/6*1/eps, 3/(2*eps), 0, 7/(2*eps), 2/eps, 
  -5/(6*eps), 5/(6*eps), 0, 2/eps, -11/(6*eps), 1/(2*eps), -4/(3*eps), 0, 0, 
  4/(3*eps), -3/(4*eps), -3/(4*eps), 3/(4*eps), 0, 0, 0, 0, 0, -1, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, 5/(24*eps^2), -7/90, 2617/(36*eps), 0, 85/(72*eps), 26/3, -1/4*1/eps^2, 
  1/24, 67/(36*eps), 1/12, -1/2*1/eps^3, -7/(3*eps), -32/3, 0, -1/12, 
  -23/(4*eps), -1/3, 1/(2*eps^2), 1/24, 9/eps, 1/2, -23/(6*eps), -1/3, 1/12, 
  0, -281/(72*eps), -31/6, 0, -1/12, -13/(2*eps), -1/3, 3/(2*eps^2), 1/12, 
  16/eps, 1, -137/(12*eps), -1, 1/3, 3/(4*eps^2), 1/8, 13/(2*eps), 1/2, 
  -137/(12*eps), -1, 1/2, -107/(36*eps), -1/3, 1/3, 1/12, 0, 0, 0, 
  -1/2*1/eps^2, 0, -11/(12*eps), 0, -1/2*1/eps^2, 0, 2/eps, 0, -1/12*1/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -11/(12*eps), 0, -1/12*1/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 1/24, -1/4*1/eps^2, 1/8, 
  1/(4*eps^2), -1/8, -7/(3*eps), -13/(2*eps), 9/(2*eps), -5/(2*eps), 0, 
  -17/(2*eps), 6/eps, -1/6*1/eps, 1/(6*eps), 0, -2/eps, 1/(6*eps), 
  -1/6*1/eps, 0, 0, 0, 0, 45/(4*eps), -3/(4*eps), 3/(4*eps), 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, -1/6, 0, 0, 0, 0, 1/2, 0, 0, 1/2, 0, 
  -1/2, 0, 0, 0, 0, 1/2, 0, -1/2, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, -3, 3}, {-1/4*1/eps^4, -3/(8*eps^2), 0, -587/(12*eps), 
  1/(2*eps^3), -37/(72*eps), 0, 1/(2*eps^2), 0, -29/(18*eps), 0, 1/(2*eps^3), 
  121/(72*eps), 0, -eps^(-2), 0, 7/(2*eps), 0, -1/2*1/eps^2, 0, -11/(2*eps), 
  0, 53/(18*eps), 0, 0, 0, 185/(72*eps), 0, 0, 0, 9/(2*eps), 0, -2/eps^2, 0, 
  -9/eps, 0, 55/(6*eps), 0, 0, -eps^(-2), 0, -9/(2*eps), 0, 55/(6*eps), 0, 0, 
  55/(18*eps), 0, 0, 0, -1/2*1/eps^3, 17/(36*eps), 0, eps^(-2), 0, 
  -1/3*1/eps, 0, eps^(-2), 0, -2/eps, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*1/eps^2, 0, -1/3*1/eps, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 
  0, -11/(9*eps), 0, 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 5/(6*eps), 9/(2*eps), 
  -11/(3*eps), 0, 0, 4/eps, -9/eps, 4/(3*eps), -4/(3*eps), 0, 0, 4/(3*eps), 
  0, 4/(3*eps), 0, 0, -4/(3*eps), -10/eps, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 91/(3*eps), 0, 5/(12*eps), 0, -1/8*1/eps^2, 0, 
  1/(2*eps), 0, 0, -5/(6*eps), 0, 0, 0, -3/(2*eps), 0, 0, 0, 3/eps, 0, 
  -4/(3*eps), 0, 0, 0, -47/(36*eps), 0, 0, 0, -2/eps, 0, 1/(4*eps^2), 0, 
  5/eps, 0, -23/(6*eps), 0, 0, 1/(8*eps^2), 0, 2/eps, 0, -23/(6*eps), 0, 0, 
  -17/(18*eps), 0, 0, 0, 0, -7/(36*eps), 0, -1/4*1/eps^2, 0, -1/2*1/eps, 0, 
  -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, 
  -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, eps^(-1), -1/3*1/eps, 
  1/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/8*1/eps^2, 0, 165/(2*eps), -1/2*1/eps^3, eps^(-1), 0, 
  1/(4*eps^2), 0, eps^(-1), 0, 0, -7/(3*eps), 0, 0, 0, -9/(2*eps), 0, 0, 0, 
  17/(2*eps), 0, -11/(3*eps), 0, 0, 1/(2*eps^3), -29/(9*eps), 0, -eps^(-2), 
  0, -4/eps, 0, 1/(2*eps^2), 0, 14/eps, 0, -65/(6*eps), 0, 0, 3/(4*eps^2), 0, 
  4/eps, 0, -31/(3*eps), 0, 0, -19/(9*eps), 0, 0, 0, -1/2*1/eps^3, 
  -25/(36*eps), 0, -1/2*1/eps^2, 0, -eps^(-1), 0, -1/2*1/eps^2, 0, 2/eps, 0, 
  -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, -eps^(-1), 
  0, -2/(3*eps), 0, 0, 0, 0, 0, 0, -8/(9*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, 
  1/(4*eps^2), 0, 1/(4*eps^2), 0, -5/(3*eps), -5/eps, 10/(3*eps), -3/eps, 0, 
  -7/eps, 2/eps, -4/(3*eps), 4/(3*eps), 0, -3/eps, 0, 0, 0, 0, 0, 0, 9/eps, 
  2/eps, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 50/(3*eps), -1/2*1/eps^3, 
  1/(12*eps), 0, 3/(8*eps^2), 0, -1/3*1/eps, 0, 0, -1/2*1/eps, 0, 0, 0, 
  -1/2*1/eps, 0, 0, 0, 3/(2*eps), 0, -2/(3*eps), 0, 0, 0, -7/(12*eps), 0, 
  -eps^(-2), 0, eps^(-1), 0, -1/4*1/eps^2, 0, 2/eps, 0, -2/eps, 0, 0, 
  -1/8*1/eps^2, 0, -eps^(-1), 0, -2/eps, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, -eps^(-1), 0, eps^(-1), -eps^(-1), 0, 
  -eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, -23/(2*eps), 1/(2*eps^3), 0, 0, -1/4*1/eps^2, 0, 
  2/(3*eps), 0, 0, 1/(3*eps), 0, 0, 0, -1/2*1/eps, 0, 0, 0, -1/2*1/eps, 0, 
  1/(3*eps), 0, 0, 0, 1/(4*eps), 0, eps^(-2), 0, -2/eps, 0, 1/(2*eps^2), 0, 
  0, 0, eps^(-1), 0, 0, 1/(4*eps^2), 0, 2/eps, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, eps^(-1), -eps^(-1), 
  -2/(3*eps), eps^(-1), 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1, 0, 0, 0}, {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 
  0, 0, 17/(18*eps), 0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 
  5/(4*eps), 0, 0, 0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 
  0, 5/eps, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, 0, 
  -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  2/eps, -5/(3*eps), 2/eps, 0, 3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 
  0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/(4*eps^4), 1/(24*eps^2), -19/480, -8/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  1/(12*eps), -16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 
  0, 0, 0, 0, 1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(6*eps), -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 
  eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 0, 0, 
  eps^(-1), -2, 1, 1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, -1/12*1/eps^2, 13/90, 14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, -1/6*1/eps, 
  28/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 
  -eps^(-1), 2, -2/3, 0, 0, 0, 0, -eps^(-1), 2, -1, 0, 0, -2/3, 0, 0, 
  -1/6*1/eps, 28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 
  0, -1/6, 0, 0, 1/(2*eps^2), -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, -1/12*1/eps, 16/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 
  -1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, -1/8*1/eps^2, 
  1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, -3/(2*eps), -2/3, 0, 
  1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -47/(36*eps), -16/3, 0, -1/6, 
  -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, -23/(6*eps), -2, 2/3, 
  1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 2/3, 
  1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, -2/(9*eps), 
  0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 1/(8*eps^2), 0, -2/(3*eps), 
  -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, eps^(-1), -1/3*1/eps, 1/(3*eps), 
  0, -eps^(-1), 0, 0, 0, 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 
  -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 1/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 28/3, 0, 1/6, -eps^(-1), 2/3, 0, 
  -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/3*1/eps, 31/3, 0, 1/6, 
  -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, -1/12, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 0, 
  0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 2, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 
  1/(6*eps), -14/3, -2/eps^2, -1/3, 2/eps, -4/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, 
  -2/3, 4/eps, -8/3, 2/eps^2, 1/3, -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 
  1/3, -4/eps, 4, 2/eps, -4, 1, 4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 
  19/240, 16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 
  16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 
  -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 
  2/eps, -2, -2/(3*eps), 4/3, -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 
  1/3, -2/eps, 4/3, -2/eps^2, -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), 
  -1/6, 2/eps, -2, -2/eps, 4, -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}


==> anc/mi2func/t322ZZZM_mis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[t322ZZZMp1234, 1], mi[t322ZZZMp1234, 2], mi[t322ZZZMp1234, 3], 
 mi[t322ZZZMp1234, 4], mi[t322ZZZMp1234, 5], mi[t322ZZZMp1234, 6], 
 mi[t322ZZZMp1234, 7], mi[t322ZZZMp1234, 8], mi[t322ZZZMp1234, 9], 
 mi[t322ZZZMp1234, 10], mi[t322ZZZMp1234, 11], mi[t322ZZZMp1234, 12], 
 mi[t322ZZZMp1234, 13], mi[t322ZZZMp1234, 14], mi[t322ZZZMp1234, 15], 
 mi[t322ZZZMp1234, 16], mi[t322ZZZMp1234, 17], mi[t322ZZZMp1234, 18], 
 mi[t322ZZZMp1234, 19], mi[t322ZZZMp1234, 20], mi[t322ZZZMp1234, 21], 
 mi[t322ZZZMp1234, 22], mi[t322ZZZMp1234, 23], mi[t322ZZZMp1234, 24], 
 mi[t322ZZZMp1234, 25], mi[t322ZZZMp1234, 26], mi[t322ZZZMp1234, 27], 
 mi[t322ZZZMp1234, 28], mi[t322ZZZMp1234, 29], mi[t322ZZZMp1324, 1], 
 mi[t322ZZZMp1324, 2], mi[t322ZZZMp1324, 3], mi[t322ZZZMp1324, 4], 
 mi[t322ZZZMp1324, 5], mi[t322ZZZMp1324, 6], mi[t322ZZZMp1324, 7], 
 mi[t322ZZZMp1324, 8], mi[t322ZZZMp1324, 9], mi[t322ZZZMp1324, 10], 
 mi[t322ZZZMp1324, 11], mi[t322ZZZMp1324, 12], mi[t322ZZZMp1324, 13], 
 mi[t322ZZZMp1324, 14], mi[t322ZZZMp1324, 15], mi[t322ZZZMp1324, 16], 
 mi[t322ZZZMp1324, 17], mi[t322ZZZMp1324, 18], mi[t322ZZZMp1324, 19], 
 mi[t322ZZZMp1324, 20], mi[t322ZZZMp1324, 21], mi[t322ZZZMp1324, 22], 
 mi[t322ZZZMp1324, 23], mi[t322ZZZMp1324, 24], mi[t322ZZZMp1324, 25], 
 mi[t322ZZZMp1324, 26], mi[t322ZZZMp1324, 27], mi[t322ZZZMp1324, 28], 
 mi[t322ZZZMp1324, 29], mi[t322ZZZMp2134, 1], mi[t322ZZZMp2134, 2], 
 mi[t322ZZZMp2134, 3], mi[t322ZZZMp2134, 4], mi[t322ZZZMp2134, 5], 
 mi[t322ZZZMp2134, 6], mi[t322ZZZMp2134, 7], mi[t322ZZZMp2134, 8], 
 mi[t322ZZZMp2134, 9], mi[t322ZZZMp2134, 10], mi[t322ZZZMp2134, 11], 
 mi[t322ZZZMp2134, 12], mi[t322ZZZMp2134, 13], mi[t322ZZZMp2134, 14], 
 mi[t322ZZZMp2134, 15], mi[t322ZZZMp2134, 16], mi[t322ZZZMp2134, 17], 
 mi[t322ZZZMp2134, 18], mi[t322ZZZMp2134, 19], mi[t322ZZZMp2134, 20], 
 mi[t322ZZZMp2134, 21], mi[t322ZZZMp2134, 22], mi[t322ZZZMp2134, 23], 
 mi[t322ZZZMp2134, 24], mi[t322ZZZMp2134, 25], mi[t322ZZZMp2134, 26], 
 mi[t322ZZZMp2134, 27], mi[t322ZZZMp2134, 28], mi[t322ZZZMp2134, 29], 
 mi[t322ZZZMp2314, 1], mi[t322ZZZMp2314, 2], mi[t322ZZZMp2314, 3], 
 mi[t322ZZZMp2314, 4], mi[t322ZZZMp2314, 5], mi[t322ZZZMp2314, 6], 
 mi[t322ZZZMp2314, 7], mi[t322ZZZMp2314, 8], mi[t322ZZZMp2314, 9], 
 mi[t322ZZZMp2314, 10], mi[t322ZZZMp2314, 11], mi[t322ZZZMp2314, 12], 
 mi[t322ZZZMp2314, 13], mi[t322ZZZMp2314, 14], mi[t322ZZZMp2314, 15], 
 mi[t322ZZZMp2314, 16], mi[t322ZZZMp2314, 17], mi[t322ZZZMp2314, 18], 
 mi[t322ZZZMp2314, 19], mi[t322ZZZMp2314, 20], mi[t322ZZZMp2314, 21], 
 mi[t322ZZZMp2314, 22], mi[t322ZZZMp2314, 23], mi[t322ZZZMp2314, 24], 
 mi[t322ZZZMp2314, 25], mi[t322ZZZMp2314, 26], mi[t322ZZZMp2314, 27], 
 mi[t322ZZZMp2314, 28], mi[t322ZZZMp2314, 29], mi[t322ZZZMp3124, 1], 
 mi[t322ZZZMp3124, 2], mi[t322ZZZMp3124, 3], mi[t322ZZZMp3124, 4], 
 mi[t322ZZZMp3124, 5], mi[t322ZZZMp3124, 6], mi[t322ZZZMp3124, 7], 
 mi[t322ZZZMp3124, 8], mi[t322ZZZMp3124, 9], mi[t322ZZZMp3124, 10], 
 mi[t322ZZZMp3124, 11], mi[t322ZZZMp3124, 12], mi[t322ZZZMp3124, 13], 
 mi[t322ZZZMp3124, 14], mi[t322ZZZMp3124, 15], mi[t322ZZZMp3124, 16], 
 mi[t322ZZZMp3124, 17], mi[t322ZZZMp3124, 18], mi[t322ZZZMp3124, 19], 
 mi[t322ZZZMp3124, 20], mi[t322ZZZMp3124, 21], mi[t322ZZZMp3124, 22], 
 mi[t322ZZZMp3124, 23], mi[t322ZZZMp3124, 24], mi[t322ZZZMp3124, 25], 
 mi[t322ZZZMp3124, 26], mi[t322ZZZMp3124, 27], mi[t322ZZZMp3124, 28], 
 mi[t322ZZZMp3124, 29], mi[t322ZZZMp3214, 1], mi[t322ZZZMp3214, 2], 
 mi[t322ZZZMp3214, 3], mi[t322ZZZMp3214, 4], mi[t322ZZZMp3214, 5], 
 mi[t322ZZZMp3214, 6], mi[t322ZZZMp3214, 7], mi[t322ZZZMp3214, 8], 
 mi[t322ZZZMp3214, 9], mi[t322ZZZMp3214, 10], mi[t322ZZZMp3214, 11], 
 mi[t322ZZZMp3214, 12], mi[t322ZZZMp3214, 13], mi[t322ZZZMp3214, 14], 
 mi[t322ZZZMp3214, 15], mi[t322ZZZMp3214, 16], mi[t322ZZZMp3214, 17], 
 mi[t322ZZZMp3214, 18], mi[t322ZZZMp3214, 19], mi[t322ZZZMp3214, 20], 
 mi[t322ZZZMp3214, 21], mi[t322ZZZMp3214, 22], mi[t322ZZZMp3214, 23], 
 mi[t322ZZZMp3214, 24], mi[t322ZZZMp3214, 25], mi[t322ZZZMp3214, 26], 
 mi[t322ZZZMp3214, 27], mi[t322ZZZMp3214, 28], mi[t322ZZZMp3214, 29]}


==> anc/mi2func/t331ZZZM_funcmonomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
 ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
 zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
 F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
 F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
 ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
 F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
 ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
 F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, 
 ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
 F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
 F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
 zeta3*F[1, 4], F[1, 1]*F[1, 4], ipi^2*F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
 F[1, 1]^3*F[1, 4], F[1, 2]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 4], 
 F[1, 2]^2*F[1, 4], F[1, 3]*F[1, 4], ipi^2*F[1, 3]*F[1, 4], 
 F[1, 1]*F[1, 3]*F[1, 4], F[1, 1]^2*F[1, 3]*F[1, 4], F[1, 2]*F[1, 3]*F[1, 4], 
 F[1, 3]^2*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], F[1, 3]^3*F[1, 4], F[1, 4]^2, 
 ipi^2*F[1, 4]^2, F[1, 1]*F[1, 4]^2, F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, 
 F[1, 3]*F[1, 4]^2, F[1, 1]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, 
 F[1, 4]^3, F[1, 1]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, F[1, 4]^4, F[2, 1], 
 ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], ipi^2*F[2, 3], F[3, 1], 
 F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], F[3, 7], F[3, 8], F[3, 9], 
 F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 14], F[3, 15], F[3, 16], 
 F[3, 17], F[3, 18], F[3, 19], F[3, 20], F[4, 18], F[4, 19], F[4, 20], 
 F[4, 21], F[4, 22], F[4, 23], F[4, 24], F[4, 25], F[4, 26], F[4, 27], 
 F[4, 28], F[4, 29], F[4, 30], F[4, 31], F[4, 32], F[4, 33], F[4, 34], 
 F[4, 35], F[4, 36], F[4, 37], F[4, 38], F[4, 39], F[4, 40], F[4, 41], 
 F[4, 42], F[4, 43], F[4, 44], F[4, 45], F[4, 46], F[4, 47], F[4, 48], 
 F[4, 49], F[4, 50], F[4, 51], F[4, 52], F[4, 53], F[4, 54], F[4, 55], 
 F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], F[4, 61], F[4, 62], 
 F[4, 65], F[4, 66], F[4, 67]}


==> anc/mi2func/t331ZZZM_mi2funcmatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{-eps^(-4), 1/(4*eps^2), 0, 51/(4*eps), 0, 3/(8*eps), 0, 1/(2*eps^2), 0, 
  3/eps, 0, -2/eps^3, -3/(8*eps), 0, 0, 0, -9/(2*eps), 0, -3/(2*eps^2), 0, 
  9/(2*eps), 0, -3/(2*eps), 0, 0, -2/eps^3, -5/(8*eps), 0, 0, 0, -15/(2*eps), 
  0, -2/eps^2, 0, 9/eps, 0, -9/(2*eps), 0, 0, -eps^(-2), 0, 9/(2*eps), 0, 
  -9/(2*eps), 0, 0, -3/(2*eps), 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 
  -eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -eps^(-2), 0, 1/(2*eps^2), 0, -1/2*1/eps^2, 0, 1/(2*eps), -9/(2*eps), 
  -1/3*1/eps, 0, -6/eps, -6/eps, 3/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 5/(16*eps^2), 0, 95/(3*eps), -3/(2*eps^3), 1/(4*eps), 0, 11/(8*eps^2), 
  0, 3/eps, 0, 0, -5/(6*eps), 0, -2/eps^2, 0, -6/eps, 0, 0, 0, 6/eps, 0, 
  -2/eps, 0, 0, 0, -eps^(-1), 0, -3/eps^2, 0, -7/eps, 0, 5/(4*eps^2), 0, 
  12/eps, 0, -6/eps, 0, 0, 5/(8*eps^2), 0, 3/eps, 0, -6/eps, 0, 0, 
  -4/(3*eps), 0, 0, 0, 0, 0, 0, 5/(4*eps^2), 0, 0, 0, -5/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(8*eps^2), 0, 
  5/(8*eps^2), 0, -5/(8*eps^2), 0, 0, -6/eps, 2/eps, -2/eps, -5/eps, -8/eps, 
  -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4/eps, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/eps^2, -1/3, 
  eps^(-1), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/eps, 1, 0, 0, 0, 0, -4/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, -3/(8*eps^2), 
  0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/(16*eps^2), 0, 0, 1/(2*eps^3), 
  0, 0, -7/(8*eps^2), 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 
  -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  -5/(12*eps), 29/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -5/12, 0, 
  0, 0, 0, 0, 1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 
  0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/2*1/eps^3, 0, 0, 
  eps^(-2), 0, 0, 0, -eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(2*eps^2), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 
  0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 
  0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 1/(2*eps^3), 1/(12*eps), 
  -16/3, -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, -1/2*1/eps^3, -1/12*1/eps, 
  16/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, -1/2*1/eps^3, -1/12*1/eps, 16/3, eps^(-2), 1/6, 
  -eps^(-1), 2/3, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(6*eps), -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 
  eps^(-2), 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 0, 0, 
  eps^(-1), -2, 1, 1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 
  1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2, 0, 0}, {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 
  19/240, 16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-eps^(-4), 1/(4*eps^2), 0, -147/eps, 0, -15/(8*eps), 0, 1/(2*eps^2), 0, 
  -3/(4*eps), 0, -2/eps^3, 33/(8*eps), 0, 0, 0, 27/(4*eps), 0, -3/(2*eps^2), 
  0, -27/(2*eps), 0, 6/eps, 0, 0, 0, 47/(8*eps), 0, 0, 0, 9/(2*eps), 0, 
  -eps^(-2), 0, -45/(2*eps), 0, 69/(4*eps), 0, 0, -1/2*1/eps^2, 0, 
  -9/(2*eps), 0, 69/(4*eps), 0, 0, 11/(4*eps), 0, 0, 0, -2/eps^3, 7/(4*eps), 
  0, eps^(-2), 0, 15/(4*eps), 0, -2/eps^2, -9/(2*eps), 3/(4*eps), 0, 0, 
  -3/eps, 0, 0, 3/(2*eps), 0, 0, -1/2*1/eps^2, 0, 3/(4*eps), 0, 3/(4*eps), 
  3/(2*eps), 0, 0, -1/2*1/eps, 0, 0, 0, 1/(2*eps^2), 0, -eps^(-2), 0, 
  -1/2*1/eps^2, 0, 3/eps, 9/eps, -6/eps, 9/(2*eps), 0, 27/(2*eps), -6/eps, 
  2/eps, -10/(3*eps), -6/eps, 3/eps, 0, 0, 0, 0, 0, 0, -63/(4*eps), 
  -27/(4*eps), -9/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 5/(16*eps^2), 0, -331/(3*eps), -3/(2*eps^3), 
  -7/(4*eps), 0, 11/(8*eps^2), 0, -1/3*1/eps, 0, 0, 19/(6*eps), 0, -2/eps^2, 
  0, 4/eps, 0, 0, 0, -10/eps, 0, 14/(3*eps), 0, 0, 3/(2*eps^3), 53/(12*eps), 
  0, -3/(2*eps^2), 0, 3/eps, 0, 3/(4*eps^2), 0, -14/eps, 0, 12/eps, 0, 0, 
  1/(8*eps^2), 0, -3/eps, 0, 11/eps, 0, 0, 5/(3*eps), 0, 0, 0, -3/(2*eps^3), 
  23/(12*eps), 0, -1/4*1/eps^2, 0, 4/eps, 0, -3/(4*eps^2), -6/eps, 2/eps, 
  3/(2*eps^2), 0, -4/eps, 0, 2/eps, 2/eps, 0, 0, -eps^(-2), 0, 0, 0, 
  eps^(-1), 2/eps, 0, 0, -eps^(-1), 0, 0, 0, 5/(8*eps^2), 0, -5/(8*eps^2), 0, 
  -5/(8*eps^2), 0, 2/eps, 6/eps, -4/eps, 2/eps, 0, 10/eps, -10/eps, 2/eps, 
  -2/eps, -5/eps, 2/eps, 0, 0, 0, 0, 0, 0, -10/eps, -6/eps, -2/eps, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, 
  -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, -eps^(-3), -1/6*1/eps, 
  14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, eps^(-2), 1/6, -eps^(-1), 
  1/2, 0, 1/(2*eps), -1/2, 1/6, -3/(2*eps^2), -1/4, -1/2*1/eps, 1/4, 0, 
  1/(2*eps), -1/2, 1/4, -7/(6*eps), -1/6, 1/6, -5/8, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, -3/(4*eps^2), 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/(16*eps^2), 0, 71/(2*eps), 
  1/(2*eps^3), 1/(2*eps), 0, -7/(8*eps^2), 0, 5/(6*eps), 0, 0, -eps^(-1), 0, 
  eps^(-2), 0, -5/(2*eps), 0, 0, 0, 4/eps, 0, -5/(3*eps), 0, 0, -1/2*1/eps^3, 
  -25/(18*eps), 0, eps^(-2), 0, -3/eps, 0, -1/4*1/eps^2, 0, 7/eps, 0, 
  -29/(6*eps), 0, 0, -1/8*1/eps^2, 0, 3/eps, 0, -29/(6*eps), 0, 0, 
  -23/(18*eps), 0, 0, 0, 1/(2*eps^3), -4/(9*eps), 0, -3/(4*eps^2), 0, 
  -1/2*1/eps, 0, 1/(4*eps^2), eps^(-1), -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, -2/(9*eps), 0, 0, 0, 
  -3/(8*eps^2), 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, -2/(3*eps), -2/eps, 
  4/(3*eps), -eps^(-1), 0, -3/eps, 2/eps, -1/3*1/eps, 2/(3*eps), 0, -2/eps, 
  0, 0, 0, 0, 0, 0, 7/(2*eps), 3/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), -5/(12*eps), 29/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -5/12, 0, 0, 0, 0, 0, 0, 
  1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, -1/8*1/eps^2, 0, -71/(2*eps), 0, -1/2*1/eps, 0, 1/(4*eps^2), 0, 
  -5/(6*eps), 0, -1/2*1/eps^3, eps^(-1), 0, eps^(-2), 0, 5/(2*eps), 0, 
  -eps^(-2), 0, -4/eps, 0, 5/(3*eps), 0, 0, 0, 11/(6*eps), 0, 0, 0, 3/eps, 0, 
  -3/(2*eps^2), 0, -8/eps, 0, 11/(2*eps), 0, 0, -1/4*1/eps^2, 0, -3/eps, 0, 
  6/eps, 0, 0, 3/(2*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 1/(2*eps), 0, 
  -1/2*1/eps^2, 0, -1/2*1/eps, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, eps^(-1), 3/eps, -2/eps, 2/eps, 0, 4/eps, -2/eps, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -11/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 1/(2*eps^3), 1/(12*eps), 
  -16/3, -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, -1/2*1/eps^3, -1/12*1/eps, 
  16/3, eps^(-2), 1/6, -eps^(-1), 2/3, -1/2*1/eps^2, -1/12, eps^(-1), -1, 
  -1/3*1/eps, 2/3, -1/6, -1/2*1/eps^3, -1/12*1/eps, 16/3, eps^(-2), 1/6, 
  -eps^(-1), 2/3, -eps^(-2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  -1/2*1/eps^2, -1/12, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 1/(6*eps), -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, 0, 0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, 0, 
  1/(6*eps), -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 
  1/12, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 1/6, 0, 0, -1/2*1/eps^2, 1/12, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 
  19/240, 16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 
  2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-eps^(-4), 1/(4*eps^2), 0, 395/(4*eps), -2/eps^3, 23/(12*eps), 0, 
  -eps^(-2), 0, 55/(12*eps), 0, 0, -41/(12*eps), 0, 0, 0, -45/(4*eps), 0, 0, 
  0, 15/eps, 0, -35/(6*eps), 0, 0, 0, -29/(6*eps), 0, 0, 0, -27/(2*eps), 0, 
  eps^(-2), 0, 57/(2*eps), 0, -71/(4*eps), 0, 0, 1/(2*eps^2), 0, 21/(2*eps), 
  0, -71/(4*eps), 0, 0, -53/(12*eps), 0, 0, 0, -2/eps^3, 1/(12*eps), 0, 
  -2/eps^2, 0, -5/(4*eps), 0, -eps^(-2), 3/(2*eps), 1/(4*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(2*eps^2), 0, -5/(4*eps), 0, 1/(4*eps), 0, 0, 0, -1/3*1/eps, 0, 
  0, 0, -1/2*1/eps^2, 0, 1/(2*eps^2), 0, -eps^(-2), 0, -5/(2*eps), 
  -21/(2*eps), 6/eps, -9/(2*eps), -6/eps, -27/(2*eps), 3/eps, -eps^(-1), 
  eps^(-1), 0, -3/eps, eps^(-1), -7/(3*eps), 0, 0, 0, 0, 63/(4*eps), 
  3/(4*eps), -15/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 5/(16*eps^2), 0, 153/eps, -3/(2*eps^3), 97/(36*eps), 
  0, -5/(8*eps^2), 0, 44/(9*eps), 0, 0, -89/(18*eps), 0, 0, 0, -13/eps, 0, 0, 
  0, 20/eps, 0, -74/(9*eps), 0, 0, 0, -7/eps, 0, -eps^(-2), 0, -16/eps, 0, 
  5/(4*eps^2), 0, 36/eps, 0, -24/eps, 0, 0, 5/(8*eps^2), 0, 13/eps, 0, 
  -24/eps, 0, 0, -6/eps, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, -7/(3*eps), 0, 
  -5/(4*eps^2), 4/eps, -2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4/(3*eps), 
  0, -2/(3*eps), 0, 0, 0, 0, 0, 0, 0, -5/(8*eps^2), 0, 5/(8*eps^2), 0, 
  -5/(8*eps^2), 0, -4/eps, -14/eps, 26/(3*eps), -6/eps, -5/eps, -20/eps, 
  6/eps, -4/(3*eps), 4/(3*eps), 0, -4/eps, 4/(3*eps), -4/(3*eps), 0, 0, 0, 0, 
  22/eps, 2/eps, -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 
  1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/eps^2, -1/3, eps^(-1), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/eps, 1, 0, 0, 
  0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 
  1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 0, 0, 1/(4*eps^2), 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/(16*eps^2), 7/45, -10/(3*eps), 1/(2*eps^3), -2/(9*eps), 4, 
  1/(8*eps^2), 0, -5/(18*eps), 0, 0, 1/(18*eps), 0, 0, 0, -1/2*1/eps, 0, 0, 
  0, 0, 0, 1/(9*eps), 0, 0, 0, 2/(9*eps), -4, 0, 0, eps^(-1), 0, 
  -3/(4*eps^2), 0, eps^(-1), 0, -1/6*1/eps, 0, 0, -3/(8*eps^2), 0, -eps^(-1), 
  0, -1/6*1/eps, 0, 0, 5/(18*eps), 0, 0, 0, 0, 1/(36*eps), 43/3, 1/(4*eps^2), 
  0, 1/(6*eps), 0, 3/(4*eps^2), -eps^(-1), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/4, 1/(6*eps), 0, 1/(2*eps), 0, 0, 0, -1/9*1/eps, 0, 0, -1/6, 
  3/(8*eps^2), 1/12, -3/(8*eps^2), -1/12, 3/(8*eps^2), -1/12, -1/3*1/eps, 
  eps^(-1), 0, -eps^(-1), 0, eps^(-1), -4/eps, 0, 0, 0, 0, 1/(3*eps), 0, 0, 
  0, 0, 0, -1/2*1/eps, -1/2*1/eps, 1/(2*eps), 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 0, 1/3, 0, 0, -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 2, 2}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), -5/(12*eps), 29/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -5/12, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 
  1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, -91/(3*eps), 0, -5/(12*eps), 0, 
  1/(8*eps^2), 0, -1/2*1/eps, 0, 0, 5/(6*eps), 0, 0, 0, 3/(2*eps), 0, 0, 0, 
  -3/eps, 0, 4/(3*eps), 0, 0, 0, 47/(36*eps), 0, 0, 0, 2/eps, 0, 
  -1/4*1/eps^2, 0, -5/eps, 0, 23/(6*eps), 0, 0, -1/8*1/eps^2, 0, -2/eps, 0, 
  23/(6*eps), 0, 0, 17/(18*eps), 0, 0, 0, 0, 7/(36*eps), 0, 1/(4*eps^2), 0, 
  1/(2*eps), 0, 1/(4*eps^2), -eps^(-1), 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 2/(9*eps), 0, 0, 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 2/(3*eps), 2/eps, 
  -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, 0, 263/(3*eps), -1/2*1/eps^3, 8/(9*eps), 0, 1/(4*eps^2), 
  0, 29/(18*eps), 0, 0, -83/(36*eps), 0, 0, 0, -11/(2*eps), 0, 0, 0, 9/eps, 
  0, -34/(9*eps), 0, 0, 1/(2*eps^3), -32/(9*eps), 0, -eps^(-2), 0, 
  -11/(2*eps), 0, 1/(2*eps^2), 0, 16/eps, 0, -34/(3*eps), 0, 0, 3/(4*eps^2), 
  0, 5/eps, 0, -34/(3*eps), 0, 0, -22/(9*eps), 0, 0, 0, -1/2*1/eps^3, 
  -25/(36*eps), 0, -1/2*1/eps^2, 0, -7/(6*eps), 0, -1/2*1/eps^2, 2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), 0, -5/(3*eps), 0, 0, 0, 0, 0, -8/(9*eps), 
  0, 0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, -5/(3*eps), 
  -6/eps, 11/(3*eps), -3/eps, 0, -8/eps, 2/eps, -eps^(-1), eps^(-1), 0, 
  -3/eps, -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, 10/eps, eps^(-1), 2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, -1/12*1/eps, 16/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 
  0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 
  1/(6*eps), -28/3, -1/2*1/eps^2, -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, eps^(-1), -1, 0, 0, 0, 0, 2/3, 0, 0, 0, 1/(6*eps), -28/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 
  0, 1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2}, 
 {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 0, 0, 
  17/(18*eps), 0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 
  5/(4*eps), 0, 0, 0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 
  0, 5/eps, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 
  -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 2/eps, 0, 
  3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 
  0, 0, 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 7/45, -91/(3*eps), 0, -5/(12*eps), 
  -16/3, 1/(8*eps^2), -1/12, -1/2*1/eps, -1/6, 0, 5/(6*eps), 28/3, 0, 1/6, 
  3/(2*eps), 2/3, 0, -1/12, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 
  16/3, 0, 1/6, 2/eps, 2/3, -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, 
  -2/3, -1/8*1/eps^2, -1/12, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, 
  -2/3, -1/6, 0, 7/(36*eps), 5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 
  -eps^(-1), 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), -1/6, 1/(2*eps), 
  0, 1/(6*eps), 0, 0, 0, 2/(9*eps), 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 
  -1/12, -1/8*1/eps^2, 0, 2/(3*eps), 2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, 
  -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0}, {0, 0, 1/10, 6/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {-eps^(-4), 1/(4*eps^2), 0, 35/eps, 0, 1/(8*eps), 0, 
  -1/2*1/eps^2, 0, 3/(4*eps), 0, -2/eps^3, -3/(8*eps), 0, 0, 0, -9/(4*eps), 
  0, -1/2*1/eps^2, 0, 15/(2*eps), 0, -7/(2*eps), 0, 0, 0, -35/(24*eps), 0, 0, 
  0, -3/eps, 0, eps^(-2), 0, 15/(2*eps), 0, -35/(4*eps), 0, 0, 1/(2*eps^2), 
  0, 3/eps, 0, -23/(4*eps), 0, 0, -17/(12*eps), 0, 0, 0, -2/eps^3, 
  1/(12*eps), 0, -eps^(-2), 0, -3/(4*eps), 0, -2/eps^2, 3/(2*eps), 
  -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, -3/(2*eps^2), 0, -3/(4*eps), 0, 
  -1/4*1/eps, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -1/2*1/eps^2, 0, -eps^(-2), 0, 
  1/(2*eps^2), 0, -eps^(-1), -3/eps, 2/eps, -3/(2*eps), 0, -9/(2*eps), 6/eps, 
  0, 0, 0, -3/eps, 0, 0, -4/(3*eps), -6/eps, 0, 0, 21/(4*eps), -15/(4*eps), 
  3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 5/(16*eps^2), 0, 235/(3*eps), 0, 1/(2*eps), 0, -5/(8*eps^2), 0, 
  4/(3*eps), 0, -3/(2*eps^3), -5/(4*eps), 0, eps^(-2), 0, -4/eps, 0, 
  -eps^(-2), 0, 12/eps, 0, -17/(3*eps), 0, 0, 0, -19/(6*eps), 0, 0, 0, 
  -6/eps, 0, 1/(4*eps^2), 0, 14/eps, 0, -14/eps, 0, 0, 5/(8*eps^2), 0, 6/eps, 
  0, -11/eps, 0, 0, -8/(3*eps), 0, 0, 0, 0, 0, 0, -5/(4*eps^2), 0, -2/eps, 0, 
  -3/(4*eps^2), 4/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -5/(8*eps^2), 0, -5/(8*eps^2), 0, 5/(8*eps^2), 0, 
  -2/eps, -6/eps, 4/eps, -2/eps, 0, -10/eps, 10/eps, 0, 0, 0, -4/eps, 0, 0, 
  0, -5/eps, 0, 0, 10/eps, -2/eps, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-3), -1/6*1/eps, 14/3, 2/eps^2, 1/3, -2/eps, 4/3, -3/(2*eps^2), -1/4, 
  3/eps, -3, -7/(6*eps), 7/3, -5/8, 0, 0, 0, 0, 0, 0, 0, -2/eps^2, -1/3, 
  4/eps, -4, -3/eps, 6, -7/3, 0, 0, 0, 0, -2/eps, 4, -3, 0, 0, -4/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 
  1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^3), 0, 0, 3/(4*eps^2), 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), -eps^(-1), 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -3/(16*eps^2), 14/45, -151/(6*eps), 0, -1/4*1/eps, -19/3, 3/(8*eps^2), 
  -1/4, -1/2*1/eps, -1/6, 1/(2*eps^3), 7/(12*eps), 43/3, 0, 1/2, 3/(2*eps), 
  2/3, -1/4*1/eps^2, -1/4, -3/eps, -1, 4/(3*eps), 2/3, -1/6, 0, 41/(36*eps), 
  19/3, 0, 1/2, 2/eps, 2/3, -3/(4*eps^2), -1/2, -5/eps, -2, 23/(6*eps), 2, 
  -2/3, -3/(8*eps^2), -1/4, -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, 
  -2/3, -1/6, 0, 1/(36*eps), 43/3, 3/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), 
  -eps^(-1), 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4, 1/(2*eps), 0, 
  1/(6*eps), 0, 0, 0, -1/9*1/eps, 0, 0, -1/6, 3/(8*eps^2), 0, 3/(8*eps^2), 
  -1/6, -3/(8*eps^2), 0, 2/(3*eps), 2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, 
  -2/eps, 1/(3*eps), -1/3*1/eps, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, -7/(2*eps), 
  1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1/3, 
  0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 4, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 3/(4*eps^2), 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, -3/(8*eps^2), 
  0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), -1/2*1/eps^3, 
  5/(12*eps), -29/3, 1/(2*eps^2), -5/12, -1/3*1/eps, 1/6, 1/(2*eps^3), 
  -5/(12*eps), 29/3, -eps^(-2), 5/6, eps^(-1), -2/3, 1/(2*eps^2), -5/12, 
  -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 1/(2*eps^3), -5/(12*eps), 29/3, 
  -eps^(-2), 5/6, eps^(-1), -2/3, eps^(-2), -5/6, -2/eps, 2, eps^(-1), -2, 
  2/3, 1/(2*eps^2), -5/12, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 
  2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, -91/(3*eps), 0, -5/(12*eps), 0, 
  1/(8*eps^2), 0, -1/2*1/eps, 0, 0, 5/(6*eps), 0, 0, 0, 3/(2*eps), 0, 0, 0, 
  -3/eps, 0, 4/(3*eps), 0, 0, 0, 47/(36*eps), 0, 0, 0, 2/eps, 0, 
  -1/4*1/eps^2, 0, -5/eps, 0, 23/(6*eps), 0, 0, -1/8*1/eps^2, 0, -2/eps, 0, 
  23/(6*eps), 0, 0, 17/(18*eps), 0, 0, 0, 0, 7/(36*eps), 0, 1/(4*eps^2), 0, 
  1/(2*eps), 0, 1/(4*eps^2), -eps^(-1), 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 2/(9*eps), 0, 0, 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 2/(3*eps), 2/eps, 
  -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), -1/3*1/eps, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, -1/2*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, 0, 165/(2*eps), -1/2*1/eps^3, eps^(-1), 0, 1/(4*eps^2), 0, 
  eps^(-1), 0, 0, -7/(3*eps), 0, 0, 0, -9/(2*eps), 0, 0, 0, 17/(2*eps), 0, 
  -11/(3*eps), 0, 0, 1/(2*eps^3), -29/(9*eps), 0, -eps^(-2), 0, -4/eps, 0, 
  1/(2*eps^2), 0, 14/eps, 0, -65/(6*eps), 0, 0, 3/(4*eps^2), 0, 4/eps, 0, 
  -31/(3*eps), 0, 0, -19/(9*eps), 0, 0, 0, -1/2*1/eps^3, -25/(36*eps), 0, 
  -1/2*1/eps^2, 0, -eps^(-1), 0, -1/2*1/eps^2, 2/eps, -1/6*1/eps, 0, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), 0, -eps^(-1), 0, -2/(3*eps), 0, 0, 0, -8/(9*eps), 0, 
  0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, -5/(3*eps), -5/eps, 
  10/(3*eps), -3/eps, 0, -7/eps, 2/eps, -4/(3*eps), 4/(3*eps), 0, -3/eps, 0, 
  0, 0, 0, 0, 0, 9/eps, 2/eps, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, 
  -1/12*1/eps, 16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), 
  -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 
  1/(3*eps), -2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, -2/eps, 2, 
  eps^(-1), -2, 2/3, 0, 0, 0, 0, eps^(-1), -2, 1, 0, 0, 2/3, 0, 0, 1/(6*eps), 
  -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 
  0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 1/6, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, -1/6*1/eps, 1, 0, 1/6, 0, 0, 0, 
  1/(6*eps), -1, 0, -1/3, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 
  -1/3, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 7/45, 
  -91/(3*eps), 0, -5/(12*eps), -16/3, 1/(8*eps^2), -1/12, -1/2*1/eps, -1/6, 
  0, 5/(6*eps), 28/3, 0, 1/6, 3/(2*eps), 2/3, 0, -1/12, -3/eps, -1, 
  4/(3*eps), 2/3, -1/6, 0, 47/(36*eps), 16/3, 0, 1/6, 2/eps, 2/3, 
  -1/4*1/eps^2, -1/6, -5/eps, -2, 23/(6*eps), 2, -2/3, -1/8*1/eps^2, -1/12, 
  -2/eps, -1, 23/(6*eps), 2, -1, 17/(18*eps), 2/3, -2/3, -1/6, 0, 7/(36*eps), 
  5, 1/(4*eps^2), 0, 1/(2*eps), 0, 1/(4*eps^2), -eps^(-1), 1/(6*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(4*eps^2), -1/6, 1/(2*eps), 0, 1/(6*eps), 0, 0, 0, 
  2/(9*eps), 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, -1/12, -1/8*1/eps^2, 0, 
  2/(3*eps), 2/eps, -4/(3*eps), eps^(-1), 0, 3/eps, -eps^(-1), 1/(3*eps), 
  -1/3*1/eps, 0, eps^(-1), 0, 0, 0, 0, 0, 0, -7/(2*eps), -1/2*1/eps, 
  -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, 
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2, 0}, {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 
  16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 
  2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 
  0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-eps^(-4), 1/(4*eps^2), 0, -457/(4*eps), -2/eps^3, -13/(12*eps), 0, 
  -eps^(-2), 0, -5/(12*eps), 0, 0, 31/(12*eps), 0, 0, 0, 15/(4*eps), 0, 0, 0, 
  -9/eps, 0, 25/(6*eps), 0, 0, 0, 9/(2*eps), 0, 0, 0, 3/eps, 0, -eps^(-2), 0, 
  -27/(2*eps), 0, 45/(4*eps), 0, 0, -1/2*1/eps^2, 0, -3/eps, 0, 45/(4*eps), 
  0, 0, 7/(4*eps), 0, 0, 0, -2/eps^3, 7/(4*eps), 0, -2/eps^2, 0, 13/(4*eps), 
  0, eps^(-2), -9/(2*eps), 5/(4*eps), 0, 0, -3/eps, 0, 0, 3/(2*eps), 0, 0, 
  -1/2*1/eps^2, 0, 1/(4*eps), 0, 5/(4*eps), 3/(2*eps), 0, 0, -1/2*1/eps, 0, 
  0, 0, 1/(2*eps^2), 0, -1/2*1/eps^2, 0, -eps^(-2), 0, 3/(2*eps), 15/(2*eps), 
  -4/eps, 3/(2*eps), 0, 21/(2*eps), -9/eps, eps^(-1), -eps^(-1), -6/eps, 
  3/eps, eps^(-1), -eps^(-1), 0, 0, -4/(3*eps), 0, -45/(4*eps), -9/(4*eps), 
  -27/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 5/(16*eps^2), 0, -131/eps, -3/(2*eps^3), -47/(36*eps), 0, 
  -5/(8*eps^2), 0, -16/(9*eps), 0, 0, 55/(18*eps), 0, 0, 0, 7/eps, 0, 0, 0, 
  -12/eps, 0, 46/(9*eps), 0, 0, 3/(2*eps^3), 23/(4*eps), 0, 1/(2*eps^2), 0, 
  7/eps, 0, -5/(4*eps^2), 0, -20/eps, 0, 14/eps, 0, 0, 1/(8*eps^2), 0, 
  -6/eps, 0, 14/eps, 0, 0, 3/eps, 0, 0, 0, -3/(2*eps^3), 23/(12*eps), 0, 
  -9/(4*eps^2), 0, 8/(3*eps), 0, 5/(4*eps^2), -4/eps, 4/(3*eps), 3/(2*eps^2), 
  0, -2/eps, 0, 0, 2/eps, 0, 0, -eps^(-2), 0, -1/3*1/eps, 0, 4/(3*eps), 
  2/eps, 0, 0, -eps^(-1), 0, 0, 0, 5/(8*eps^2), 0, -5/(8*eps^2), 0, 
  -5/(8*eps^2), 0, 2/eps, 10/eps, -16/(3*eps), 2/eps, 0, 14/eps, -10/eps, 
  2/(3*eps), -2/(3*eps), -5/eps, 2/eps, 4/(3*eps), -4/(3*eps), 0, 0, 0, 0, 
  -14/eps, -2/eps, -6/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 
  1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 
  1/(6*eps), -14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/12, -1/2*1/eps, 1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, 
  -eps^(-3), -1/6*1/eps, 14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 
  eps^(-2), 1/6, -eps^(-1), 1/2, 0, 1/(2*eps), -1/2, 1/6, -3/(2*eps^2), -1/4, 
  -1/2*1/eps, 1/4, 0, 1/(2*eps), -1/2, 1/4, -7/(6*eps), -1/6, 1/6, -5/8, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -11/(48*eps^2), 0, 0, 1/(2*eps^3), 0, 0, 1/(8*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), 
  0, 0, 1/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 
  3/(8*eps^2), 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 
  -eps^(-1), 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -3/(16*eps^2), 7/45, 203/(3*eps), 
  1/(2*eps^3), 7/(9*eps), 4, 1/(8*eps^2), 0, 25/(18*eps), 0, 0, -35/(18*eps), 
  0, 0, 0, -11/(2*eps), 0, 0, 0, 8/eps, 0, -29/(9*eps), 0, 0, -1/2*1/eps^3, 
  -107/(36*eps), 31/3, 0, 0, -5/eps, 0, 3/(4*eps^2), 0, 15/eps, 0, 
  -59/(6*eps), 0, 0, -1/8*1/eps^2, -1/4, 5/eps, 0, -59/(6*eps), 0, 0, 
  -47/(18*eps), 0, 0, -1/6, 1/(2*eps^3), -4/(9*eps), 0, 1/(4*eps^2), 0, 
  -5/(6*eps), 0, -3/(4*eps^2), eps^(-1), 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -5/(6*eps), 0, 1/(6*eps), 0, 0, 0, -2/(9*eps), 0, 0, 0, 
  -3/(8*eps^2), -1/12, 3/(8*eps^2), 1/12, 3/(8*eps^2), -1/12, -5/(3*eps), 
  -5/eps, 10/(3*eps), -3/eps, 0, -7/eps, 0, -2/(3*eps), 2/(3*eps), 0, -2/eps, 
  1/(3*eps), -1/3*1/eps, 0, 0, 1/(3*eps), 0, 17/(2*eps), 1/(2*eps), 
  3/(2*eps), 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 
  0, 0, 2, -2, 2}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 
  0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^3), -5/(12*eps), 29/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), -5/12, 0, 0, 0, 0, 0, 0, 
  1/(3*eps), 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 31/(6*eps), 0, 1/(12*eps), 0, 
  1/(8*eps^2), 0, 1/(3*eps), 0, 0, -1/6*1/eps, 0, 0, 0, -eps^(-1), 0, 0, 0, 
  eps^(-1), 0, -1/3*1/eps, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -eps^(-1), 0, 
  1/(4*eps^2), 0, 2/eps, 0, -eps^(-1), 0, 0, 1/(8*eps^2), 0, eps^(-1), 0, 
  -eps^(-1), 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/8*1/eps^2, 0, -113/(6*eps), -1/2*1/eps^3, -11/(18*eps), 0, 
  1/(4*eps^2), 0, -8/(9*eps), 0, 0, 25/(36*eps), 0, 0, 0, 2/eps, 0, 0, 0, 
  -3/eps, 0, 11/(9*eps), 0, 0, 0, 5/(4*eps), 0, -eps^(-2), 0, 3/eps, 0, 
  -1/2*1/eps^2, 0, -5/eps, 0, 7/(2*eps), 0, 0, -1/4*1/eps^2, 0, -7/(2*eps), 
  0, 7/(2*eps), 0, 0, 7/(6*eps), 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  5/(6*eps), 0, 1/(2*eps^2), -eps^(-1), 1/(6*eps), 0, 0, -eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 1/(3*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 3/eps, -eps^(-1), 0, 0, 3/eps, -4/eps, 
  1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 0, 0, 0, 
  -7/(2*eps), -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -3/(8*eps^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 
  8/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^3, -1/12*1/eps, 16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/2*1/eps^2, -1/12, 0, 0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 1/(6*eps), -28/3, -1/2*1/eps^2, 
  -1/12, 1/(3*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 1/6, -eps^(-1), 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), -1, 0, 
  0, 0, 0, 2/3, 0, 0, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps^2), 1/12, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 1/6, 0, 
  0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -2}, {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 0, 0, 
  17/(18*eps), 0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 
  5/(4*eps), 0, 0, 0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 
  0, 5/eps, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 
  -1/3*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 2/eps, 0, 
  3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 
  0, 0, 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 1/(12*eps), 
  -16/3, 1/(8*eps^2), -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 28/3, 0, 1/6, 
  -eps^(-1), 2/3, 0, -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, 
  -1/3*1/eps, 31/3, 0, 1/6, -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 2/eps, -2, 
  -eps^(-1), 2, -2/3, 1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 2, -1, 
  -1/3*1/eps, 2/3, -2/3, -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, -1/12, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 2, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 
  16/(3*eps), eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 
  2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 
  0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-eps^(-4), 1/(4*eps^2), 0, -73/(4*eps), 0, -5/(8*eps), 0, -1/2*1/eps^2, 0, 
  -1/2*1/eps, 0, -2/eps^3, 9/(8*eps), 0, 0, 0, 3/(2*eps), 0, -1/2*1/eps^2, 0, 
  3/(2*eps), 0, -eps^(-1), 0, 0, -2/eps^3, 11/(8*eps), 0, 0, 0, 3/(2*eps), 0, 
  -2/eps^2, 0, -3/eps, 0, -3/(2*eps), 0, 0, -eps^(-2), 0, -3/(2*eps), 0, 
  3/(2*eps), 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, -eps^(-2), 0, 0, 0, eps^(-2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), 0, -1/2*1/eps^2, 0, 1/(2*eps^2), 0, 1/(2*eps), 3/(2*eps), 
  -eps^(-1), 0, 0, 0, 3/eps, 0, 0, 0, 0, 0, 0, 0, -6/eps, 0, -4/(3*eps), 
  -6/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
  0, 0, 0}, {0, 5/(16*eps^2), 0, -191/(3*eps), 0, -3/(2*eps), 0, 
  -5/(8*eps^2), 0, -2/eps, 0, -3/(2*eps^3), 11/(4*eps), 0, eps^(-2), 0, 
  6/eps, 0, -eps^(-2), 0, -4/eps, 0, eps^(-1), 0, 0, 0, 25/(6*eps), 0, 0, 0, 
  6/eps, 0, -7/(4*eps^2), 0, -14/eps, 0, 5/eps, 0, 0, 5/(8*eps^2), 0, -6/eps, 
  0, 9/eps, 0, 0, 10/(3*eps), 0, 0, 0, 0, 0, 0, -5/(4*eps^2), 0, 0, 0, 
  5/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -5/(8*eps^2), 0, -5/(8*eps^2), 0, 5/(8*eps^2), 0, 2/eps, 6/eps, -4/eps, 
  2/eps, 0, 6/eps, 2/eps, 0, 0, 0, 0, 0, 0, 0, -5/eps, 0, 0, -12/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 14/3, 2/eps^2, 1/3, 
  -2/eps, 4/3, -3/(2*eps^2), -1/4, 3/eps, -3, -7/(6*eps), 7/3, -5/8, 0, 0, 0, 
  0, 0, 0, 0, -2/eps^2, -1/3, 4/eps, -4, -3/eps, 6, -7/3, 0, 0, 0, 0, -2/eps, 
  4, -3, 0, 0, -4/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {1/(4*eps^4), -11/(48*eps^2), 0, 0, 0, 0, 
  0, 3/(8*eps^2), 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 
  0, 0, 0, 0, 1/(2*eps^3), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, eps^(-1), 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 
  1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {0, -3/(16*eps^2), 14/45, 31/(3*eps), 0, 1/(4*eps), -19/3, 3/(8*eps^2), 
  -1/4, 1/(3*eps), -1/6, 1/(2*eps^3), -5/(12*eps), 43/3, 0, 1/2, -eps^(-1), 
  2/3, -1/4*1/eps^2, -1/4, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, 
  -2/(3*eps), 62/3, 0, 1/2, -eps^(-1), 2/3, 1/(4*eps^2), -1/2, 2/eps, -2, 
  -eps^(-1), 2, -2/3, -3/(8*eps^2), -1/2, eps^(-1), -1, -eps^(-1), 2, -1, 
  -2/(3*eps), 2/3, -2/3, -1/3, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, -3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  3/(8*eps^2), -1/6, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, -eps^(-1), 
  1/(3*eps), 0, 0, -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 2/eps, 0, 
  0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/3, 0, 0, 4, 0, 
  0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 0, 0, 0, 
  0, 3/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(4*eps^2), 0, 0, 
  0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -3/(8*eps^2), 0, 3/(8*eps^2), 0, -3/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0}, 
 {1/(4*eps^4), -5/(24*eps^2), 3/32, 29/(6*eps), -1/2*1/eps^3, 5/(12*eps), 
  -29/3, 1/(2*eps^2), -5/12, -1/3*1/eps, 1/6, 1/(2*eps^3), -5/(12*eps), 29/3, 
  -eps^(-2), 5/6, eps^(-1), -2/3, 1/(2*eps^2), -5/12, -eps^(-1), 1, 
  1/(3*eps), -2/3, 1/6, 1/(2*eps^3), -5/(12*eps), 29/3, -eps^(-2), 5/6, 
  eps^(-1), -2/3, eps^(-2), -5/6, -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 
  -5/12, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 1/(16*eps^2), 0, 31/(6*eps), 0, 1/(12*eps), 0, 1/(8*eps^2), 0, 
  1/(3*eps), 0, 0, -1/6*1/eps, 0, 0, 0, -eps^(-1), 0, 0, 0, eps^(-1), 0, 
  -1/3*1/eps, 0, 0, 0, -1/3*1/eps, 0, 0, 0, -eps^(-1), 0, 1/(4*eps^2), 0, 
  2/eps, 0, -eps^(-1), 0, 0, 1/(8*eps^2), 0, eps^(-1), 0, -eps^(-1), 0, 0, 
  -1/3*1/eps, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, -eps^(-1), 1/(3*eps), 0, 0, -eps^(-1), 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
 {0, -1/8*1/eps^2, 0, 23/(2*eps), -1/2*1/eps^3, 0, 0, 1/(4*eps^2), 0, 
  -2/(3*eps), 0, 0, -1/3*1/eps, 0, 0, 0, 1/(2*eps), 0, 0, 0, 1/(2*eps), 0, 
  -1/3*1/eps, 0, 0, 0, -1/4*1/eps, 0, -eps^(-2), 0, 2/eps, 0, -1/2*1/eps^2, 
  0, 0, 0, -eps^(-1), 0, 0, -1/4*1/eps^2, 0, -2/eps, 0, -eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 
  0, 1/(4*eps^2), 0, -eps^(-1), eps^(-1), 2/(3*eps), -eps^(-1), 0, 0, -2/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0}, {0, 1/(16*eps^2), 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-1/4*1/eps^4, -1/24*1/eps^2, 19/480, 8/(3*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^3, 
  -1/12*1/eps, 16/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, -1/12, 0, 
  0, 0, 0, 0, -1/3*1/eps, 0, 0, -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(12*eps^2), -13/90, -14/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 1/(6*eps), 
  -28/3, -eps^(-2), -1/6, eps^(-1), -2/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 
  1/(3*eps), -2/3, 1/6, 0, 1/(6*eps), -28/3, 0, 0, 0, 0, eps^(-2), 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, 1/(2*eps^2), 1/12, 0, 0, eps^(-1), -2, 1, 
  1/(3*eps), 0, 2/3, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 1/12, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, 1/(12*eps^2), -1/90, -1/2*1/eps, 0, -1/6*1/eps, 1, 0, 1/6, 0, 0, 0, 
  1/(6*eps), -1, 0, -1/3, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 1/(6*eps), -1, 0, 
  -1/3, 0, 0, 0, 1/3, 0, 0, 0, 0, 0, 0, 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(16*eps^2), 7/45, 31/(6*eps), 0, 1/(12*eps), -16/3, 1/(8*eps^2), 
  -1/12, 1/(3*eps), -1/6, 0, -1/6*1/eps, 28/3, 0, 1/6, -eps^(-1), 2/3, 0, 
  -1/12, eps^(-1), -1, -1/3*1/eps, 2/3, -1/6, 0, -1/3*1/eps, 31/3, 0, 1/6, 
  -eps^(-1), 2/3, 1/(4*eps^2), -1/6, 2/eps, -2, -eps^(-1), 2, -2/3, 
  1/(8*eps^2), -1/4, eps^(-1), -1, -eps^(-1), 2, -1, -1/3*1/eps, 2/3, -2/3, 
  -1/6, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, -1/12, 1/(8*eps^2), 
  0, -1/8*1/eps^2, 0, 0, -eps^(-1), 1/(3*eps), 0, 0, -eps^(-1), eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, -1, 1/3, 0, 0, 0, 0, 
  -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, -12, 
  0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 0, 0, 0, 
  0, 0, 0, 0, -eps^(-2), -1/6, 2/eps, -2, 0, 0, 0, -2/(3*eps), 4/3, 0, -1/3, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}}


==> anc/mi2func/t331ZZZM_mis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[t331ZZZMp1234, 1], mi[t331ZZZMp1234, 2], mi[t331ZZZMp1234, 3], 
 mi[t331ZZZMp1234, 4], mi[t331ZZZMp1234, 5], mi[t331ZZZMp1234, 6], 
 mi[t331ZZZMp1234, 7], mi[t331ZZZMp1234, 8], mi[t331ZZZMp1234, 9], 
 mi[t331ZZZMp1234, 10], mi[t331ZZZMp1234, 11], mi[t331ZZZMp1234, 12], 
 mi[t331ZZZMp1234, 13], mi[t331ZZZMp1234, 14], mi[t331ZZZMp1234, 15], 
 mi[t331ZZZMp1234, 16], mi[t331ZZZMp1234, 17], mi[t331ZZZMp1234, 18], 
 mi[t331ZZZMp1324, 1], mi[t331ZZZMp1324, 2], mi[t331ZZZMp1324, 3], 
 mi[t331ZZZMp1324, 4], mi[t331ZZZMp1324, 5], mi[t331ZZZMp1324, 6], 
 mi[t331ZZZMp1324, 7], mi[t331ZZZMp1324, 8], mi[t331ZZZMp1324, 9], 
 mi[t331ZZZMp1324, 10], mi[t331ZZZMp1324, 11], mi[t331ZZZMp1324, 12], 
 mi[t331ZZZMp1324, 13], mi[t331ZZZMp1324, 14], mi[t331ZZZMp1324, 15], 
 mi[t331ZZZMp1324, 16], mi[t331ZZZMp1324, 17], mi[t331ZZZMp1324, 18], 
 mi[t331ZZZMp2134, 1], mi[t331ZZZMp2134, 2], mi[t331ZZZMp2134, 3], 
 mi[t331ZZZMp2134, 4], mi[t331ZZZMp2134, 5], mi[t331ZZZMp2134, 6], 
 mi[t331ZZZMp2134, 7], mi[t331ZZZMp2134, 8], mi[t331ZZZMp2134, 9], 
 mi[t331ZZZMp2134, 10], mi[t331ZZZMp2134, 11], mi[t331ZZZMp2134, 12], 
 mi[t331ZZZMp2134, 13], mi[t331ZZZMp2134, 14], mi[t331ZZZMp2134, 15], 
 mi[t331ZZZMp2134, 16], mi[t331ZZZMp2134, 17], mi[t331ZZZMp2134, 18], 
 mi[t331ZZZMp2314, 1], mi[t331ZZZMp2314, 2], mi[t331ZZZMp2314, 3], 
 mi[t331ZZZMp2314, 4], mi[t331ZZZMp2314, 5], mi[t331ZZZMp2314, 6], 
 mi[t331ZZZMp2314, 7], mi[t331ZZZMp2314, 8], mi[t331ZZZMp2314, 9], 
 mi[t331ZZZMp2314, 10], mi[t331ZZZMp2314, 11], mi[t331ZZZMp2314, 12], 
 mi[t331ZZZMp2314, 13], mi[t331ZZZMp2314, 14], mi[t331ZZZMp2314, 15], 
 mi[t331ZZZMp2314, 16], mi[t331ZZZMp2314, 17], mi[t331ZZZMp2314, 18], 
 mi[t331ZZZMp3124, 1], mi[t331ZZZMp3124, 2], mi[t331ZZZMp3124, 3], 
 mi[t331ZZZMp3124, 4], mi[t331ZZZMp3124, 5], mi[t331ZZZMp3124, 6], 
 mi[t331ZZZMp3124, 7], mi[t331ZZZMp3124, 8], mi[t331ZZZMp3124, 9], 
 mi[t331ZZZMp3124, 10], mi[t331ZZZMp3124, 11], mi[t331ZZZMp3124, 12], 
 mi[t331ZZZMp3124, 13], mi[t331ZZZMp3124, 14], mi[t331ZZZMp3124, 15], 
 mi[t331ZZZMp3124, 16], mi[t331ZZZMp3124, 17], mi[t331ZZZMp3124, 18], 
 mi[t331ZZZMp3214, 1], mi[t331ZZZMp3214, 2], mi[t331ZZZMp3214, 3], 
 mi[t331ZZZMp3214, 4], mi[t331ZZZMp3214, 5], mi[t331ZZZMp3214, 6], 
 mi[t331ZZZMp3214, 7], mi[t331ZZZMp3214, 8], mi[t331ZZZMp3214, 9], 
 mi[t331ZZZMp3214, 10], mi[t331ZZZMp3214, 11], mi[t331ZZZMp3214, 12], 
 mi[t331ZZZMp3214, 13], mi[t331ZZZMp3214, 14], mi[t331ZZZMp3214, 15], 
 mi[t331ZZZMp3214, 16], mi[t331ZZZMp3214, 17], mi[t331ZZZMp3214, 18]}


==> anc/mi2func/t421ZZZM_funcmonomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
 ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
 zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
 F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
 F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
 ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
 F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
 ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
 F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, 
 ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
 F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
 F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
 zeta3*F[1, 4], F[1, 1]*F[1, 4], ipi^2*F[1, 1]*F[1, 4], F[1, 1]^2*F[1, 4], 
 F[1, 1]^3*F[1, 4], F[1, 2]*F[1, 4], ipi^2*F[1, 2]*F[1, 4], 
 F[1, 1]*F[1, 2]*F[1, 4], F[1, 1]^2*F[1, 2]*F[1, 4], F[1, 2]^2*F[1, 4], 
 F[1, 1]*F[1, 2]^2*F[1, 4], F[1, 2]^3*F[1, 4], F[1, 3]*F[1, 4], 
 ipi^2*F[1, 3]*F[1, 4], F[1, 1]*F[1, 3]*F[1, 4], F[1, 1]^2*F[1, 3]*F[1, 4], 
 F[1, 2]*F[1, 3]*F[1, 4], F[1, 1]*F[1, 2]*F[1, 3]*F[1, 4], 
 F[1, 2]^2*F[1, 3]*F[1, 4], F[1, 3]^2*F[1, 4], F[1, 1]*F[1, 3]^2*F[1, 4], 
 F[1, 2]*F[1, 3]^2*F[1, 4], F[1, 3]^3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, 
 F[1, 1]*F[1, 4]^2, F[1, 1]^2*F[1, 4]^2, F[1, 2]*F[1, 4]^2, 
 F[1, 1]*F[1, 2]*F[1, 4]^2, F[1, 2]^2*F[1, 4]^2, F[1, 3]*F[1, 4]^2, 
 F[1, 1]*F[1, 3]*F[1, 4]^2, F[1, 2]*F[1, 3]*F[1, 4]^2, F[1, 3]^2*F[1, 4]^2, 
 F[1, 4]^3, F[1, 1]*F[1, 4]^3, F[1, 2]*F[1, 4]^3, F[1, 3]*F[1, 4]^3, 
 F[1, 4]^4, F[2, 1], ipi^2*F[2, 1], F[2, 2], ipi^2*F[2, 2], F[2, 3], 
 ipi^2*F[2, 3], F[3, 1], F[3, 2], F[3, 3], F[3, 4], F[3, 5], F[3, 6], 
 F[3, 7], F[3, 8], F[3, 9], F[3, 10], F[3, 11], F[3, 12], F[3, 13], F[3, 15], 
 F[3, 18], F[3, 19], F[3, 20], F[4, 1], F[4, 2], F[4, 3], F[4, 6], F[4, 7], 
 F[4, 8], F[4, 9], F[4, 10], F[4, 12], F[4, 13], F[4, 14], F[4, 15], 
 F[4, 16], F[4, 17], F[4, 19], F[4, 20], F[4, 21], F[4, 22], F[4, 23], 
 F[4, 24], F[4, 25], F[4, 26], F[4, 27], F[4, 28], F[4, 29], F[4, 30], 
 F[4, 31], F[4, 32], F[4, 33], F[4, 34], F[4, 35], F[4, 36], F[4, 37], 
 F[4, 38], F[4, 40], F[4, 41], F[4, 42], F[4, 43], F[4, 44], F[4, 45], 
 F[4, 46], F[4, 47], F[4, 48], F[4, 49], F[4, 50], F[4, 51], F[4, 52], 
 F[4, 53], F[4, 54], F[4, 56], F[4, 57], F[4, 58], F[4, 59], F[4, 60], 
 F[4, 61], F[4, 62], F[4, 63], F[4, 64], F[4, 65], F[4, 66], F[4, 67]}


==> anc/mi2func/t421ZZZM_mi2funcmatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 1/(8*eps^2), 0, -131/(6*eps), 1/(2*eps^3), -1/6*1/eps, 0, -1/4*1/eps^2, 
  0, -1/2*1/eps, 0, 1/(2*eps^3), 2/(3*eps), 0, -eps^(-2), 0, 3/(2*eps), 0, 
  eps^(-2), 0, -7/(2*eps), 0, 3/(2*eps), 0, 0, 0, 11/(12*eps), 0, eps^(-2), 
  0, eps^(-1), 0, 3/(2*eps^2), 0, -4/eps, 0, 4/eps, 0, 0, 1/(4*eps^2), 0, 0, 
  0, 3/eps, 0, 0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, eps^(-1), eps^(-1), -4/(3*eps), 0, 
  eps^(-1), 2/eps, -2/eps, 0, 0, 0, 0, 0, 0, eps^(-1), -3/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 
  0, 0, 1/(2*eps^3), 0, 0, -eps^(-2), 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 3/(2*eps^2), 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/16*1/eps^2, 0, 50/(3*eps), -1/2*1/eps^3, 1/(12*eps), 0, 
  3/(8*eps^2), 0, -1/3*1/eps, 0, 0, -1/2*1/eps, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 
  3/(2*eps), 0, -2/(3*eps), 0, 0, 0, -7/(12*eps), 0, -eps^(-2), 0, eps^(-1), 
  0, -1/4*1/eps^2, 0, 2/eps, 0, -2/eps, 0, 0, -1/8*1/eps^2, 0, -eps^(-1), 0, 
  -2/eps, 0, 0, -1/3*1/eps, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 
  1/(8*eps^2), 0, -eps^(-1), 0, eps^(-1), -eps^(-1), 0, -eps^(-1), -eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, -23/(2*eps), 1/(2*eps^3), 0, 0, -1/4*1/eps^2, 0, 
  2/(3*eps), 0, 0, 1/(3*eps), 0, 0, 0, -1/2*1/eps, 0, 0, 0, -1/2*1/eps, 0, 
  1/(3*eps), 0, 0, 0, 1/(4*eps), 0, eps^(-2), 0, -2/eps, 0, 1/(2*eps^2), 0, 
  0, 0, eps^(-1), 0, 0, 1/(4*eps^2), 0, 2/eps, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, eps^(-1), -eps^(-1), 
  -2/(3*eps), eps^(-1), 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, 
  -1/12*1/eps, 16/3, -1/8*1/eps^2, 1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), 
  -28/3, 0, -1/6, eps^(-1), -2/3, 0, 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 
  1/6, 0, 1/(3*eps), -31/3, 0, -1/6, eps^(-1), -2/3, -1/4*1/eps^2, 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), 
  -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 
  1/(8*eps^2), 0, 0, eps^(-1), -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, -1/3, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -eps^(-3), -1/6*1/eps, 14/3, 
  1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2/eps^3, 1/(3*eps), -28/3, -2/eps^2, -1/3, eps^(-1), -1/3, 0, 0, 0, 0, 
  0, 0, 0, 2/eps^2, 1/3, -2/eps, 1, 0, 0, 0, 4/(3*eps), -4/3, 0, 2/3, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, -1/3*1/eps, 28/3, 
  2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 1/(6*eps), -14/3, -2/eps^2, -1/3, 
  2/eps, -4/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 
  2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 2/eps^2, 1/3, 
  -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 1/3, -4/eps, 4, 2/eps, -4, 1, 
  4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 
  4/eps, -8/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 
  4/(3*eps), -8/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 5/(24*eps^2), -91/960, -281/(12*eps), 
  -eps^(-3), -11/(24*eps), 12, 3/(4*eps^2), 3/8, -7/(6*eps), 3/4, eps^(-3), 
  17/(24*eps), -22/3, -eps^(-2), -5/12, 3/eps, -5/3, 1/(2*eps^2), 1/8, 
  -3/eps, 3/2, eps^(-1), -2/3, 1/8, 2/eps^3, 29/(24*eps), -27/2, -2/eps^2, 
  -3/4, 7/(2*eps), -3, 3/(2*eps^2), 5/12, -7/eps, 5, 7/(2*eps), -3, 2/3, 
  7/(4*eps^2), 5/8, -7/(2*eps), 9/2, 9/(2*eps), -5, 3/2, 11/(6*eps), -3, 5/3, 
  3/4, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(2*eps), 3/(2*eps), 
  -eps^(-1), eps^(-1), 0, 2/eps, eps^(-1), 0, 0, 0, 0, 0, 0, 0, -2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0}, {1/(2*eps^4), 5/(24*eps^2), 
  -19/240, -16/(3*eps), -eps^(-3), -1/6*1/eps, 32/3, 3/(4*eps^2), 1/6, 
  -2/(3*eps), 1/3, eps^(-3), 1/(6*eps), -32/3, -2/eps^2, -1/3, 2/eps, -4/3, 
  eps^(-2), 1/6, -2/eps, 2, 2/(3*eps), -4/3, 1/3, eps^(-3), 1/(6*eps), -32/3, 
  -2/eps^2, -1/3, 2/eps, -4/3, 5/(2*eps^2), 1/3, -4/eps, 4, 2/eps, -4, 4/3, 
  5/(4*eps^2), 1/6, -2/eps, 2, 2/eps, -4, 2, 2/(3*eps), -4/3, 4/3, 1/3, 0, 0, 
  0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 5/(24*eps^2), 119/320, 35/(4*eps), -eps^(-3), -1/24*1/eps, -10/3, 
  3/(4*eps^2), -1/24, 1/(3*eps), -5/24, eps^(-3), -3/(8*eps), 20, -eps^(-2), 
  1/4, -3/(2*eps), 1, 1/(2*eps^2), -1/8, 3/(2*eps), -3/2, -1/2*1/eps, 1, 
  -1/4, 2/eps^3, -3/(8*eps), 35/2, -2/eps^2, -1/12, -1/2*1/eps, 2/3, 
  3/(2*eps^2), -1/4, 3/eps, -3, -3/(2*eps), 3, -1, 7/(4*eps^2), -1/8, 
  -1/2*1/eps, -1/2, -3/(2*eps), 3, -3/2, 1/(2*eps), -1/3, -1, 1/4, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  -1/4, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/2*1/eps, -3/(2*eps), eps^(-1), 
  -eps^(-1), 0, -2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 3/eps, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 1, -1, -1, 0, 0, -2, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0}, {1/(2*eps^4), 5/(24*eps^2), -19/240, 
  -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 
  0, 0, 0, 5/(4*eps^2), 1/6, 0, 0, 0, 0, 0, 2/(3*eps), 0, 0, 1/3, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, 
  -2/(3*eps), 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 
  eps^(-3), 1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, -eps^(-3), 
  -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 2/eps, -2, 
  -2/(3*eps), 4/3, -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 
  4/3, -2/eps^2, -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), -1/6, 2/eps, 
  -2, -2/eps, 4, -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, 41/(3*eps), 1/(2*eps^3), 1/(3*eps), 0, -1/4*1/eps^2, 0, 
  1/(3*eps), 0, 1/(2*eps^3), -1/3*1/eps, 0, -eps^(-2), 0, -eps^(-1), 0, 
  eps^(-2), 0, 1/(2*eps), 0, -1/6*1/eps, 0, 0, -1/2*1/eps^3, -11/(9*eps), 0, 
  1/(2*eps^2), 0, -3/(2*eps), 0, eps^(-2), 0, 4/eps, 0, -4/(3*eps), 0, 0, 
  -1/4*1/eps^2, 0, 3/(2*eps), 0, -10/(3*eps), 0, 0, -7/(9*eps), 0, 0, 0, 
  1/(2*eps^3), 11/(36*eps), 0, 1/(2*eps^2), 0, -eps^(-1), 0, 1/(2*eps^2), 0, 
  0, 0, 1/(3*eps), 0, 0, -1/2*1/eps^2, 0, eps^(-1), 0, eps^(-1), 0, 0, 
  -1/2*1/eps, 0, 0, 0, eps^(-2), 0, 0, 0, 1/(3*eps), 0, 0, -1/2*1/eps, 0, 0, 
  0, 17/(18*eps), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, -2/(3*eps), 
  -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, 0, 2/(3*eps), -2/(3*eps), 
  eps^(-1), 0, 0, 0, eps^(-1), 7/(2*eps), -3/(2*eps), 1/(2*eps), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1, 0, 0, 0}, {0, 1/(8*eps^2), 0, 71/(2*eps), 0, 1/(2*eps), 0, 
  -1/4*1/eps^2, 0, 5/(6*eps), 0, 1/(2*eps^3), -eps^(-1), 0, -eps^(-2), 0, 
  -5/(2*eps), 0, eps^(-2), 0, 4/eps, 0, -5/(3*eps), 0, 0, 0, -11/(6*eps), 0, 
  0, 0, -3/eps, 0, 3/(2*eps^2), 0, 8/eps, 0, -11/(2*eps), 0, 0, 1/(4*eps^2), 
  0, 3/eps, 0, -6/eps, 0, 0, -3/(2*eps), 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 
  -1/2*1/eps, 0, 1/(2*eps^2), 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, eps^(-1), 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -eps^(-1), -3/eps, 2/eps, 
  -2/eps, 0, -4/eps, 2/eps, 0, 0, 0, -eps^(-1), 0, 0, 0, 11/(2*eps), 
  -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 313/(6*eps), -1/2*1/eps^3, 7/(12*eps), 0, 3/(8*eps^2), 
  0, 1/(2*eps), 0, 0, -3/(2*eps), 0, 0, 0, -3/eps, 0, 0, 0, 11/(2*eps), 0, 
  -7/(3*eps), 0, 0, 1/(2*eps^3), -23/(12*eps), 0, -eps^(-2), 0, -2/eps, 0, 
  1/(4*eps^2), 0, 9/eps, 0, -7/eps, 0, 0, 5/(8*eps^2), 0, 2/eps, 0, 
  -13/(2*eps), 0, 0, -7/(6*eps), 0, 0, 0, -1/2*1/eps^3, -1/2*1/eps, 0, 
  -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, -1/2*1/eps, 0, -1/2*1/eps, 
  0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -eps^(-1), -3/eps, 2/eps, -2/eps, 0, -4/eps, eps^(-1), 
  -eps^(-1), eps^(-1), 0, -2/eps, 0, 0, 0, 11/(2*eps), 3/(2*eps), 1/(2*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, -165/(2*eps), 
  1/(2*eps^3), -eps^(-1), 0, -1/4*1/eps^2, 0, -eps^(-1), 0, 0, 7/(3*eps), 0, 
  0, 0, 9/(2*eps), 0, 0, 0, -17/(2*eps), 0, 11/(3*eps), 0, 0, -1/2*1/eps^3, 
  29/(9*eps), 0, eps^(-2), 0, 4/eps, 0, -1/2*1/eps^2, 0, -14/eps, 0, 
  65/(6*eps), 0, 0, -3/(4*eps^2), 0, -4/eps, 0, 31/(3*eps), 0, 0, 19/(9*eps), 
  0, 0, 0, 1/(2*eps^3), 25/(36*eps), 0, 1/(2*eps^2), 0, eps^(-1), 0, 
  1/(2*eps^2), 0, -2/eps, 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-2), 0, eps^(-1), 0, 2/(3*eps), 0, 0, 0, 0, 0, 0, 8/(9*eps), 0, 0, 
  0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 5/(3*eps), 5/eps, 
  -10/(3*eps), 3/eps, 0, 7/eps, -2/eps, 4/(3*eps), -4/(3*eps), 0, 3/eps, 0, 
  0, 0, -9/eps, -2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 
  0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 
  1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, 
  -1/8*1/eps^2, 1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, 
  -3/(2*eps), -2/3, 0, 1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, 
  -47/(36*eps), -16/3, 0, -1/6, -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, 
  -23/(6*eps), -2, 2/3, 1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, 
  -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 
  0, 0, 0, -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 
  1/(8*eps^2), 0, -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, 
  eps^(-1), -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 0, 0, 0, 7/(2*eps), 
  1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -eps^(-3), -1/6*1/eps, 14/3, 
  1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 
  0, 0, 0, 0, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/4, 0, 0, 0, 1/(6*eps), -1/6, 
  0, 1/24, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 
  0, 0, 0, 0, 0, 0, eps^(-2), 1/6, -eps^(-1), 1/2, 0, 0, 0, 1/(2*eps), -1/2, 
  0, 1/6, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/4, 0, 0, 0, 1/(2*eps), -1/2, 0, 
  1/4, 1/(6*eps), -1/6, 0, 1/6, 1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, -1/3*1/eps, 28/3, 
  2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 1/(6*eps), -14/3, -2/eps^2, -1/3, 
  2/eps, -4/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 
  2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 2/eps^2, 1/3, 
  -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 1/3, -4/eps, 4, 2/eps, -4, 1, 
  4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 
  4/eps, -8/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 
  4/(3*eps), -8/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 5/(24*eps^2), -91/960, -17/(3*eps), 
  -eps^(-3), -5/(24*eps), 12, 3/(4*eps^2), 3/8, -3/(4*eps), 3/4, eps^(-3), 
  5/(24*eps), -22/3, -eps^(-2), -5/12, 7/(4*eps), -5/3, 1/(2*eps^2), 1/8, 
  -eps^(-1), 3/2, 1/(6*eps), -2/3, 1/8, eps^(-3), 5/(24*eps), -12, -2/eps^2, 
  -3/4, 2/eps, -3, 3/(2*eps^2), 5/12, -7/(2*eps), 5, 5/(4*eps), -3, 2/3, 
  5/(4*eps^2), 3/8, -2/eps, 9/2, 7/(4*eps), -5, 3/2, 3/(4*eps), -3, 5/3, 3/4, 
  eps^(-3), 1/(12*eps), -3/2, -1/2*1/eps^2, 0, -1/4*1/eps, 0, 1/(2*eps^2), 0, 
  1/(2*eps), 0, -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/4, -1/4*1/eps, 0, 1/(4*eps), 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  0, 0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(4*eps^2), 0, 0, 0, 0, 
  1/(2*eps), 0, -1/2*1/eps, 2/eps, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps, 
  3/(4*eps), 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), -eps^(-3), -1/6*1/eps, 
  32/3, 3/(4*eps^2), 1/6, -2/(3*eps), 1/3, eps^(-3), 1/(6*eps), -32/3, 
  -2/eps^2, -1/3, 2/eps, -4/3, eps^(-2), 1/6, -2/eps, 2, 2/(3*eps), -4/3, 
  1/3, eps^(-3), 1/(6*eps), -32/3, -2/eps^2, -1/3, 2/eps, -4/3, 5/(2*eps^2), 
  1/3, -4/eps, 4, 2/eps, -4, 4/3, 5/(4*eps^2), 1/6, -2/eps, 2, 2/eps, -4, 2, 
  2/(3*eps), -4/3, 4/3, 1/3, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {eps^(-4), 5/(24*eps^2), 119/320, -9/eps, -eps^(-3), -7/(24*eps), 
  -10/3, 3/(4*eps^2), -1/24, -1/12*1/eps, -5/24, eps^(-3), 1/(8*eps), 20, 
  -eps^(-2), 1/4, -1/4*1/eps, 1, 1/(2*eps^2), -1/8, -1/2*1/eps, -3/2, 
  1/(3*eps), 1, -1/4, eps^(-3), 7/(24*eps), 10/3, -eps^(-2), 1/12, 1/(2*eps), 
  5/6, 1/(2*eps^2), -1/4, 1/(2*eps), -3, 1/(4*eps), 3, -1, 1/(4*eps^2), 
  -1/24, -1/2*1/eps, -5/4, -1/4*1/eps, 3, -3/2, 1/(12*eps), 5/6, -1, -5/24, 
  eps^(-3), 1/(4*eps), 85/6, -1/2*1/eps^2, -1/6, 3/(4*eps), -1/6, 
  1/(2*eps^2), 0, -3/(2*eps), 0, 3/(4*eps), 0, 0, eps^(-2), 1/6, -eps^(-1), 
  1/2, eps^(-1), 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), -1/4, 
  -1/4*1/eps, 1/4, 1/(4*eps), 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 
  0, 1/6, -1/8, 1/(4*eps^2), 0, 1/(4*eps^2), -1/4, -1/4*1/eps^2, 0, 0, 0, 0, 
  -1/2*1/eps, 0, 1/(2*eps), -2/eps, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps), 
  1/(4*eps), -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 1, -1, -1, 0, 0, -2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0}, 
 {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 
  -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-3), 1/(6*eps), -32/3, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 
  0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2/(3*eps), 0, 0, 0, 1/3, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 
  19/240, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(3*eps), 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, -eps^(-3), -1/6*1/eps, 32/3, 
  2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 2/eps, -2, -2/(3*eps), 4/3, 
  -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, -2/eps^2, 
  -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), -1/6, 2/eps, -2, -2/eps, 4, 
  -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), -11351/2880, 
  -37/(2*eps), eps^(-3), 7/(18*eps), 643/12, -1/4*1/eps^2, 655/144, 
  -25/(18*eps), 1661/288, 0, 5/(18*eps), -11465/48, 0, -463/72, 5/(2*eps), 
  -1967/144, 0, 2969/1152, -2/eps, 2447/192, 5/(9*eps), -1747/288, 113/96, 
  -1/2*1/eps^3, 13/(36*eps), -24187/192, 3/(2*eps^2), -2603/288, 3/eps, 
  -6925/288, 0, 3799/576, -5/eps, 1357/32, 13/(6*eps), -5021/192, 3523/576, 
  -1/4*1/eps^2, 7781/1152, -eps^(-1), 7093/192, 13/(6*eps), -4169/96, 
  1243/96, 5/(9*eps), -14243/576, 8485/576, 363/64, 1/(2*eps^3), 11/(36*eps), 
  -5821/64, eps^(-2), 17/288, -7/(6*eps), -281/288, 0, 95/576, eps^(-1), 
  137/96, -1/2*1/eps, -127/192, 29/576, -1/2*1/eps^2, 61/576, 2/eps, 7/8, 0, 
  -49/48, 109/96, -1/2*1/eps, 37/192, 13/192, -1/24, eps^(-2), 3245/1152, 
  5/(6*eps), -113/192, -1/2*1/eps, 13/32, -11/24, -1/2*1/eps, 37/192, 13/192, 
  -1/16, 17/(18*eps), 53/576, 29/576, -1/24, -25/64, 0, 643/576, 0, 413/288, 
  -1/4*1/eps^2, -7/288, 1/(3*eps), eps^(-1), -2/(3*eps), eps^(-1), eps^(-1), 
  eps^(-1), 2/eps, 0, 0, eps^(-1), 0, 2/(3*eps), -2/(3*eps), 0, -3/(2*eps), 
  1/(2*eps), -3/(2*eps), 3/8, -5/16, 1/4, -29/16, 15/32, 5/8, 5/16, -1/8, 
  -1/2, 3/8, 21/16, 1/8, -3/8, -1/8, -3/8, -13/64, 757/64, -359/96, -155/96, 
  -155/96, 13/4, -5/4, 889/96, -323/16, 1/2, -11/8, 19/64, 969/64, -171/32, 
  -299/96, -251/96, 9/4, -1/4, 985/96, -3/8, 0, 0, -155/96, -155/96, -11/96, 
  -1/4, -5/8, 3/4, -407/96, -395/96, -21/2, -1, -1/2, 5/8, -11/96, -11/96, 
  1/4, -13/8, 3/4, -551/96, -479/96, -1, -1, -643/24, -413/12, 7/12}, 
 {0, 1/(8*eps^2), 0, -263/(3*eps), 1/(2*eps^3), -8/(9*eps), 0, -1/4*1/eps^2, 
  0, -29/(18*eps), 0, 0, 83/(36*eps), 0, 0, 0, 11/(2*eps), 0, 0, 0, -9/eps, 
  0, 34/(9*eps), 0, 0, -1/2*1/eps^3, 32/(9*eps), 0, eps^(-2), 0, 11/(2*eps), 
  0, -1/2*1/eps^2, 0, -16/eps, 0, 34/(3*eps), 0, 0, -3/(4*eps^2), 0, -5/eps, 
  0, 34/(3*eps), 0, 0, 22/(9*eps), 0, 0, 0, 1/(2*eps^3), 25/(36*eps), 0, 
  1/(2*eps^2), 0, 7/(6*eps), 0, 1/(2*eps^2), 0, -2/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 5/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  8/(9*eps), 0, 0, 0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 
  5/(3*eps), 6/eps, -11/(3*eps), 3/eps, 0, 8/eps, -2/eps, eps^(-1), 
  -eps^(-1), 0, 3/eps, 1/(3*eps), -1/3*1/eps, 0, -10/eps, -eps^(-1), -2/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, -41/(3*eps), 
  -1/2*1/eps^3, -19/(36*eps), 0, 3/(8*eps^2), 0, -5/(9*eps), 0, 0, 
  19/(36*eps), 0, 0, 0, eps^(-1), 0, 0, 0, -2/eps, 0, 8/(9*eps), 0, 0, 0, 
  11/(12*eps), 0, -eps^(-2), 0, 2/eps, 0, -1/4*1/eps^2, 0, -3/eps, 0, 
  5/(2*eps), 0, 0, -1/8*1/eps^2, 0, -5/(2*eps), 0, 5/(2*eps), 0, 0, 
  5/(6*eps), 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 5/(6*eps), 0, 1/(4*eps^2), 0, 
  -eps^(-1), 0, 1/(6*eps), 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(3*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 
  0, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, 2/eps, -2/(3*eps), 0, 0, 2/eps, 
  -3/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 1/(3*eps), 0, 
  -5/(2*eps), -1/2*1/eps, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, 113/(6*eps), 1/(2*eps^3), 11/(18*eps), 0, -1/4*1/eps^2, 
  0, 8/(9*eps), 0, 0, -25/(36*eps), 0, 0, 0, -2/eps, 0, 0, 0, 3/eps, 0, 
  -11/(9*eps), 0, 0, 0, -5/(4*eps), 0, eps^(-2), 0, -3/eps, 0, 1/(2*eps^2), 
  0, 5/eps, 0, -7/(2*eps), 0, 0, 1/(4*eps^2), 0, 7/(2*eps), 0, -7/(2*eps), 0, 
  0, -7/(6*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -5/(6*eps), 0, 
  -1/2*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/3*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, -3/eps, eps^(-1), 
  0, 0, -3/eps, 4/eps, -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 1/(3*eps), 
  -1/3*1/eps, 0, 7/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, 
  -1/8*1/eps^2, 1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, 
  -3/(2*eps), -2/3, 0, 1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, 
  -47/(36*eps), -16/3, 0, -1/6, -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, 
  -23/(6*eps), -2, 2/3, 1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, 
  -17/(18*eps), -2/3, 2/3, 1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, 
  -1/2*1/eps, 0, -1/4*1/eps^2, 0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 
  0, 0, 0, -2/(9*eps), 0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 
  1/(8*eps^2), 0, -2/(3*eps), -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, 
  eps^(-1), -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 0, 0, 0, 7/(2*eps), 
  1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 0, 0, 17/(18*eps), 
  0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 5/(4*eps), 0, 0, 
  0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 0, 5/eps, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 
  2/eps, 0, 3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 
  1/(3*eps), 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, -1/12*1/eps, 16/3, -1/8*1/eps^2, 
  1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, eps^(-1), -2/3, 0, 
  1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), -31/3, 0, -1/6, 
  eps^(-1), -2/3, -1/4*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 
  -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 
  1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, eps^(-1), 
  -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, 
  -14/(3*eps), -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, 
  -2/eps^2, -1/3, eps^(-1), -1/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -2/eps, 
  1, 0, 0, 0, 4/(3*eps), -4/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, 
  -14/(3*eps), -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, 
  -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, eps^(-3), 1/(6*eps), 
  -14/3, -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 
  1/6, -eps^(-1), 1/2, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, 
  -14/(3*eps), -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, 
  -2/3, 4/eps, -8/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 
  4/(3*eps), -8/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 5/(24*eps^2), 133/960, -301/(12*eps), 
  0, -1/3*1/eps, 32/3, 1/(4*eps^2), 1/12, -7/(12*eps), 1/24, 0, 1/(2*eps), 0, 
  0, 0, 5/(4*eps), 0, 0, 0, -2/eps, 0, 5/(6*eps), 0, 0, eps^(-3), 
  13/(12*eps), -73/6, 0, -1/6, 2/eps, -1/6, -1/2*1/eps^2, 0, -7/(2*eps), 0, 
  9/(4*eps), 0, 0, 1/(4*eps^2), 1/3, -3/(2*eps), 1/4, 9/(4*eps), 0, 0, 
  3/(4*eps), -1/6, 0, 1/24, eps^(-3), 1/(4*eps), 85/6, -1/2*1/eps^2, -1/6, 
  1/(4*eps), -1/6, 1/(2*eps^2), 0, -1/2*1/eps, 0, 1/(4*eps), 0, 0, eps^(-2), 
  1/6, 0, 1/2, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), -1/4, 
  -1/4*1/eps, 1/4, 1/(4*eps), 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 
  0, 1/6, -1/8, 1/(4*eps^2), 1/8, -1/4*1/eps^2, -1/8, 1/(4*eps^2), -1/8, 
  1/(2*eps), 3/(2*eps), -eps^(-1), 1/(2*eps), 0, 5/(2*eps), -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, -9/(4*eps), -1/4*1/eps, 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3/2, -1/2, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, -3/2, 1/2, 
  0, 0, 0, 0, -3/2, 0, -1/2, 1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
  -1, 0, 0, 0, 0, 0, 0, 0, -3, 3, 3}, {1/(2*eps^4), 5/(24*eps^2), -19/240, 
  -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 
  -3/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, 
  -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(3*eps), 0, 
  0, 0, 1/3, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 5/(24*eps^2), 133/960, 125/(12*eps), 0, 1/(6*eps), 32/3, 
  1/(4*eps^2), 1/12, 1/(4*eps), 1/24, 0, -1/2*1/eps, 0, 0, 0, -5/(4*eps), 0, 
  0, 0, 2/eps, 0, -5/(6*eps), 0, 0, eps^(-3), -7/(12*eps), 7/2, -eps^(-2), 
  -1/3, -eps^(-1), -1/3, 1/(2*eps^2), 0, 7/(2*eps), 0, -9/(4*eps), 0, 0, 
  5/(4*eps^2), 0, 1/(2*eps), 1, -9/(4*eps), 0, 0, 1/(12*eps), -4/3, 0, 1/2, 
  eps^(-3), 1/(12*eps), -3/2, 1/(2*eps^2), 0, -1/4*1/eps, 0, -1/2*1/eps^2, 0, 
  1/(2*eps), 0, -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/4, 1/(4*eps), 0, -1/4*1/eps, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  0, 0, 0, -1/4*1/eps^2, -1/8, 1/(4*eps^2), 1/8, 1/(4*eps^2), -1/8, 
  -1/2*1/eps, -3/(2*eps), eps^(-1), -1/2*1/eps, 0, -5/(2*eps), eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 9/(4*eps), 1/(4*eps), 3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/2, 1/2, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 3/2, -1/2, 
  0, 0, 0, 0, 3/2, 0, -1/2, 1/2, -1, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 3}, {1/(2*eps^4), 5/(24*eps^2), -19/240, 
  -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 
  0, 0, 0, 5/(4*eps^2), 1/6, 0, 0, 0, 0, 0, 2/(3*eps), 0, 0, 1/3, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, 
  -2/(3*eps), 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), 
  -1/6*1/eps, 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, 41/(3*eps), 
  1/(2*eps^3), 1/(3*eps), 0, -1/4*1/eps^2, 0, 1/(3*eps), 0, 1/(2*eps^3), 
  -1/3*1/eps, 0, -eps^(-2), 0, -eps^(-1), 0, eps^(-2), 0, 1/(2*eps), 0, 
  -1/6*1/eps, 0, 0, -1/2*1/eps^3, -11/(9*eps), 0, 1/(2*eps^2), 0, -3/(2*eps), 
  0, eps^(-2), 0, 4/eps, 0, -4/(3*eps), 0, 0, -1/4*1/eps^2, 0, 3/(2*eps), 0, 
  -10/(3*eps), 0, 0, -7/(9*eps), 0, 0, 0, 1/(2*eps^3), 11/(36*eps), 0, 
  1/(2*eps^2), 0, -eps^(-1), 0, 1/(2*eps^2), 0, 0, 0, 1/(3*eps), 0, 0, 
  -1/2*1/eps^2, 0, eps^(-1), 0, eps^(-1), 0, 0, -1/2*1/eps, 0, 0, 0, 
  eps^(-2), 0, 0, 0, 1/(3*eps), 0, 0, -1/2*1/eps, 0, 0, 0, 17/(18*eps), 0, 0, 
  0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, -2/(3*eps), -2/eps, 4/(3*eps), 
  -eps^(-1), 0, -3/eps, 0, 2/(3*eps), -2/(3*eps), eps^(-1), 0, 0, 0, 
  eps^(-1), 7/(2*eps), -3/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  0}, {0, 1/(8*eps^2), 0, -165/(2*eps), 1/(2*eps^3), -eps^(-1), 0, 
  -1/4*1/eps^2, 0, -eps^(-1), 0, 0, 7/(3*eps), 0, 0, 0, 9/(2*eps), 0, 0, 0, 
  -17/(2*eps), 0, 11/(3*eps), 0, 0, -1/2*1/eps^3, 29/(9*eps), 0, eps^(-2), 0, 
  4/eps, 0, -1/2*1/eps^2, 0, -14/eps, 0, 65/(6*eps), 0, 0, -3/(4*eps^2), 0, 
  -4/eps, 0, 31/(3*eps), 0, 0, 19/(9*eps), 0, 0, 0, 1/(2*eps^3), 25/(36*eps), 
  0, 1/(2*eps^2), 0, eps^(-1), 0, 1/(2*eps^2), 0, -2/eps, 0, 1/(6*eps), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, eps^(-1), 0, 2/(3*eps), 0, 0, 
  0, 0, 0, 0, 8/(9*eps), 0, 0, 0, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 
  -1/4*1/eps^2, 0, 5/(3*eps), 5/eps, -10/(3*eps), 3/eps, 0, 7/eps, -2/eps, 
  4/(3*eps), -4/(3*eps), 0, 3/eps, 0, 0, 0, -9/eps, -2/eps, -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, -71/(2*eps), 0, 
  -1/2*1/eps, 0, 1/(8*eps^2), 0, -5/(6*eps), 0, -1/2*1/eps^3, eps^(-1), 0, 
  eps^(-2), 0, 5/(2*eps), 0, -3/(4*eps^2), 0, -4/eps, 0, 5/(3*eps), 0, 0, 0, 
  11/(6*eps), 0, 0, 0, 3/eps, 0, -5/(4*eps^2), 0, -8/eps, 0, 11/(2*eps), 0, 
  0, -1/8*1/eps^2, 0, -3/eps, 0, 6/eps, 0, 0, 3/(2*eps), 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 1/(2*eps), 0, -1/4*1/eps^2, 0, 0, 0, -1/2*1/eps, 0, 0, 0, 
  0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 
  eps^(-1), 3/eps, -2/eps, 2/eps, 0, 4/eps, -eps^(-1), 0, 0, 0, eps^(-1), 0, 
  0, 0, -11/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, 71/(2*eps), 0, 1/(2*eps), 0, -1/4*1/eps^2, 0, 5/(6*eps), 
  0, 1/(2*eps^3), -eps^(-1), 0, -eps^(-2), 0, -5/(2*eps), 0, eps^(-2), 0, 
  4/eps, 0, -5/(3*eps), 0, 0, 0, -11/(6*eps), 0, 0, 0, -3/eps, 0, 
  3/(2*eps^2), 0, 8/eps, 0, -11/(2*eps), 0, 0, 1/(4*eps^2), 0, 3/eps, 0, 
  -6/eps, 0, 0, -3/(2*eps), 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, -1/2*1/eps, 0, 
  1/(2*eps^2), 0, 0, 0, 1/(2*eps), 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 
  0, 0, 0, -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -eps^(-1), -3/eps, 2/eps, -2/eps, 0, 
  -4/eps, 2/eps, 0, 0, 0, -eps^(-1), 0, 0, 0, 11/(2*eps), -1/2*1/eps, 
  1/(2*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, -1/8*1/eps^2, 
  1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, -3/(2*eps), -2/3, 0, 
  1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -47/(36*eps), -16/3, 0, -1/6, 
  -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, -23/(6*eps), -2, 2/3, 
  1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 2/3, 
  1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, -2/(9*eps), 
  0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 1/(8*eps^2), 0, -2/(3*eps), 
  -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, eps^(-1), -1/3*1/eps, 1/(3*eps), 
  0, -eps^(-1), 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 
  0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, -1/3*1/eps, 
  28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 1/(6*eps), -14/3, -2/eps^2, 
  -1/3, 2/eps, -4/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 
  2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 2/eps^2, 1/3, 
  -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 1/3, -4/eps, 4, 2/eps, -4, 1, 
  4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), 
  -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, -1/2*1/eps, 
  1/4, 0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, eps^(-3), 1/(6*eps), -14/3, 
  -eps^(-2), -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, 
  -eps^(-1), 1/2, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), 1/12, 
  -1/2*1/eps, 1/4, 0, 0, 0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, 
  1/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, 
  -14/(3*eps), -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, 
  -2/3, 4/eps, -8/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 
  4/(3*eps), -8/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 5/(24*eps^2), 119/320, -9/eps, 
  -eps^(-3), -7/(24*eps), -10/3, 3/(4*eps^2), -1/24, -1/12*1/eps, -5/24, 
  eps^(-3), 1/(8*eps), 20, -eps^(-2), 1/4, -1/4*1/eps, 1, 1/(2*eps^2), -1/8, 
  -1/2*1/eps, -3/2, 1/(3*eps), 1, -1/4, eps^(-3), 7/(24*eps), 10/3, 
  -eps^(-2), 1/12, 1/(2*eps), 5/6, 1/(2*eps^2), -1/4, 1/(2*eps), -3, 
  1/(4*eps), 3, -1, 1/(4*eps^2), -1/24, -1/2*1/eps, -5/4, -1/4*1/eps, 3, 
  -3/2, 1/(12*eps), 5/6, -1, -5/24, eps^(-3), 1/(4*eps), 85/6, -1/2*1/eps^2, 
  -1/6, 3/(4*eps), -1/6, 1/(2*eps^2), 0, -3/(2*eps), 0, 3/(4*eps), 0, 0, 
  eps^(-2), 1/6, -eps^(-1), 1/2, eps^(-1), 0, 0, 1/(2*eps), -1/2, 0, 1/6, 
  1/(2*eps^2), -1/4, -1/4*1/eps, 1/4, 1/(4*eps), 0, 0, 1/(2*eps), -1/2, 0, 
  1/4, 1/(6*eps), -1/6, 0, 1/6, -1/8, 1/(4*eps^2), 0, 1/(4*eps^2), -1/4, 
  -1/4*1/eps^2, 0, 0, 0, 0, -1/2*1/eps, 0, 1/(2*eps), -2/eps, 0, 0, 0, 0, 0, 
  0, 0, 1/(4*eps), 1/(4*eps), -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 1, -1, -1, 0, 0, -2, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6, 0}, {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, -1/2*1/eps^2, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(3*eps), 0, 0, 0, 1/3, 
  1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 5/(24*eps^2), -91/960, -17/(3*eps), -eps^(-3), -5/(24*eps), 12, 
  3/(4*eps^2), 3/8, -3/(4*eps), 3/4, eps^(-3), 5/(24*eps), -22/3, -eps^(-2), 
  -5/12, 7/(4*eps), -5/3, 1/(2*eps^2), 1/8, -eps^(-1), 3/2, 1/(6*eps), -2/3, 
  1/8, eps^(-3), 5/(24*eps), -12, -2/eps^2, -3/4, 2/eps, -3, 3/(2*eps^2), 
  5/12, -7/(2*eps), 5, 5/(4*eps), -3, 2/3, 5/(4*eps^2), 3/8, -2/eps, 9/2, 
  7/(4*eps), -5, 3/2, 3/(4*eps), -3, 5/3, 3/4, eps^(-3), 1/(12*eps), -3/2, 
  -1/2*1/eps^2, 0, -1/4*1/eps, 0, 1/(2*eps^2), 0, 1/(2*eps), 0, -1/4*1/eps, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/4, -1/4*1/eps, 0, 
  1/(4*eps), 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, -1/4*1/eps^2, 0, 
  1/(4*eps^2), 0, 1/(4*eps^2), 0, 0, 0, 0, 1/(2*eps), 0, -1/2*1/eps, 2/eps, 
  0, 0, 0, 0, 0, 0, 0, -1/4*1/eps, 3/(4*eps), 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 0, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), 
  -eps^(-3), -1/6*1/eps, 32/3, 3/(4*eps^2), 1/6, -2/(3*eps), 1/3, eps^(-3), 
  1/(6*eps), -32/3, -2/eps^2, -1/3, 2/eps, -4/3, eps^(-2), 1/6, -2/eps, 2, 
  2/(3*eps), -4/3, 1/3, eps^(-3), 1/(6*eps), -32/3, -2/eps^2, -1/3, 2/eps, 
  -4/3, 5/(2*eps^2), 1/3, -4/eps, 4, 2/eps, -4, 4/3, 5/(4*eps^2), 1/6, 
  -2/eps, 2, 2/eps, -4, 2, 2/(3*eps), -4/3, 4/3, 1/3, 0, 0, 0, -1/2*1/eps^2, 
  0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 
  0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 1/(6*eps), 
  -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, -eps^(-3), -1/6*1/eps, 32/3, 
  2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 2/eps, -2, -2/(3*eps), 4/3, 
  -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, -2/eps^2, 
  -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), -1/6, 2/eps, -2, -2/eps, 4, 
  -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 
  16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-3), -1/6*1/eps, 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2/(3*eps), 0, 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), -11351/2880, -37/(2*eps), eps^(-3), 7/(18*eps), 643/12, 
  -1/4*1/eps^2, 655/144, -25/(18*eps), 1661/288, 0, 5/(18*eps), -11465/48, 0, 
  -463/72, 5/(2*eps), -1967/144, 0, 2969/1152, -2/eps, 2447/192, 5/(9*eps), 
  -1747/288, 113/96, -1/2*1/eps^3, 13/(36*eps), -24187/192, 3/(2*eps^2), 
  -2603/288, 3/eps, -6925/288, 0, 3799/576, -5/eps, 1357/32, 13/(6*eps), 
  -5021/192, 3523/576, -1/4*1/eps^2, 7781/1152, -eps^(-1), 7093/192, 
  13/(6*eps), -4169/96, 1243/96, 5/(9*eps), -14243/576, 8485/576, 363/64, 
  1/(2*eps^3), 11/(36*eps), -5821/64, eps^(-2), 17/288, -7/(6*eps), -281/288, 
  0, 95/576, eps^(-1), 137/96, -1/2*1/eps, -127/192, 29/576, -1/2*1/eps^2, 
  61/576, 2/eps, 7/8, 0, -49/48, 109/96, -1/2*1/eps, 37/192, 13/192, -1/24, 
  eps^(-2), 3245/1152, 5/(6*eps), -113/192, -1/2*1/eps, 13/32, -11/24, 
  -1/2*1/eps, 37/192, 13/192, -1/16, 17/(18*eps), 53/576, 29/576, -1/24, 
  -25/64, 0, 643/576, 0, 413/288, -1/4*1/eps^2, -7/288, 1/(3*eps), eps^(-1), 
  -2/(3*eps), eps^(-1), eps^(-1), eps^(-1), 2/eps, 0, 0, eps^(-1), 0, 
  2/(3*eps), -2/(3*eps), 0, -3/(2*eps), 1/(2*eps), -3/(2*eps), 3/8, -5/16, 
  1/4, -29/16, 15/32, 5/8, 5/16, -1/8, -1/2, 3/8, 21/16, 1/8, -3/8, -1/8, 
  -3/8, -13/64, 757/64, -359/96, -155/96, -155/96, 13/4, -5/4, 889/96, 
  -323/16, 1/2, -11/8, 19/64, 969/64, -171/32, -299/96, -251/96, 9/4, -1/4, 
  985/96, -3/8, 0, 0, -155/96, -155/96, -11/96, -1/4, -5/8, 3/4, -407/96, 
  -395/96, -21/2, -1, -1/2, 5/8, -11/96, -11/96, 1/4, -13/8, 3/4, -551/96, 
  -479/96, -1, -1, -643/24, -413/12, 7/12}, {0, 1/(8*eps^2), 0, 113/(6*eps), 
  1/(2*eps^3), 11/(18*eps), 0, -1/4*1/eps^2, 0, 8/(9*eps), 0, 0, 
  -25/(36*eps), 0, 0, 0, -2/eps, 0, 0, 0, 3/eps, 0, -11/(9*eps), 0, 0, 0, 
  -5/(4*eps), 0, eps^(-2), 0, -3/eps, 0, 1/(2*eps^2), 0, 5/eps, 0, 
  -7/(2*eps), 0, 0, 1/(4*eps^2), 0, 7/(2*eps), 0, -7/(2*eps), 0, 0, 
  -7/(6*eps), 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 0, -5/(6*eps), 0, -1/2*1/eps^2, 
  0, eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, -1/3*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, -3/eps, eps^(-1), 0, 
  0, -3/eps, 4/eps, -1/3*1/eps, 1/(3*eps), 0, -eps^(-1), 1/(3*eps), 
  -1/3*1/eps, 0, 7/(2*eps), 1/(2*eps), -1/2*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, -1/16*1/eps^2, 0, 172/(3*eps), -1/2*1/eps^3, 17/(36*eps), 0, 
  3/(8*eps^2), 0, 10/(9*eps), 0, 0, -53/(36*eps), 0, 0, 0, -4/eps, 0, 0, 0, 
  6/eps, 0, -22/(9*eps), 0, 0, 1/(2*eps^3), -9/(4*eps), 0, -eps^(-2), 0, 
  -7/(2*eps), 0, 1/(4*eps^2), 0, 11/eps, 0, -15/(2*eps), 0, 0, 5/(8*eps^2), 
  0, 3/eps, 0, -15/(2*eps), 0, 0, -3/(2*eps), 0, 0, 0, -1/2*1/eps^3, 
  -1/2*1/eps, 0, -1/4*1/eps^2, 0, -2/(3*eps), 0, -1/4*1/eps^2, 0, eps^(-1), 
  0, 1/(6*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 
  -7/(6*eps), 0, 1/(6*eps), 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, -eps^(-1), -4/eps, 
  7/(3*eps), -2/eps, 0, -5/eps, eps^(-1), -2/(3*eps), 2/(3*eps), 0, -2/eps, 
  -1/3*1/eps, 1/(3*eps), 0, 13/(2*eps), 1/(2*eps), 3/(2*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, -263/(3*eps), 1/(2*eps^3), 
  -8/(9*eps), 0, -1/4*1/eps^2, 0, -29/(18*eps), 0, 0, 83/(36*eps), 0, 0, 0, 
  11/(2*eps), 0, 0, 0, -9/eps, 0, 34/(9*eps), 0, 0, -1/2*1/eps^3, 32/(9*eps), 
  0, eps^(-2), 0, 11/(2*eps), 0, -1/2*1/eps^2, 0, -16/eps, 0, 34/(3*eps), 0, 
  0, -3/(4*eps^2), 0, -5/eps, 0, 34/(3*eps), 0, 0, 22/(9*eps), 0, 0, 0, 
  1/(2*eps^3), 25/(36*eps), 0, 1/(2*eps^2), 0, 7/(6*eps), 0, 1/(2*eps^2), 0, 
  -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 0, 
  5/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 8/(9*eps), 0, 0, 0, 0, 1/(4*eps^2), 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 5/(3*eps), 6/eps, -11/(3*eps), 3/eps, 0, 
  8/eps, -2/eps, eps^(-1), -eps^(-1), 0, 3/eps, 1/(3*eps), -1/3*1/eps, 0, 
  -10/eps, -eps^(-1), -2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, -1/12*1/eps, 16/3, -1/8*1/eps^2, 
  1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), -28/3, 0, -1/6, eps^(-1), -2/3, 0, 
  1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 1/6, 0, 1/(3*eps), -31/3, 0, -1/6, 
  eps^(-1), -2/3, -1/4*1/eps^2, 1/6, -2/eps, 2, eps^(-1), -2, 2/3, 
  -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), -2, 1, 1/(3*eps), -2/3, 2/3, 
  1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 1/(8*eps^2), 0, 0, eps^(-1), 
  -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1/3, 0, 0, 0, 0, 1, 
  -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -27/eps, 0, -13/(36*eps), 0, 0, 0, -5/(9*eps), 0, 0, 17/(18*eps), 
  0, 0, 0, 3/eps, 0, 0, 0, -4/eps, 0, 14/(9*eps), 0, 0, 0, 5/(4*eps), 0, 0, 
  0, 2/eps, 0, 0, 0, -8/eps, 0, 5/eps, 0, 0, 0, 0, -2/eps, 0, 5/eps, 0, 0, 
  eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 0, 0, 0, 0, -1/3*1/eps, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, -1/3*1/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), 2/eps, -5/(3*eps), 
  2/eps, 0, 3/eps, 2/eps, 1/(3*eps), -1/3*1/eps, 0, eps^(-1), -1/3*1/eps, 
  1/(3*eps), 0, -4/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/16*1/eps^2, -7/45, 91/(3*eps), 0, 5/(12*eps), 16/3, -1/8*1/eps^2, 
  1/12, 1/(2*eps), 1/6, 0, -5/(6*eps), -28/3, 0, -1/6, -3/(2*eps), -2/3, 0, 
  1/12, 3/eps, 1, -4/(3*eps), -2/3, 1/6, 0, -47/(36*eps), -16/3, 0, -1/6, 
  -2/eps, -2/3, 1/(4*eps^2), 1/6, 5/eps, 2, -23/(6*eps), -2, 2/3, 
  1/(8*eps^2), 1/12, 2/eps, 1, -23/(6*eps), -2, 1, -17/(18*eps), -2/3, 2/3, 
  1/6, 0, -7/(36*eps), -5, -1/4*1/eps^2, 0, -1/2*1/eps, 0, -1/4*1/eps^2, 0, 
  eps^(-1), 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 1/6, -1/2*1/eps, 0, -1/6*1/eps, 0, 0, 0, 0, 0, 0, -2/(9*eps), 
  0, 0, 0, 0, -1/8*1/eps^2, 0, 1/(8*eps^2), 1/12, 1/(8*eps^2), 0, -2/(3*eps), 
  -2/eps, 4/(3*eps), -eps^(-1), 0, -3/eps, eps^(-1), -1/3*1/eps, 1/(3*eps), 
  0, -eps^(-1), 0, 0, 0, 7/(2*eps), 1/(2*eps), 1/(2*eps), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1/3, 0, 
  0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -eps^(-3), 
  -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), -1/6, 
  1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/4, 
  0, 0, 0, 1/(6*eps), -1/6, 0, 1/24, eps^(-3), 1/(6*eps), -14/3, -eps^(-2), 
  -1/6, 1/(2*eps), -1/6, 0, 0, 0, 0, 0, 0, 0, eps^(-2), 1/6, -eps^(-1), 1/2, 
  0, 0, 0, 1/(2*eps), -1/2, 0, 1/6, 1/(2*eps^2), 1/12, -1/2*1/eps, 1/4, 0, 0, 
  0, 1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, 1/24, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -eps^(-3), 
  -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -2/eps^2, -1/3, eps^(-1), 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -2/eps, 1, 0, 0, 0, 4/(3*eps), 
  -4/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, 
  -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 0, 
  0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 4/(3*eps), -8/3, 0, 
  2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {eps^(-4), 5/(24*eps^2), 133/960, 125/(12*eps), 0, 1/(6*eps), 32/3, 
  1/(4*eps^2), 1/12, 1/(4*eps), 1/24, 0, -1/2*1/eps, 0, 0, 0, -5/(4*eps), 0, 
  0, 0, 2/eps, 0, -5/(6*eps), 0, 0, eps^(-3), -7/(12*eps), 7/2, -eps^(-2), 
  -1/3, -eps^(-1), -1/3, 1/(2*eps^2), 0, 7/(2*eps), 0, -9/(4*eps), 0, 0, 
  5/(4*eps^2), 0, 1/(2*eps), 1, -9/(4*eps), 0, 0, 1/(12*eps), -4/3, 0, 1/2, 
  eps^(-3), 1/(12*eps), -3/2, 1/(2*eps^2), 0, -1/4*1/eps, 0, -1/2*1/eps^2, 0, 
  1/(2*eps), 0, -1/4*1/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(2*eps^2), 1/4, 1/(4*eps), 0, -1/4*1/eps, 0, 0, 0, 0, 0, 0, 1/(3*eps), 0, 
  0, 0, 0, -1/4*1/eps^2, -1/8, 1/(4*eps^2), 1/8, 1/(4*eps^2), -1/8, 
  -1/2*1/eps, -3/(2*eps), eps^(-1), -1/2*1/eps, 0, -5/(2*eps), eps^(-1), 0, 
  0, 0, 0, 0, 0, 0, 9/(4*eps), 1/(4*eps), 3/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -3/2, 1/2, 0, 0, 0, 0, -3/2, 0, 0, 0, 0, 3/2, -1/2, 
  0, 0, 0, 0, 3/2, 0, -1/2, 1/2, -1, -1, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 3, -3, 3}, {1/(2*eps^4), 5/(24*eps^2), -19/240, 
  -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, 0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 
  0, 0, 0, 5/(4*eps^2), 1/6, 0, 0, 0, 0, 0, 2/(3*eps), 0, 0, 1/3, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 
  0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 5/(24*eps^2), 133/960, -301/(12*eps), 0, -1/3*1/eps, 32/3, 
  1/(4*eps^2), 1/12, -7/(12*eps), 1/24, 0, 1/(2*eps), 0, 0, 0, 5/(4*eps), 0, 
  0, 0, -2/eps, 0, 5/(6*eps), 0, 0, eps^(-3), 13/(12*eps), -73/6, 0, -1/6, 
  2/eps, -1/6, -1/2*1/eps^2, 0, -7/(2*eps), 0, 9/(4*eps), 0, 0, 1/(4*eps^2), 
  1/3, -3/(2*eps), 1/4, 9/(4*eps), 0, 0, 3/(4*eps), -1/6, 0, 1/24, eps^(-3), 
  1/(4*eps), 85/6, -1/2*1/eps^2, -1/6, 1/(4*eps), -1/6, 1/(2*eps^2), 0, 
  -1/2*1/eps, 0, 1/(4*eps), 0, 0, eps^(-2), 1/6, 0, 1/2, 0, 0, 0, 1/(2*eps), 
  -1/2, 0, 1/6, 1/(2*eps^2), -1/4, -1/4*1/eps, 1/4, 1/(4*eps), 0, 0, 
  1/(2*eps), -1/2, 0, 1/4, 1/(6*eps), -1/6, 0, 1/6, -1/8, 1/(4*eps^2), 1/8, 
  -1/4*1/eps^2, -1/8, 1/(4*eps^2), -1/8, 1/(2*eps), 3/(2*eps), -eps^(-1), 
  1/(2*eps), 0, 5/(2*eps), -eps^(-1), 0, 0, 0, 0, 0, 0, 0, -9/(4*eps), 
  -1/4*1/eps, 1/(4*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/2, 
  -1/2, 0, 0, 0, 0, 3/2, 0, 0, 0, 0, -3/2, 1/2, 0, 0, 0, 0, -3/2, 0, -1/2, 
  1/2, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 
  -3, 3, 3}, {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, -3/(4*eps^2), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, -1/2*1/eps^2, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, eps^(-2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-2), 1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/(3*eps), 0, 0, 0, 1/3, 
  1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 
  32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-2), -1/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 0, -1/3, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), 
  -1/6*1/eps, 32/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 
  0, 0, 0, -2/(3*eps), 0, 0, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, -131/(6*eps), 
  1/(2*eps^3), -1/6*1/eps, 0, -1/4*1/eps^2, 0, -1/2*1/eps, 0, 1/(2*eps^3), 
  2/(3*eps), 0, -eps^(-2), 0, 3/(2*eps), 0, eps^(-2), 0, -7/(2*eps), 0, 
  3/(2*eps), 0, 0, 0, 11/(12*eps), 0, eps^(-2), 0, eps^(-1), 0, 3/(2*eps^2), 
  0, -4/eps, 0, 4/eps, 0, 0, 1/(4*eps^2), 0, 0, 0, 3/eps, 0, 0, 2/(3*eps), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 
  0, 0, 0, eps^(-1), eps^(-1), -4/(3*eps), 0, eps^(-1), 2/eps, -2/eps, 0, 0, 
  0, 0, 0, 0, eps^(-1), -3/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0}, 
 {0, 1/(8*eps^2), 0, -23/(2*eps), 1/(2*eps^3), 0, 0, -1/4*1/eps^2, 0, 
  2/(3*eps), 0, 0, 1/(3*eps), 0, 0, 0, -1/2*1/eps, 0, 0, 0, -1/2*1/eps, 0, 
  1/(3*eps), 0, 0, 0, 1/(4*eps), 0, eps^(-2), 0, -2/eps, 0, 1/(2*eps^2), 0, 
  0, 0, eps^(-1), 0, 0, 1/(4*eps^2), 0, 2/eps, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, eps^(-1), -eps^(-1), 
  -2/(3*eps), eps^(-1), 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -1, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 0, 0, -1/2*1/eps^3, 0, 0, eps^(-2), 0, 0, 0, -3/(4*eps^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -5/(4*eps^2), 0, 0, 0, 0, 0, 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(4*eps^2), 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 1/(8*eps^2), 0, 
  -1/8*1/eps^2, 0, 0, 0, 0, eps^(-1), 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 1/(8*eps^2), 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 1/(2*eps^3), 0, 0, -eps^(-2), 0, 0, 0, eps^(-2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3/(2*eps^2), 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 
  1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 
  1/(4*eps^2), 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, -7/45, -31/(6*eps), 0, 
  -1/12*1/eps, 16/3, -1/8*1/eps^2, 1/12, -1/3*1/eps, 1/6, 0, 1/(6*eps), 
  -28/3, 0, -1/6, eps^(-1), -2/3, 0, 1/12, -eps^(-1), 1, 1/(3*eps), -2/3, 
  1/6, 0, 1/(3*eps), -31/3, 0, -1/6, eps^(-1), -2/3, -1/4*1/eps^2, 1/6, 
  -2/eps, 2, eps^(-1), -2, 2/3, -1/8*1/eps^2, 1/4, -eps^(-1), 1, eps^(-1), 
  -2, 1, 1/(3*eps), -2/3, 2/3, 1/6, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 
  1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/(8*eps^2), 1/12, -1/8*1/eps^2, 0, 
  1/(8*eps^2), 0, 0, eps^(-1), -1/3*1/eps, 0, 0, eps^(-1), -eps^(-1), 0, 0, 
  0, 0, 0, 0, 0, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 1, -1/3, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, -1/16*1/eps^2, 0, 0, 0, 0, 0, 1/(8*eps^2), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 1/(4*eps^2), 0, 0, 0, -1/4*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(8*eps^2), 0, 1/(8*eps^2), 0, -1/8*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 
  -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), -2/eps^3, -1/3*1/eps, 28/3, 
  2/eps^2, 1/3, -4/(3*eps), 2/3, eps^(-3), 1/(6*eps), -14/3, -2/eps^2, -1/3, 
  2/eps, -4/3, 1/(2*eps^2), 1/12, -eps^(-1), 1, 1/(6*eps), -1/3, 1/24, 
  2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 4/eps, -8/3, 2/eps^2, 1/3, 
  -4/eps, 4, eps^(-1), -2, 1/3, 2/eps^2, 1/3, -4/eps, 4, 2/eps, -4, 1, 
  4/(3*eps), -8/3, 4/3, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -eps^(-3), -1/6*1/eps, 14/3, 1/(2*eps^2), 1/12, -1/6*1/eps, 1/24, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -2/eps^2, -1/3, 
  eps^(-1), -1/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -2/eps, 1, 0, 0, 0, 
  4/(3*eps), -4/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 1/(6*eps^2), -7/120, -14/(3*eps), 
  -2/eps^3, -1/3*1/eps, 28/3, 2/eps^2, 1/3, -4/(3*eps), 2/3, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps^3, 1/(3*eps), -28/3, -4/eps^2, -2/3, 
  4/eps, -8/3, 0, 0, 0, 0, 0, 0, 0, 2/eps^2, 1/3, -4/eps, 4, 0, 0, 0, 
  4/(3*eps), -8/3, 0, 2/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-4), 5/(24*eps^2), 119/320, 35/(4*eps), 
  -eps^(-3), -1/24*1/eps, -10/3, 3/(4*eps^2), -1/24, 1/(3*eps), -5/24, 
  eps^(-3), -3/(8*eps), 20, -eps^(-2), 1/4, -3/(2*eps), 1, 1/(2*eps^2), -1/8, 
  3/(2*eps), -3/2, -1/2*1/eps, 1, -1/4, 2/eps^3, -3/(8*eps), 35/2, -2/eps^2, 
  -1/12, -1/2*1/eps, 2/3, 3/(2*eps^2), -1/4, 3/eps, -3, -3/(2*eps), 3, -1, 
  7/(4*eps^2), -1/8, -1/2*1/eps, -1/2, -3/(2*eps), 3, -3/2, 1/(2*eps), -1/3, 
  -1, 1/4, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 1/(4*eps^2), -1/4, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, -1/2*1/eps, 
  -3/(2*eps), eps^(-1), -eps^(-1), 0, -2/eps, -eps^(-1), 0, 0, 0, 0, 0, 0, 0, 
  3/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, -3/2, 1, 
  -1, -1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 0, 0}, 
 {1/(2*eps^4), 5/(24*eps^2), -19/240, -16/(3*eps), 0, 0, 0, -1/4*1/eps^2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-3), 1/(6*eps), -32/3, 
  0, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 5/(4*eps^2), 1/6, 0, 0, 0, 0, 0, 
  2/(3*eps), 0, 0, 1/3, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, -1/4*1/eps^2, 0, 0, 0, 0, 
  0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {eps^(-4), 5/(24*eps^2), -91/960, -281/(12*eps), -eps^(-3), 
  -11/(24*eps), 12, 3/(4*eps^2), 3/8, -7/(6*eps), 3/4, eps^(-3), 17/(24*eps), 
  -22/3, -eps^(-2), -5/12, 3/eps, -5/3, 1/(2*eps^2), 1/8, -3/eps, 3/2, 
  eps^(-1), -2/3, 1/8, 2/eps^3, 29/(24*eps), -27/2, -2/eps^2, -3/4, 
  7/(2*eps), -3, 3/(2*eps^2), 5/12, -7/eps, 5, 7/(2*eps), -3, 2/3, 
  7/(4*eps^2), 5/8, -7/(2*eps), 9/2, 9/(2*eps), -5, 3/2, 11/(6*eps), -3, 5/3, 
  3/4, 0, 0, 0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  1/(4*eps^2), 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 1/(2*eps), 3/(2*eps), 
  -eps^(-1), eps^(-1), 0, 2/eps, eps^(-1), 0, 0, 0, 0, 0, 0, 0, -2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1/2, 3/2, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0}, {1/(2*eps^4), 5/(24*eps^2), 
  -19/240, -16/(3*eps), -eps^(-3), -1/6*1/eps, 32/3, 3/(4*eps^2), 1/6, 
  -2/(3*eps), 1/3, eps^(-3), 1/(6*eps), -32/3, -2/eps^2, -1/3, 2/eps, -4/3, 
  eps^(-2), 1/6, -2/eps, 2, 2/(3*eps), -4/3, 1/3, eps^(-3), 1/(6*eps), -32/3, 
  -2/eps^2, -1/3, 2/eps, -4/3, 5/(2*eps^2), 1/3, -4/eps, 4, 2/eps, -4, 4/3, 
  5/(4*eps^2), 1/6, -2/eps, 2, 2/eps, -4, 2, 2/(3*eps), -4/3, 4/3, 1/3, 0, 0, 
  0, -1/2*1/eps^2, 0, 0, 0, 1/(2*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -1/4*1/eps^2, 0, -1/4*1/eps^2, 0, 1/(4*eps^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 1/10, 6/eps, 0, 0, -12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), eps^(-3), 
  1/(6*eps), -32/3, -eps^(-2), -1/6, 2/(3*eps), -1/3, -eps^(-3), -1/6*1/eps, 
  32/3, 2/eps^2, 1/3, -2/eps, 4/3, -eps^(-2), -1/6, 2/eps, -2, -2/(3*eps), 
  4/3, -1/3, -eps^(-3), -1/6*1/eps, 32/3, 2/eps^2, 1/3, -2/eps, 4/3, 
  -2/eps^2, -1/3, 4/eps, -4, -2/eps, 4, -4/3, -eps^(-2), -1/6, 2/eps, -2, 
  -2/eps, 4, -2, -2/(3*eps), 4/3, -4/3, -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-1/2*1/eps^4, -1/12*1/eps^2, 19/240, 16/(3*eps), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-3), -1/6*1/eps, 32/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, -eps^(-2), -1/6, 0, 0, 0, 0, 0, -2/(3*eps), 0, 0, 
  -1/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}}


==> anc/mi2func/t421ZZZM_mis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[t421ZZZMp1234, 1], mi[t421ZZZMp1234, 2], mi[t421ZZZMp1234, 3], 
 mi[t421ZZZMp1234, 4], mi[t421ZZZMp1234, 5], mi[t421ZZZMp1234, 6], 
 mi[t421ZZZMp1234, 7], mi[t421ZZZMp1234, 8], mi[t421ZZZMp1234, 9], 
 mi[t421ZZZMp1234, 10], mi[t421ZZZMp1234, 11], mi[t421ZZZMp1234, 12], 
 mi[t421ZZZMp1234, 13], mi[t421ZZZMp1234, 14], mi[t421ZZZMp1234, 15], 
 mi[t421ZZZMp1234, 16], mi[t421ZZZMp1234, 17], mi[t421ZZZMp1234, 18], 
 mi[t421ZZZMp1234, 19], mi[t421ZZZMp1324, 1], mi[t421ZZZMp1324, 2], 
 mi[t421ZZZMp1324, 3], mi[t421ZZZMp1324, 4], mi[t421ZZZMp1324, 5], 
 mi[t421ZZZMp1324, 6], mi[t421ZZZMp1324, 7], mi[t421ZZZMp1324, 8], 
 mi[t421ZZZMp1324, 9], mi[t421ZZZMp1324, 10], mi[t421ZZZMp1324, 11], 
 mi[t421ZZZMp1324, 12], mi[t421ZZZMp1324, 13], mi[t421ZZZMp1324, 14], 
 mi[t421ZZZMp1324, 15], mi[t421ZZZMp1324, 16], mi[t421ZZZMp1324, 17], 
 mi[t421ZZZMp1324, 18], mi[t421ZZZMp1324, 19], mi[t421ZZZMp2134, 1], 
 mi[t421ZZZMp2134, 2], mi[t421ZZZMp2134, 3], mi[t421ZZZMp2134, 4], 
 mi[t421ZZZMp2134, 5], mi[t421ZZZMp2134, 6], mi[t421ZZZMp2134, 7], 
 mi[t421ZZZMp2134, 8], mi[t421ZZZMp2134, 9], mi[t421ZZZMp2134, 10], 
 mi[t421ZZZMp2134, 11], mi[t421ZZZMp2134, 12], mi[t421ZZZMp2134, 13], 
 mi[t421ZZZMp2134, 14], mi[t421ZZZMp2134, 15], mi[t421ZZZMp2134, 16], 
 mi[t421ZZZMp2134, 17], mi[t421ZZZMp2134, 18], mi[t421ZZZMp2134, 19], 
 mi[t421ZZZMp2314, 1], mi[t421ZZZMp2314, 2], mi[t421ZZZMp2314, 3], 
 mi[t421ZZZMp2314, 4], mi[t421ZZZMp2314, 5], mi[t421ZZZMp2314, 6], 
 mi[t421ZZZMp2314, 7], mi[t421ZZZMp2314, 8], mi[t421ZZZMp2314, 9], 
 mi[t421ZZZMp2314, 10], mi[t421ZZZMp2314, 11], mi[t421ZZZMp2314, 12], 
 mi[t421ZZZMp2314, 13], mi[t421ZZZMp2314, 14], mi[t421ZZZMp2314, 15], 
 mi[t421ZZZMp2314, 16], mi[t421ZZZMp2314, 17], mi[t421ZZZMp2314, 18], 
 mi[t421ZZZMp2314, 19], mi[t421ZZZMp3124, 1], mi[t421ZZZMp3124, 2], 
 mi[t421ZZZMp3124, 3], mi[t421ZZZMp3124, 4], mi[t421ZZZMp3124, 5], 
 mi[t421ZZZMp3124, 6], mi[t421ZZZMp3124, 7], mi[t421ZZZMp3124, 8], 
 mi[t421ZZZMp3124, 9], mi[t421ZZZMp3124, 10], mi[t421ZZZMp3124, 11], 
 mi[t421ZZZMp3124, 12], mi[t421ZZZMp3124, 13], mi[t421ZZZMp3124, 14], 
 mi[t421ZZZMp3124, 15], mi[t421ZZZMp3124, 16], mi[t421ZZZMp3124, 17], 
 mi[t421ZZZMp3124, 18], mi[t421ZZZMp3124, 19], mi[t421ZZZMp3214, 1], 
 mi[t421ZZZMp3214, 2], mi[t421ZZZMp3214, 3], mi[t421ZZZMp3214, 4], 
 mi[t421ZZZMp3214, 5], mi[t421ZZZMp3214, 6], mi[t421ZZZMp3214, 7], 
 mi[t421ZZZMp3214, 8], mi[t421ZZZMp3214, 9], mi[t421ZZZMp3214, 10], 
 mi[t421ZZZMp3214, 11], mi[t421ZZZMp3214, 12], mi[t421ZZZMp3214, 13], 
 mi[t421ZZZMp3214, 14], mi[t421ZZZMp3214, 15], mi[t421ZZZMp3214, 16], 
 mi[t421ZZZMp3214, 17], mi[t421ZZZMp3214, 18], mi[t421ZZZMp3214, 19]}


==> anc/mi2func/t4ZZZM_funcmonomials.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{1, ipi^2, ipi^4, zeta3, F[1, 1], ipi^2*F[1, 1], zeta3*F[1, 1], F[1, 1]^2, 
 ipi^2*F[1, 1]^2, F[1, 1]^3, F[1, 1]^4, F[1, 2], ipi^2*F[1, 2], 
 zeta3*F[1, 2], F[1, 1]*F[1, 2], ipi^2*F[1, 1]*F[1, 2], F[1, 1]^2*F[1, 2], 
 F[1, 1]^3*F[1, 2], F[1, 2]^2, ipi^2*F[1, 2]^2, F[1, 1]*F[1, 2]^2, 
 F[1, 1]^2*F[1, 2]^2, F[1, 2]^3, F[1, 1]*F[1, 2]^3, F[1, 2]^4, F[1, 3], 
 ipi^2*F[1, 3], zeta3*F[1, 3], F[1, 1]*F[1, 3], ipi^2*F[1, 1]*F[1, 3], 
 F[1, 1]^2*F[1, 3], F[1, 1]^3*F[1, 3], F[1, 2]*F[1, 3], 
 ipi^2*F[1, 2]*F[1, 3], F[1, 1]*F[1, 2]*F[1, 3], F[1, 1]^2*F[1, 2]*F[1, 3], 
 F[1, 2]^2*F[1, 3], F[1, 1]*F[1, 2]^2*F[1, 3], F[1, 2]^3*F[1, 3], F[1, 3]^2, 
 ipi^2*F[1, 3]^2, F[1, 1]*F[1, 3]^2, F[1, 1]^2*F[1, 3]^2, F[1, 2]*F[1, 3]^2, 
 F[1, 1]*F[1, 2]*F[1, 3]^2, F[1, 2]^2*F[1, 3]^2, F[1, 3]^3, 
 F[1, 1]*F[1, 3]^3, F[1, 2]*F[1, 3]^3, F[1, 3]^4, F[1, 4], ipi^2*F[1, 4], 
 zeta3*F[1, 4], F[1, 4]^2, ipi^2*F[1, 4]^2, F[1, 4]^3, F[1, 4]^4, F[2, 1], 
 F[2, 2], F[2, 3], F[3, 18], F[3, 19], F[3, 20], F[4, 65], F[4, 66], F[4, 67]}


==> anc/mi2func/t4ZZZM_mi2funcmatrix.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/2, -1/4*eps^2, 
  0, 0, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1, 
  -1/12*eps^2, eps/2, -1/6*eps^2, 1/2, eps^2/24, -1/2*eps, eps^2/4, eps/6, 
  -1/6*eps^2, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 1, eps^2/12, -eps, eps^2/2, 
  eps/2, -1/2*eps^2, eps^2/6, 0, 0, 0, 0, eps/2, -1/2*eps^2, eps^2/4, 0, 0, 
  eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-2), 1/12, (-47*eps^2)/1440, (-7*eps)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 1/2, eps^2/24, 0, 0, 0, 0, 0, eps/6, 0, 0, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, eps, 0, 0, eps^2, 0, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 
  -1/12*eps, (7*eps^2)/3, 1, eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 
  0, -1/2, -1/24*eps^2, eps/2, -1/4*eps^2, 0, 0, 0, -1/6*eps, eps^2/6, 0, 
  -1/24*eps^2, eps^(-1), eps/12, (-7*eps^2)/3, 1/2, eps^2/24, eps/6, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), eps/12, (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, -1/6*eps^2, 1/2, 
  eps^2/24, -1/2*eps, eps^2/4, eps/6, -1/6*eps^2, eps^2/24, 0, 0, 0, 0, 0, 0, 
  0, 1, eps^2/12, -eps, eps^2/2, eps/2, -1/2*eps^2, eps^2/6, 0, 0, 0, 0, 
  eps/2, -1/2*eps^2, eps^2/4, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {eps^(-2), 1/12, (-47*eps^2)/1440, (-7*eps)/3, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), eps/12, 
  (-7*eps^2)/3, 1/2, eps^2/24, eps/6, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, eps, 0, 0, eps^2, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/2, -1/4*eps^2, 
  0, 0, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 
  -1/12*eps, (7*eps^2)/3, 1, eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 
  0, -1/2, -1/24*eps^2, eps/2, -1/4*eps^2, 0, 0, 0, -1/6*eps, eps^2/6, 0, 
  -1/24*eps^2, eps^(-1), eps/12, (-7*eps^2)/3, 1/2, eps^2/24, eps/6, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-2), 1/12, (-47*eps^2)/1440, 
  (-7*eps)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), eps/12, (-7*eps^2)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1/2, 
  eps^2/24, 0, 0, 0, 0, 0, eps/6, 0, 0, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {2/eps^2, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
  eps, 0, 0, eps^2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), eps/12, 
  (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, -1/6*eps^2, 1/2, eps^2/24, -1/2*eps, 
  eps^2/4, eps/6, -1/6*eps^2, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 1, eps^2/12, 
  -eps, eps^2/2, eps/2, -1/2*eps^2, eps^2/6, 0, 0, 0, 0, eps/2, -1/2*eps^2, 
  eps^2/4, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 
  -1/12*eps, (7*eps^2)/3, 1, eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 
  0, -1/2, -1/24*eps^2, eps/2, -1/4*eps^2, 0, 0, 0, -1/6*eps, eps^2/6, 0, 
  -1/24*eps^2, eps^(-1), eps/12, (-7*eps^2)/3, 1/2, eps^2/24, eps/6, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-2), 1/12, (-47*eps^2)/1440, 
  (-7*eps)/3, -eps^(-1), -1/12*eps, (7*eps^2)/3, 1/2, eps^2/24, -1/6*eps, 
  eps^2/24, eps^(-1), eps/12, (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, 
  -1/6*eps^2, 1/2, eps^2/24, -1/2*eps, eps^2/4, eps/6, -1/6*eps^2, eps^2/24, 
  eps^(-1), eps/12, (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, -1/6*eps^2, 1, 
  eps^2/12, -eps, eps^2/2, eps/2, -1/2*eps^2, eps^2/6, 1/2, eps^2/24, 
  -1/2*eps, eps^2/4, eps/2, -1/2*eps^2, eps^2/4, eps/6, -1/6*eps^2, eps^2/6, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {2/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, eps, 0, 0, eps^2, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -eps^(-1), 
  -1/12*eps, (7*eps^2)/3, 1, eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 
  0, -1/2, -1/24*eps^2, eps/2, -1/4*eps^2, 0, 0, 0, -1/6*eps, eps^2/6, 0, 
  -1/24*eps^2, eps^(-1), eps/12, (-7*eps^2)/3, 1/2, eps^2/24, eps/6, 
  eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, eps^(-1), eps/12, 
  (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, eps/2, -1/4*eps^2, 0, 0, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {eps^(-2), 1/12, (-47*eps^2)/1440, 
  (-7*eps)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  eps^(-1), eps/12, (-7*eps^2)/3, 1/2, eps^2/24, eps/6, eps^2/24, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {2/eps^2, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, eps, 0, 
  0, eps^2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps^(-1), eps/12, 
  (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, -1/6*eps^2, 1/2, eps^2/24, -1/2*eps, 
  eps^2/4, eps/6, -1/6*eps^2, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 1, eps^2/12, 
  -eps, eps^2/2, eps/2, -1/2*eps^2, eps^2/6, 0, 0, 0, 0, eps/2, -1/2*eps^2, 
  eps^2/4, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, eps^(-1), eps/12, (-7*eps^2)/3, -1/2, -1/24*eps^2, eps/6, 
  -1/24*eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  eps^2/12, -1/2*eps, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, eps/2, -1/4*eps^2, 
  0, 0, 0, 0, eps^2/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {eps^(-2), 1/12, (-47*eps^2)/1440, (-7*eps)/3, -eps^(-1), -1/12*eps, 
  (7*eps^2)/3, 1/2, eps^2/24, -1/6*eps, eps^2/24, eps^(-1), eps/12, 
  (-7*eps^2)/3, -1, -1/12*eps^2, eps/2, -1/6*eps^2, 1/2, eps^2/24, -1/2*eps, 
  eps^2/4, eps/6, -1/6*eps^2, eps^2/24, eps^(-1), eps/12, (-7*eps^2)/3, -1, 
  -1/12*eps^2, eps/2, -1/6*eps^2, 1, eps^2/12, -eps, eps^2/2, eps/2, 
  -1/2*eps^2, eps^2/6, 1/2, eps^2/24, -1/2*eps, eps^2/4, eps/2, -1/2*eps^2, 
  eps^2/4, eps/6, -1/6*eps^2, eps^2/6, eps^2/24, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {2/eps^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2/eps, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, eps, 0, 
  0, eps^2, 0, 0}}


==> anc/mi2func/t4ZZZM_mis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mi[t4ZZZMp1234, 1], mi[t4ZZZMp1234, 2], mi[t4ZZZMp1234, 3], 
 mi[t4ZZZMp1234, 4], mi[t4ZZZMp1324, 1], mi[t4ZZZMp1324, 2], 
 mi[t4ZZZMp1324, 3], mi[t4ZZZMp1324, 4], mi[t4ZZZMp2134, 1], 
 mi[t4ZZZMp2134, 2], mi[t4ZZZMp2134, 3], mi[t4ZZZMp2134, 4], 
 mi[t4ZZZMp2314, 1], mi[t4ZZZMp2314, 2], mi[t4ZZZMp2314, 3], 
 mi[t4ZZZMp2314, 4], mi[t4ZZZMp3124, 1], mi[t4ZZZMp3124, 2], 
 mi[t4ZZZMp3124, 3], mi[t4ZZZMp3124, 4], mi[t4ZZZMp3214, 1], 
 mi[t4ZZZMp3214, 2], mi[t4ZZZMp3214, 3], mi[t4ZZZMp3214, 4]}


==> anc/pure_mi_bases/README.md <==
# Master integral bases

In this folder, we provide the master integral bases relevant to our computation. They cover the scattering of four particles with one massive external momentum up to two loops. The master integrals are chosen such that they satisfy differential equations in the canonical form (see section 4 of the paper). 

The bases are provided as lists of substitution rules of the form:

```mma
mi[fam, i] -> ...
```

where `fam` are the integral families defined in appendix A and shown in figure 2, while `i` labels the master integral within that family. For reasons of practical convenience, in the files provided we use a slightly different naming system to that in the paper:

```mma
fam = tabcXXXX
```

where `t` stands for 'topology', `a`,`b`,`c` denote the number of propagators on the `k1`, `k2`, `k1+k2` branches respectively, while `X = M/Z` indicates whether a given external leg is massive/massless (starting from the upper right corner of the diagram and moving clockwise). The translation is as follows:

1. `t421MZZZ`: the **mzz** pentatriangle,
2. `t421ZMZZ`: the **zmz** pentatriangle,
3. `t421ZZZM`: the **zzz** pentatriangle,
4. `t331ZZZM`: the planar double-box,
5. `t322MZZZ`: the **mz** crossed double-box,
6. `t322ZZZM`: the **zz** crossed double-box,
7. `t4ZZZM`: the one-loop (one-mass) box.

The `fam_pure_mis.m` files provide the pure master integral bases in one permutation per family only - specifically the ones shown in figure 2, which correspond to the family definitions given explicitly in appendix A. The 'ordered' permutations are:

1. `t421MZZZ`: `p4123`,
2. `t421ZMZZ`: `p1423`,
3. `t421ZZZM`: `p1234`,
4. `t331ZZZM`: `p1234`,
5. `t322MZZZ`: `p4123`,
6. `t322ZZZM`: `p1234`,
7. `t4ZZZM`: `p1234`.

 The bases for any other permutation of each family can be obtained by permuting the kinematic prefactors and updating the family name (see the folder `../mi2func/` and the file `README.md` therein).


==> anc/pure_mi_bases/t322MZZZ_pure_mis.m <==
{mi[t322MZZZ, 1] -> (-s12 - s23 + s4)*j[t322MZZZ, 0, 1, 1, 1, 0, 1, 1, 0, 0], 
 mi[t322MZZZ, 2] -> (-s12 + s4)*j[t322MZZZ, 1, 1, 0, 1, 0, 1, 1, 0, 0], 
 mi[t322MZZZ, 3] -> -(s23*(s12 + s23 - s4)*j[t322MZZZ, 1, 1, 1, 0, 1, 1, 1, 
     0, 0]), mi[t322MZZZ, 4] -> s12*s23*j[t322MZZZ, 1, 1, 1, 1, 0, 1, 1, 0, 
    0], mi[t322MZZZ, 5] -> s12*s23*j[t322MZZZ, 1, 1, 1, 1, 1, 0, 1, 0, 0], 
 mi[t322MZZZ, 6] -> -(s23*(s12 + s23 - s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, 
     0, 0]), mi[t322MZZZ, 7] -> 
  -(s12*j[t322MZZZ, -1, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   (s12 - s4)*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 
   (-s23 + s4)*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 8] -> -(s12*j[t322MZZZ, -1, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   s12*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 9] -> -(s23*j[t322MZZZ, -1, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   s23*j[t322MZZZ, 0, 1, 1, 1, 0, 1, 1, 0, 0] + 
   s23*j[t322MZZZ, 0, 1, 1, 1, 1, 0, 1, 0, 0] - 
   s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 0, 0, 0] + 
   s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, -1, 0] - 
   s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, -1] - 
   s23*(s12 - s4)*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 10] -> s23*j[t322MZZZ, 1, 0, 1, 1, 1, 1, 1, -1, 0], 
 mi[t322MZZZ, 11] -> -(s12*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0]) + 
   (s12 + s23)*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, -1, 0], 
 mi[t322MZZZ, 12] -> -(s12*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0]) + 
   (s12 - s4)*j[t322MZZZ, 1, 1, -1, 1, 1, 1, 1, 0, 0] + 
   (s23 + s4)*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, -1, 0] - 
   s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 13] -> (-s12 - s23)*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 
   s23*j[t322MZZZ, 1, 1, 0, 0, 1, 1, 1, 0, 0] + 
   (s12 + s23)*j[t322MZZZ, 1, 1, 0, 1, 1, 0, 1, 0, 0] + 
   (-s12 - s23)*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (s12 + s23)*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, -1, 0] - 
   s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, -1] + 
   s23*s4*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 14] -> -(s12*j[t322MZZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0]) + 
   (-s23 + s4)*j[t322MZZZ, 1, 1, 1, 0, 1, 1, 1, -1, 0] + 
   s12*s23*j[t322MZZZ, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 15] -> -(s12*j[t322MZZZ, 0, 1, 1, 1, 0, 1, 1, 0, 0]) + 
   (-s23 + s4)*j[t322MZZZ, 1, 1, 1, 1, 0, 1, 1, -1, 0], 
 mi[t322MZZZ, 16] -> (-s12 - s4)*j[t322MZZZ, 1, 1, 0, 1, 1, 0, 1, 0, 0] + 
   (-s23 + s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 0, 1, -1, 0], 
 mi[t322MZZZ, 17] -> (-s12 - s4)*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   (-s23 + s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
   s12*s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
 mi[t322MZZZ, 18] -> -(s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0]) - 
   s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   s12*s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 19] -> -(s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0]) - 
   s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0] - 
   s23*(s23 - s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 20] -> -(s23^2*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   s23*s4*j[t322MZZZ, 1, 1, 1, 1, 0, 1, 1, 0, 0] + 
   s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 0, 1, 0, 0] - 
   s23*(s12 + s23)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -1, 0] - 
   s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, -1] - 
   s23^2*(s12 - s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 21] -> -(s12*j[t322MZZZ, -1, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   2*s12*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 
   2*s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0] + 
   (-s12 + s4)*j[t322MZZZ, 1, 1, -1, 1, 1, 1, 1, 0, 0] - 
   2*s4*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, -1, 0] + 
   2*s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   (-s23 + s4)*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -2, 0] - 
   s12*s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
 mi[t322MZZZ, 22] -> -(s12*j[t322MZZZ, 0, 1, 0, 1, 1, 1, 1, 0, 0]) - 
   s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, -1, 0] - 
   s12*s23*j[t322MZZZ, 0, 1, 1, 1, 1, 1, 1, 0, 0] + 
   (s12 - s4)*j[t322MZZZ, 1, 1, -1, 1, 1, 1, 1, 0, 0] + 
   s12*j[t322MZZZ, 1, 1, 0, 1, 1, 0, 1, 0, 0] + 
   s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 0, 0, 0] + 
   s4*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, -1, 0] - 
   2*s12*s23*j[t322MZZZ, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   s23*j[t322MZZZ, 1, 1, 1, 1, 0, 1, 1, -1, 0] + 
   s23*j[t322MZZZ, 1, 1, 1, 1, 1, 0, 1, -1, 0] - 
   s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, -1, 0] + 
   s12*s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 0, 0, 0] + 
   s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -2, 0] - 
   s23*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -1, -1] + 
   s23*s4*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23^2*j[t322MZZZ, 1, 1, 1, 1, 1, 1, 1, 0, 0]}


==> anc/pure_mi_bases/t322ZZZM_pure_mis.m <==
{
mi[t322ZZZM, 1] -> s23*j[t322ZZZM, -1, 1, 1, 1, 1, 1, 1, 0, 0] + (-s12 - s23)*j[t322ZZZM, 0, 1, 0, 1, 1, 1, 1, 0, 0] + s12*j[t322ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 
   s23*j[t322ZZZM, 0, 1, 1, 1, 0, 1, 1, 0, 0] + s12*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, -1, 0] - s12*s23*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0] - 
   s12*j[t322ZZZM, 1, 0, 1, 0, 1, 1, 1, 0, 0] + s12*j[t322ZZZM, 1, 0, 1, 1, 0, 1, 1, 0, 0] + s12*j[t322ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0] + 
   s12*j[t322ZZZM, 1, 1, 0, 1, 1, 0, 1, 0, 0] - s12*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, -1] - s12*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, -1, 0] + 
   s12*s23*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0] - s12*j[t322ZZZM, 1, 1, 1, 1, 1, 0, 1, -1, 0] + s12*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
mi[t322ZZZM, 2] -> -(s12*s23*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0]) - s12*s23*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, 0] + 
   s12*(s12 + s23)*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0] + s12*(s12 + s23 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 0, 0, 0] - 
   s12*(s12 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, -1, 0] + s12*s23*(s12 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 3] -> s12*s23*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0] + s12*s23*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, 0] - s12*s23*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, -1, 0] - 
   s12*s23*(s12 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, 0],
mi[t322ZZZM, 4] -> -(s12*(s12 + s23 - s4)*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0]) + 
   s12*(s12 + s23)*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0] + s12*(s12 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 0, 1, 0, 0] - s12*(s12 - s4)*j[t322ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
mi[t322ZZZM, 5] -> -(s23*j[t322ZZZM, -1, 1, 1, 1, 1, 1, 1, 0, 0]) + (s12 + s23)*j[t322ZZZM, 0, 1, 0, 1, 1, 1, 1, 0, 0] - s12*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, -1, 0] + 
   s12*s23*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0],
mi[t322ZZZM, 6] -> s23*s4*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 7] -> (s12 - s4)^2*j[t322ZZZM, 1, 0, 1, 1, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 8] -> (s23 - s4)*j[t322ZZZM, 1, 1, -1, 1, 1, 1, 1, 0, 0] + (s23 - s4)*j[t322ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0] + 
  (-s23 + s4)*j[t322ZZZM, 1, 1, 0, 1, 0, 1, 1, 0, 0] + (s12 + s23 - s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 0, 0, 0] + (-s23 + s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, -1, 0] - 
   s12*s23*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, 0],
mi[t322ZZZM, 9] -> (-s12 + s4)*j[t322ZZZM, 0, 1, 0, 1, 1, 1, 1, 0, 0] + 
   (s12 - s4)*j[t322ZZZM, 1, 0, 0, 1, 1, 1, 1, 0, 0] + (s12 - s4)*j[t322ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0] + (s12 + s23 - s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 0, 1, 0, 0] + 
   (-s12 + s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, -1],
mi[t322ZZZM, 10] -> -(s4*(-s12 - s23 + s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, 0]), 
mi[t322ZZZM, 11] -> s12*j[t322ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0] - s12*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, -1, 0] + s12*s23*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 12] -> s12*(s12 + s23)*j[t322ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 13] -> -(s23*j[t322ZZZM, 0, 1, 1, 1, 0, 1, 1, 0, 0]) - s12*j[t322ZZZM, 1, 1, 1, 1, 0, 1, 1, -1, 0] + s12*s4*j[t322ZZZM, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
mi[t322ZZZM, 14] -> s12*(s23 - s4)*j[t322ZZZM, 1, 1, 1, 1, 0, 1, 1, 0, 0],
mi[t322ZZZM, 15] -> (s12 - s4)*j[t322ZZZM, 0, 1, 0, 1, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 16] -> (s12 - s4)*j[t322ZZZM, 1, 0, 0, 1, 1, 1, 1, 0, 0],
mi[t322ZZZM, 17] -> s23*j[t322ZZZM, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
mi[t322ZZZM, 18] -> (s12 + s23 - s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 0, 1, 0, 0],
mi[t322ZZZM, 19] -> s23*j[t322ZZZM, 0, 1, 1, 1, 1, 1, 0, 0, 0], 
mi[t322ZZZM, 20] -> (s12 - s4)*j[t322ZZZM, 1, 0, 1, 1, 1, 1, 0, 0, 0],
mi[t322ZZZM, 21] -> (s12 + s23 - s4)*j[t322ZZZM, 1, 1, 0, 1, 1, 1, 0, 0, 0], 
mi[t322ZZZM, 22] -> (s12 + s23)*j[t322ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0],
mi[t322ZZZM, 23] -> (s23 - s4)*j[t322ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0], 
mi[t322ZZZM, 24] -> (s12 + s23)*j[t322ZZZM, 0, 1, 1, 1, 0, 1, 1, 0, 0],
mi[t322ZZZM, 25] -> (s12 - s4)*j[t322ZZZM, 1, 0, 1, 1, 0, 1, 1, 0, 0], 
mi[t322ZZZM, 26] -> (s23 - s4)*j[t322ZZZM, 1, 1, 0, 1, 0, 1, 1, 0, 0],
mi[t322ZZZM, 27] -> (1-2*eps)^2/eps^2*j[t322ZZZM, 1, 0, 1, 0, 0, 1, 1, 0, 0],
mi[t322ZZZM, 28] -> (1-2*eps)*(1-3*eps)*(2-3*eps)/s4/eps^3*j[t322ZZZM, 0, 0, 1, 0, 1, 1, 0, 0, 0],
mi[t322ZZZM, 29] -> (1-2*eps)*(1-3*eps)*(2-3*eps)/s12/eps^3*j[t322ZZZM, 0, 0, 1, 1, 0, 1, 0, 0, 0]
}


==> anc/pure_mi_bases/t331ZZZM_pure_mis.m <==
{
mi[t331ZZZM, 1] -> -s12^2 s23 j[t331ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, 0],
mi[t331ZZZM, 2] -> s12 (-s12 + s4) j[t331ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
mi[t331ZZZM, 3] -> s12 (-s12 + s4) j[t331ZZZM, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
mi[t331ZZZM, 4] -> s12 s23 j[t331ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
mi[t331ZZZM, 5] -> (s23 + s4) j[t331ZZZM, 0, 1, 1, 1, 1, 0, 1, 0, 0] + (s12 - s4) j[t331ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, -1], 
mi[t331ZZZM, 6] -> s12 s23 j[t331ZZZM, 1, 1, 0, 1, 1, 1, 1, 0, 0], 
mi[t331ZZZM, 7] -> s12^2 j[t331ZZZM, 1, 1, 1, 1, 0, 1, 1, 0, 0], 
mi[t331ZZZM, 8] -> -s23 j[t331ZZZM, 0, 1, 1, 1, 1, 0, 1, 0, 0] - s12 j[t331ZZZM, 1, 1, 1, 1, 1, 0, 1, -1, 0] + s12 s23 j[t331ZZZM, 1, 1, 1, 1, 1, 0, 1, 0, 0], 
mi[t331ZZZM, 9] -> -s12 (s23 - s4) j[t331ZZZM, 1, 1, 1, 1, 1, 0, 1, 0, 0], 
mi[t331ZZZM, 10] -> (s12 - s4) j[t331ZZZM, 1, 0, 1, 0, 1, 1, 1, 0, 0], 
mi[t331ZZZM, 11] -> -s23 j[t331ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
mi[t331ZZZM, 12] -> (s12 + s23 - s4) j[t331ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0], 
mi[t331ZZZM, 13] -> -s12 j[t331ZZZM, 1, 1, 0, 1, 0, 1, 1, 0, 0], 
mi[t331ZZZM, 14] -> (s12 - s4) j[t331ZZZM, 1, 0, 1, 1, 1, 0, 1, 0, 0], 
mi[t331ZZZM, 15] -> (-s12 - s23) j[t331ZZZM, 0, 1, 1, 1, 1, 0, 1, 0, 0], 
mi[t331ZZZM, 16] -> (s23 - s4) j[t331ZZZM, 1, 1, 0, 1, 1, 0, 1, 0, 0],
mi[t331ZZZM, 17] -> (1 - 2*eps)/eps*s12*j[t331ZZZM, 1, 0, 1, 1, 0, 1, 1, 0, 0],
mi[t331ZZZM, 18] -> (1-2*eps)*(1-3*eps)*(2-3*eps)/s4/eps^3*j[t331ZZZM, 1, 0, 0, 0, 1, 0, 1, 0, 0]
}


==> anc/pure_mi_bases/t421MZZZ_pure_mis.m <==
{
mi[t421MZZZ, 1] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 1, 0, 1, 0, 0])/(2*eps^3*s4) - 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421MZZZ, 1, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^2), 
mi[t421MZZZ, 2] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 1, 0, 1, 0, 0])/(2*eps^3*s4), 
mi[t421MZZZ, 3] -> (-3*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(4*eps^3*s23) - 
  ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(4*eps^3*s12) + (-s12 - s23 + s4)*j[t421MZZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 
  (9*(-1 + 2*eps)*(-1 + 3*eps)*j[t421MZZZ, 1, 0, 1, 0, 0, 1, 1, 0, 0])/(4*eps^2) - (3*(-1 + 2*eps)*(-1 + 3*eps)*j[t421MZZZ, 1, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^2) - 
  (3*(-1 + 2*eps)*(-s23 + s4)*j[t421MZZZ, 1, 1, 1, 0, 0, 1, 1, 0, 0])/eps, 
mi[t421MZZZ, 4] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^3*s12) - 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 1, 1, 0, 1, 0, 0])/(2*eps^2), 
mi[t421MZZZ, 5] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(eps^3*s12) + 
  ((-1 + 2*eps)*s12*j[t421MZZZ, 0, 1, 1, 1, 1, 0, 1, 0, 0])/eps,
mi[t421MZZZ, 6] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^3*s12),
mi[t421MZZZ, 7] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23) - 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421MZZZ, 1, 0, 1, 0, 0, 1, 1, 0, 0])/(2*eps^2), 
mi[t421MZZZ, 8] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421MZZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23), 
mi[t421MZZZ, 9] -> (s12 + s23 - s4)*j[t421MZZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0]
}


==> anc/pure_mi_bases/t421ZMZZ_pure_mis.m <==
{
mi[t421ZMZZ, 1] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*(-s12 + s4)*j[t421ZMZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/
  (eps^2*s23*(-s12 - 2*s23 + 3*eps*s23 + s4 - eps*(-s12 - s23 + s4))) - 
  ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*(2*s23 - 7*eps*s23 - 2*(-s12 - s23 + s4) + eps*(-s12 - s23 + s4))*j[t421ZMZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/
  (eps^3*(-s12 - s23 + s4)*(s12 + 2*s23 - 3*eps*s23 - s4 + eps*(-s12 - s23 + s4))) + (3*(-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 0, 1, 1, 0, 1, 0, 0])/(2*eps^2) + 
  ((-1 + 2*eps)*(-1 + 3*eps)*(-s12 - s23)*(-2*s23 + 5*eps*s23 + eps*(-s12 - s23 + s4))*j[t421ZMZZ, 0, 1, 1, 0, 0, 1, 1, 0, 0])/
  (eps^2*s23*(s12 + 2*s23 - 3*eps*s23 - s4 + eps*(-s12 - s23 + s4))) + 
  ((-1 + 2*eps)*(-1 + 3*eps)*(-s23^2 + eps*s23^2 + 4*s23*s4 - 10*eps*s23*s4 - 3*s23*(-s12 - s23 + s4) + 5*eps*s23*(-s12 - s23 + s4) - 2*eps*s4*(-s12 - s23 + s4))*
  j[t421ZMZZ, 0, 1, 1, 0, 1, 0, 1, 0, 0])/(2*eps^2*s23*(-s12 - 2*s23 + 3*eps*s23 + s4 - eps*(-s12 - s23 + s4))) + 
  ((-1 + 2*eps)*(-1 + 3*eps)*(-s12 + s4)^2*j[t421ZMZZ, 0, 1, 1, 0, 1, 1, 1, 0, -1])/(eps*s23*(-s12 - 2*s23 + 3*eps*s23 + s4 - eps*(-s12 - s23 + s4))) + 
  ((eps*s23^2 - 3*eps^2*s23^2 + s23*s4 - 7*eps*s23*s4 + 12*eps^2*s23*s4 + s23*(-s12 - s23 + s4) - 3*eps*s23*(-s12 - s23 + s4) - s4*(-s12 - s23 + s4) + 
  5*eps*s4*(-s12 - s23 + s4) - 4*eps^2*s4*(-s12 - s23 + s4) + (-s12 - s23 + s4)^2 - 4*eps*(-s12 - s23 + s4)^2 + 3*eps^2*(-s12 - s23 + s4)^2)*
  j[t421ZMZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0])/(eps*(s12 + 2*s23 - 3*eps*s23 - s4 + eps*(-s12 - s23 + s4))), 
mi[t421ZMZZ, 2] -> -(((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(eps^3*(-s12 - s23 + s4))) + 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 1, 0, 0, 1, 1, 0, 0])/eps^2 - ((-1 + 2*eps)*(-s12 - s23)*j[t421ZMZZ, 0, 1, 1, 1, 1, 0, 1, 0, 0])/eps, 
mi[t421ZMZZ, 3] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^3*(-s12 - s23 + s4)) - 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 0, 1, 1, 0, 1, 0, 0])/(2*eps^2), 
mi[t421ZMZZ, 4] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 0, 0, 0, 1, 1, 0, 0])/(2*eps^3*(-s12 - s23 + s4)), 
mi[t421ZMZZ, 5] -> (-3*(-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23) + 
  (3*(-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 1, 0, 0, 1, 1, 0, 0])/eps^2 - (3*(-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 1, 0, 1, 0, 0, 1, 1, 0, 0])/(2*eps^2) + 
  (3*(-1 + 2*eps)*(-s23 + s4)*j[t421ZMZZ, 1, 1, 1, 0, 0, 1, 1, 0, 0])/eps, 
mi[t421ZMZZ, 6] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23) + 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 1, 0, 1, 0, 1, 0, 0])/(2*eps^2) + (-s12 + s4)*j[t421ZMZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0] + 
  ((-1 + 2*eps)*(-s23 + s4)*j[t421ZMZZ, 1, 1, 1, 0, 0, 1, 1, 0, 0])/eps, 
mi[t421ZMZZ, 7] -> ((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23) - 
  ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 1, 0, 1, 0, 0, 1, 1, 0, 0])/(2*eps^2), 
mi[t421ZMZZ, 8] -> -((-1 + 2*eps)*(-2 + 3*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 0, 1, 0, 1, 0, 1, 0, 0])/(2*eps^3*s23), 
mi[t421ZMZZ, 9] -> ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 1, 0, 0, 1, 1, 0, 0])/(2*eps^2) - ((-1 + 2*eps)*(-1 + 3*eps)*j[t421ZMZZ, 0, 1, 1, 0, 1, 0, 1, 0, 0])/
  (2*eps^2),
mi[t421ZMZZ, 10] -> (s12 - s4)*j[t421ZMZZ, 0, 1, 1, 0, 1, 1, 1, 0, 0]
}


==> anc/pure_mi_bases/t421ZZZM_pure_mis.m <==
{
mi[t421ZZZM, 1] -> s12*s23*j[t421ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0] + s12*s23*j[t421ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0] - s12*s23*s4*j[t421ZZZM, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
mi[t421ZZZM, 2] -> s12*(s23 - s4)*j[t421ZZZM, 1, 1, 1, 0, 1, 1, 1, 0, 0], 
mi[t421ZZZM, 3] -> -(s23*j[t421ZZZM, -1, 1, 1, 1, 1, 1, 1, 0, 0]) - s12*j[t421ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0] + s23*s4*j[t421ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0], 
mi[t421ZZZM, 4] -> s23*(s12 - s4)*j[t421ZZZM, 0, 1, 1, 1, 1, 1, 1, 0, 0],
mi[t421ZZZM, 5] -> (-s23 + s4)*j[t421ZZZM, 1, 1, 0, 0, 1, 1, 1, 0, 0], 
mi[t421ZZZM, 6] -> (-s12 + s4)*j[t421ZZZM, 1, 0, 1, 0, 1, 1, 1, 0, 0],
mi[t421ZZZM, 7] -> (-s12 - s23)*j[t421ZZZM, 0, 1, 1, 0, 1, 1, 1, 0, 0], 
mi[t421ZZZM, 8] -> (-s23 + s4)*j[t421ZZZM, 0, 1, 0, 1, 1, 1, 1, 0, 0],
mi[t421ZZZM, 9] -> (-s12 + s4)*j[t421ZZZM, 0, 0, 1, 1, 1, 1, 1, 0, 0],

mi[t421ZZZM, 10] -> 1/eps^2*(1-2*eps)^2*j[t421ZZZM, 1, 0, 1, 0, 1, 1, 0, 0, 0],
mi[t421ZZZM, 11] -> 1/eps^2*(1-2*eps)^2*j[t421ZZZM, 0, 1, 0, 1, 1, 1, 0, 0, 0],
mi[t421ZZZM, 12] -> 1/eps^2*(1-2*eps)^2*j[t421ZZZM, 1, 0, 0, 1, 1, 1, 0, 0, 0],
mi[t421ZZZM, 13] -> (1-2*eps)/eps*s23*j[t421ZZZM, 0, 1, 1, 1, 1, 0, 1, 0, 0],
mi[t421ZZZM, 14] -> (1-2*eps)*(1-3*eps)/eps^2*j[t421ZZZM, 0, 1, 0, 1, 1, 0, 1, 0, 0],
mi[t421ZZZM, 15] -> (1-2*eps)/eps*s12*j[t421ZZZM, 1, 1, 1, 0, 0, 1, 1, 0, 0],
mi[t421ZZZM, 16] -> (1-2*eps)*(1-3*eps)/eps^2*j[t421ZZZM, 1, 0, 1, 0, 0, 1, 1, 0, 0],
mi[t421ZZZM, 17] -> (1-2*eps)/eps*s4*j[t421ZZZM, 1, 0, 0, 1, 1, 1, 1, 0, 0],
mi[t421ZZZM, 18] -> (1-2*eps)*(1-3*eps)*(2-3*eps)/eps^3/s12*j[t421ZZZM, 0, 0, 1, 0, 1, 0, 1, 0, 0],
mi[t421ZZZM, 19] -> (1-2*eps)*(1-3*eps)*(2-3*eps)/eps^3/s23*j[t421ZZZM, 0, 1, 0, 0, 0, 1, 1, 0, 0]
}


==> anc/pure_mi_bases/t4ZZZM_pure_mis.m <==
{
 mi[t4ZZZM, 1] -> (s12 - s4)*j[t4ZZZM, 1, 0, 1, 1], 
 mi[t4ZZZM, 2] -> (s23 - s4)*j[t4ZZZM, 1, 1, 0, 1], 
 mi[t4ZZZM, 3] -> s12*j[t4ZZZM, 1, 1, 1, 0], 
 mi[t4ZZZM, 4] -> s12*s23*j[t4ZZZM, 1, 1, 1, 1]
}


==> anc/reference_point.json <==
{
  "muR": 2.0,
  "nl": 1,
  "alpha": 1.0,
  "p": [
    [
      61.710340625008385, -50.53902096233673, 25.79754194413804,
      24.258201290769406
    ],
    [-158.11388300841895, 0.0, 0.0, -158.11388300841895],
    [
      126.49110640673518, 72.84743978480238, 100.26589907241443,
      -25.298221281347033
    ],
    [
      128.0263189850944, -22.30841882246565, -126.06344101655247,
      1.040019990577571
    ],
    [-158.113883008419, 0.0, 0.0, 158.113883008419]
  ],
  "me": {
    "00": 2.7150847378755074,
    "01": [-0.8642383138924996, 5.03554117644035, -15.939444579829546],
    "11": [
      0.06877389983269817, -0.8014312693732593, 4.871637302666192,
      -21.64416436665302, 82.76078501346164
    ],
    "02": [
      0.06877389983269817, -0.7785066360956936, 4.642701268337718,
      -20.61903059761396, 76.30226653497611
    ]
  }
}


==> anc/specialFunctions.m <==
(* ::Package:: *)

BeginPackage["specialFunctions`"];

evalF::usage="Numerically evaluate F[i, j] special functions.";

Begin["`Private`"];

s = Global`s;
F = Global`F;
G = Global`G;
zeta2 = Global`zeta2;
zeta3 = Global`zeta3;
ipi = Global`ipi;


(* helper functions for MPL evaluation *)
TranslateToGinac[expr_] := StringReplace[
  ToString@InputForm@expr,
  {"["->"(", "]"->")", " "->"", "*^"->"E", "Sqrt"->"sqrt"}
];

ImportNumbers[filename_String]:=Module[
  {list},
  list=ToExpression@StringReplace[ReadString@filename,{"E"->"*^"}];
  If[
    Not@And@@(MatchQ[#,_Complex|_Real|_Integer|_Rational]& /@ list),
    Print["Error in GiNaC output"];
    Abort[];
  ];
  list
];


(* numerically evaluate MPLs using GiNaC *)
EvaluateMPLs[glist_List, filein_String, ndigits_Integer] := Module[
  {fileout,streamout,values},
  streamout = OpenWrite[filein];
  Do[WriteLine[streamout,TranslateToGinac[gg]], {gg, glist}];
  Close[streamout];
  fileout = filein<>".vals";
  Run@FileNameJoin@{"ginac","geval "<>filein<>" "<>fileout<>" "<>ToString[ndigits]};
  values = ImportNumbers@fileout;
  Thread[glist->values]
];


(* load special function basis *)
{Fs, matrix, monos, indices, neededMPLs, logs, constants} = Get @ FileNameJoin @ {"mi2func", "reduced_funcbasis_to_MPLs_matrix.m"};


(* kinematic regions of interest *)
regions = {
  s12<0 && s23<0 && s12+s23<s4<0, (* electron-line corrections to e^- \[Mu]^- -> e^- \[Mu]^- \[Gamma] *)
  s4>0 && s23<0 && s12>-s23+s4, (* s12 channel, corrections to e^- e^+ -> \[Gamma] \[Gamma]^* *)
  s23>0 && s12>0 && s4>s12+s23  (* decay region, corrections to \[Gamma]^* -> e^- e^+ \[Gamma]  *)
};


(* rules for the analytic continuation of the logarithms in the regions *)
logrules = {
 {},
 {Log[s23/s4]->Log[-s23]-Log[s4]+I*Pi, Log[-s4]->Log[s4]-I*Pi},
 {Log[-s4]->Log[s4]-I*Pi}
};


(* signs of the imaginary parts of the MPL indices l1,l2,l3,l4 *)
(* hard-coded for the available regions *)
regionIms = {
  {-1, -1, -1,  0},
  {+1,  0,  0,  0},
  {0,  0,  0,  0}
};


(* evaluate special functions F[i, j] numerically *)
evalF[sN_, digits_Integer] := Module[
  {X, region, logsValues, indicesVals, indicesIms, neededMPLsX, neededMPLsXvalues, MPLs2vals, allvals, 
  monosvals, Fvals},
  X = {s12 -> s[1,2], s23 -> s[2,3], s4 -> s[4,5]} /. sN;
  
  region=Flatten@Position[regions /. X, True];
  If[Length@region===1,
    region=First@region,
    Print["WARNING: the chosen point does not belong to the known phase-space regions"];
    Abort[];
  ];

  logsValues = Thread[logs -> (logs/.logrules[[region]] /. X)];
  
  indicesVals = indices /. X;
  
  indicesIms = Table[
    Keys@indices[[i]] ->
    If[
      0 < Values@indicesVals[[i]] < 1,
      regionIms[[region,i]],
      0
    ],
    {i, Length@indices}
  ];
  
  neededMPLsX = neededMPLs /. G[a_List,1] :> G[a/.indicesVals,a/.indicesIms,1];
  neededMPLsXvalues = EvaluateMPLs[neededMPLsX, FileNameJoin @ {"ginac","gpls.txt"}, digits];
  MPLs2vals = Thread[neededMPLs->(neededMPLsX/.neededMPLsXvalues)];
  allvals = Dispatch@Join[constants, logsValues, MPLs2vals];
  monosvals = monos /. allvals;
  Fvals = Thread[Fs -> matrix . monosvals];
  
  Join[Fvals,constants,{ipi -> I Pi}]
];


End[];
EndPackage[];

